Reduced chemistry for butanol isomers at engine-relevant conditions

Butanol has received significant research attention as a second-generation biofuel in the past few years. In the present study, skeletal mechanisms for four butanol isomers were generated from two widely accepted, well-validated detailed chemical kinetic models for the butanol isomers. The detailed models were reduced using a two-stage approach consisting of the directed relation graph with error propagation and sensitivity analysis. During the reduction process, issues were encountered with pressure-dependent reactions formulated using the logarithmic pressure interpolation approach; these issues are discussed and recommendations made to avoid ambiguity in its future implementation in mechanism development. The performance of the skeletal mechanisms generated here was compared with that of detailed mechanisms in simulations of autoignition delay times, laminar flame speeds, and perfectly stirred reactor temperature response curves and extinction residence times, over a wide range of pressures, temperatures, and equivalence ratios. The detailed and skeletal mechanisms agreed well, demonstrating the adequacy of the resulting reduced chemistry for all the butanol isomers in predicting global combustion phenomena. In addition, the skeletal mechanisms closely predicted the time-histories of fuel mass fractions in homogeneous compression-ignition engine simulations. The performance of each butanol isomer was additionally compared with that of a gasoline surrogate with an antiknock index of 87 in a homogeneous compression-ignition engine simulation. The gasoline surrogate was consumed faster than any of the butanol isomers, with tert-butanol exhibiting the slowest fuel consumption rate. While n-butanol and isobutanol displayed the most similar consumption profiles relative to the gasoline surrogate, the two literature chemical kinetic models predicted different orderings.

==> anc/data/Merchant-engine-mass-fractions/Merchant-isobutanol-DRGEP.txt <==
# Mass fraction of iso-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant DRGEP mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60.35055, 0.04302728
-60, 0.04302728
-57.45382, 0.04302728
-57, 0.04302728
-54.30981, 0.04302728
-54, 0.04302728
-51.82993, 0.04302727
-51, 0.04302727
-49.04038, 0.04302727
-48, 0.04302727
-46.36184, 0.04302726
-45.24713, 0.04302726
-45, 0.04302726
-44.20609, 0.04302725
-43.64067, 0.04302725
-42.89183, 0.04302724
-42.31907, 0.04302723
-42, 0.04302722
-41.55966, 0.04302721
-41.14498, 0.0430272
-40.71261, 0.04302719
-40.09949, 0.04302717
-39, 0.04302711
-36.91283, 0.04302689
-36, 0.04302672
-34.75688, 0.04302636
-33.94627, 0.043026
-33.30197, 0.04302561
-33, 0.04302538
-32.4383, 0.04302488
-31.93673, 0.04302431
-31.55787, 0.0430238
-31.24591, 0.0430233
-30.6102, 0.04302204
-30, 0.04302044
-29.13174, 0.04301722
-28.60143, 0.04301449
-28.21594, 0.04301201
-27.98808, 0.04301031
-27.76801, 0.04300848
-27.26497, 0.04300344
-27, 0.04300021
-26.31106, 0.04298938
-25.84123, 0.04297934
-25.42858, 0.04296812
-25.02651, 0.04295441
-24.41905, 0.04292672
-24, 0.04290112
-23.32984, 0.04284457
-22.85794, 0.04278892
-22.47486, 0.04273068
-22.0936, 0.04265777
-21.80745, 0.04259093
-21.59482, 0.0425332
-21.41595, 0.04247854
-21.25341, 0.04242343
-21.10711, 0.04236895
-21, 0.04232586
-20.85778, 0.04226411
-20.41127, 0.0420312
-20.30524, 0.04196583
-20.12359, 0.04184335
-19.92374, 0.04169164
-19.84954, 0.04163031
-19.84949, 0.04163028
-19.84796, 0.04162898
-19.78138, 0.04157142
-19.25401, 0.04101917
-18.75685, 0.04029718
-18.34473, 0.03949224
-18.02321, 0.03868925
-18, 0.03862412
-17.74911, 0.03784785
-17.57325, 0.03721426
-17.42963, 0.03663233
-17.31769, 0.0361329
-17.21249, 0.03562247
-17.04314, 0.03470543
-16.90562, 0.03386044
-16.81052, 0.03321487
-16.71995, 0.03254692
-16.47793, 0.03045287
-16.26253, 0.02808585
-16.08531, 0.02561576
-15.94651, 0.02318843
-15.83192, 0.02069039
-15.74258, 0.0182699
-15.68298, 0.01630899
-15.63159, 0.01428891
-15.59419, 0.01254581
-15.56909, 0.01119765
-15.55514, 0.01036855
-15.54424, 0.009673951
-15.53524, 0.009064939
-15.52676, 0.008458276
-15.50534, 0.006758725
-15.4909, 0.005455014
-15.48118, 0.004497801
-15.47306, 0.003653635
-15.46854, 0.003170755
-15.46451, 0.002737223
-15.46096, 0.002358147
-15.4519, 0.001437399
-15.4467, 9.81E-04
-15.44334, 7.30E-04
-15.43835, 4.38E-04
-15.43515, 3.01E-04
-15.43254, 2.17E-04
-15.43046, 1.65E-04
-15.42561, 8.26E-05
-15.42035, 3.59E-05
-15.41654, 1.80E-05
-15.41391, 1.05E-05
-15.41183, 6.47E-06
-15.41021, 4.26E-06
-15.40638, 1.29E-06
-15.40338, 3.75E-07
-15.40151, 1.42E-07
-15.40013, 5.97E-08
-15.39908, 2.77E-08
-15.39811, 1.23E-08
-15.39649, 2.38E-09
-15.3954, 6.25E-10
-15.39476, 2.68E-10
-15.39422, 1.34E-10
-15.39374, 7.76E-11
-15.39328, 4.97E-11
-15.39289, 3.62E-11
-15.39182, 1.68E-11
-15.39104, 8.22E-12
-15.39056, 4.49E-12
-15.39018, 2.46E-12
-15.38988, 1.33E-12
-15.38959, 6.67E-13
-15.38932, 3.07E-13
-15.38908, 1.34E-13
-15.38893, 7.68E-14
-15.38849, 1.17E-14
-15.38813, 2.58E-15
-15.38796, 1.38E-15
-15.38771, 6.76E-16
-15.38744, 3.89E-16
-15.3872, 2.54E-16
-15.38698, 1.80E-16
-15.38681, 1.39E-16
-15.38664, 1.08E-16
-15.38642, 7.65E-17
-15.3862, 5.39E-17
-15.38598, 3.75E-17
-15.3858, 2.80E-17
-15.38557, 1.84E-17
-15.38527, 1.07E-17
-15.38507, 7.21E-18
-15.38489, 4.99E-18
-15.38453, 2.35E-18
-15.38431, 1.44E-18
-15.38413, 9.43E-19
-15.38397, 6.40E-19
-15.38381, 4.30E-19
-15.38365, 2.85E-19
-15.38349, 1.88E-19
-15.38333, 1.23E-19
-15.38316, 7.95E-20
-15.38283, 3.19E-20
-15.38224, 7.67E-21
-15.38181, 3.67E-21
-15.38128, 2.25E-21
-15.38074, 1.68E-21
-15.38031, 1.37E-21
-15.37994, 1.16E-21
-15.37964, 1.02E-21
-15.37916, 8.30E-22
-15.37868, 6.75E-22
-15.37829, 5.70E-22
-15.37802, 5.08E-22
-15.37739, 3.89E-22
-15.37644, 2.62E-22
-15.37574, 1.97E-22
-15.37515, 1.56E-22
-15.37459, 1.25E-22
-15.37403, 1.00E-22
-15.37347, 8.12E-23
-15.37291, 6.60E-23
-15.37235, 5.39E-23
-15.37179, 4.42E-23
-15.37123, 3.65E-23
-15.37067, 3.03E-23
-15.37013, 2.54E-23
-15.36963, 2.17E-23
-15.36912, 1.86E-23
-15.36862, 1.60E-23
-15.36811, 1.38E-23
-15.36761, 1.20E-23
-15.36711, 1.04E-23
-15.3666, 9.11E-24
-15.36611, 8.01E-24
-15.36379, 4.60E-24
-15.36017, 2.20E-24
-15.35712, 1.31E-24
-15.35492, 9.42E-25
-15.35034, 5.24E-25
-15.34529, 3.07E-25
-15.33716, 1.52E-25
-15.32903, 8.45E-26
-15.31897, 4.42E-26
-15.30434, 1.88E-26
-15.28971, 8.58E-27
-15.27826, 4.93E-27
-15.26226, 2.53E-27
-15.24306, 1.37E-27
-15.22386, 8.73E-28
-15.20466, 6.18E-28
-15.18546, 4.59E-28
-15.16626, 3.49E-28
-15.14706, 2.67E-28
-15.12786, 2.04E-28
-15.10985, 1.59E-28
-15.08105, 1.07E-28
-15.04649, 6.60E-29
-15, 3.43E-29
-14.8907, 7.22E-30
-14.68685, 3.68E-31
-14.483, 1.75E-32
-14.32444, 1.63E-33
-14.21821, 9.66E-35
-14.14075, -2.56E-35
-14.01834, 2.09E-35
-13.78813, 1.07E-36
-13.56341, 7.01E-38
-13.39204, -7.96E-40
-13.2402, 1.42E-39
-13.08916, 1.85E-40
-12.93812, 1.29E-39
-12.79125, 2.11E-39
-12.67118, -1.14E-39
-12.54236, 1.90E-43
-12.36398, 5.91E-43
-12.18561, 1.19E-41
-12.00723, -2.01E-40
-12, -3.19E-40
-11.84627, 6.93E-38
-11.71977, 2.59E-38
-11.5342, 2.97E-42
-11.15502, 5.93E-43
-10.59584, -1.14E-42
-9.029235, 1.16E-38
-9, -3.44E-39
-7.27633, 3.37E-39
-6, 2.19E-38
-4.024391, -2.20E-37
-3, 1.01E-38
-1.227149, 1.90E-38
-1.99E-13, 1.09E-38
1.637093, -5.45E-39
3, 3.59E-38
4.757149, -4.12E-38
6, 2.10E-55
8.121596, -6.44E-39
9, 1.38E-39
11.22733, -3.08E-38
12, 8.26E-39
13.681, -5.62E-39
15, 1.32E-38
16.39087, -1.79E-39
17.76029, 3.21E-39
18, 4.39E-39
19.1734, -7.19E-41
20.61068, -5.37E-40
21, 1.19E-39
22.58488, -4.04E-40
24, 2.55E-41
27, -7.21E-38
29.81876, -1.57E-38
30, -4.55E-40
31.75176, -7.45E-39
33, 3.02E-40
34.27419, -6.08E-40
36, -5.16E-40
39, -5.24E-39
41.21143, 2.68E-40
42, -1.02E-43
45, -1.80E-40
48, -9.62E-41
50.30662, -1.34E-40
51, 1.75E-42
52.78668, -1.97E-40
54, -1.12E-39
56.87507, 9.33E-40
57, 3.60E-40
59.48845, 9.40E-39
60, -2.19E-39
61.98559, 2.83E-40
63, -2.07E-40
66, 1.40E-38
69, 1.51E-39
72, 2.60E-39
74.85553, -7.90E-40
75, 9.47E-40
77.07097, 1.03E-41
78, -9.12E-43
81, 2.70E-43
84, 1.31E-41
87, 1.04E-42
90, 5.49E-44
93, 1.98E-42
96, 3.56E-44
99, 1.12E-44
102, 1.99E-47
105, 1.47E-48
108, 3.14E-50
111, 8.11E-53
114, 5.00E-52
117, 2.71E-51
120, 8.63E-53


==> anc/data/Merchant-engine-mass-fractions/Merchant-isobutanol-DRGEPSA.txt <==
# Mass fraction of iso-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant DRGEPSA mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-58.09214, 0.04302728
-57, 0.04302728
-55.30115, 0.04302728
-54, 0.04302728
-52.69591, 0.04302727
-51.65542, 0.04302727
-51, 0.04302727
-50.05493, 0.04302727
-48.65326, 0.04302727
-48, 0.04302727
-46.81506, 0.04302727
-45.94798, 0.04302726
-45.18069, 0.04302726
-45, 0.04302726
-44.41785, 0.04302725
-43.95937, 0.04302725
-43.35977, 0.04302724
-42, 0.04302722
-40.05323, 0.04302716
-39, 0.04302711
-38.03095, 0.04302703
-37.44515, 0.04302697
-36.59439, 0.04302685
-36, 0.04302673
-35.04015, 0.04302647
-33.92792, 0.04302601
-33, 0.04302541
-32.20849, 0.04302467
-31.74798, 0.04302411
-31.29466, 0.04302343
-30.85718, 0.04302264
-30.53105, 0.04302193
-30.239, 0.04302121
-30, 0.04302053
-29.74237, 0.04301972
-29.5215, 0.04301894
-29.17467, 0.04301755
-28.86738, 0.0430161
-28.58239, 0.04301456
-28.3369, 0.04301305
-28.12198, 0.04301157
-27.93402, 0.04301014
-27.76399, 0.04300872
-27.61596, 0.04300739
-27.22728, 0.04300337
-27, 0.04300062
-26.3043, 0.04298988
-25.87175, 0.04298089
-25.59169, 0.04297385
-25.31311, 0.04296567
-25.03453, 0.04295613
-24.76988, 0.04294558
-24.5496, 0.04293552
-24.36102, 0.04292583
-24.17825, 0.0429154
-24, 0.04290411
-23.8127, 0.04289093
-23.63775, 0.04287726
-23.43409, 0.04285949
-22.79176, 0.04278731
-22.27871, 0.04270645
-21.90246, 0.04262938
-21.64033, 0.04256451
-21.1924, 0.04242713
-21, 0.04235577
-20.73657, 0.04224359
-20.51595, 0.04213484
-20.324, 0.04202758
-20.29366, 0.04200944
-20.08079, 0.04187229
-19.89792, 0.04173926
-19.84479, 0.04169772
-19.84475, 0.04169768
-19.84343, 0.04169663
-19.74961, 0.04161978
-19.48568, 0.04137798
-19.28102, 0.04116101
-19.12063, 0.04097035
-18.60317, 0.04020376
-18.11871, 0.03921009
-18, 0.03891361
-17.68378, 0.03799567
-17.45135, 0.0371788
-17.25193, 0.03635978
-17.09226, 0.0356104
-16.95298, 0.03487714
-16.84537, 0.03425262
-16.51834, 0.03197136
-16.24609, 0.02948308
-16.04526, 0.02714837
-15.90084, 0.02509731
-15.78225, 0.02309206
-15.68824, 0.02122494
-15.56073, 0.01813502
-15.47297, 0.01545379
-15.41214, 0.01318591
-15.36645, 0.01116033
-15.33965, 0.009797623
-15.31776, 0.008561472
-15.30202, 0.007592117
-15.28899, 0.00673113
-15.27026, 0.005392554
-15.25915, 0.00454096
-15.25054, 0.003854938
-15.23851, 0.002874422
-15.23055, 0.0022308
-15.22425, 0.001741318
-15.21921, 0.001375322
-15.21101, 8.57E-04
-15.20613, 6.09E-04
-15.20231, 4.51E-04
-15.19907, 3.42E-04
-15.19327, 2.00E-04
-15.18558, 9.15E-05
-15.18036, 5.09E-05
-15.17695, 3.35E-05
-15.16778, 8.63E-06
-15.16171, 2.54E-06
-15.15819, 1.02E-06
-15.1559, 4.96E-07
-15.15421, 2.70E-07
-15.15252, 1.37E-07
-15.15092, 6.71E-08
-15.14965, 3.67E-08
-15.14681, 9.78E-09
-15.14388, 3.69E-09
-15.1421, 2.14E-09
-15.14121, 1.53E-09
-15.14049, 1.11E-09
-15.13994, 8.23E-10
-15.13929, 5.38E-10
-15.1386, 2.99E-10
-15.13824, 2.02E-10
-15.13783, 1.19E-10
-15.13735, 5.49E-11
-15.13704, 2.99E-11
-15.13679, 1.76E-11
-15.13641, 7.23E-12
-15.13614, 3.69E-12
-15.13594, 2.15E-12
-15.13574, 1.26E-12
-15.1355, 6.31E-13
-15.13532, 3.66E-13
-15.13505, 1.59E-13
-15.13484, 8.12E-14
-15.13464, 4.13E-14
-15.13449, 2.36E-14
-15.13431, 1.26E-14
-15.1341, 5.65E-15
-15.13389, 2.45E-15
-15.13368, 1.04E-15
-15.13353, 5.45E-16
-15.13325, 1.58E-16
-15.13298, 4.27E-17
-15.13276, 1.48E-17
-15.13251, 4.03E-18
-15.13221, 8.14E-19
-15.13192, 1.51E-19
-15.13162, 2.56E-20
-15.13137, 5.08E-21
-15.13114, 1.13E-21
-15.13056, 1.98E-23
-15.12964, 3.51E-26
-15.12792, 6.28E-27
-15.12637, 2.38E-27
-15.12493, 1.02E-27
-15.12263, 3.13E-28
-15.1204, 1.06E-28
-15.11907, 7.03E-29
-15.11786, 4.61E-29
-15.11579, 2.43E-29
-15.11413, 1.57E-29
-15.11259, 1.09E-29
-15.10769, 4.45E-30
-15.10228, 2.30E-30
-15.09687, 8.76E-31
-15.093, 1.22E-30
-15.0864, 9.36E-31
-15.0749, 7.30E-31
-15.05627, 5.92E-31
-15.03557, 5.04E-31
-15.01487, 4.35E-31
-15, 3.92E-31
-14.93007, 2.39E-31
-14.64277, 2.97E-32
-14.37002, 3.81E-33
-14.18841, 9.46E-34
-14.03445, 2.88E-34
-13.90965, 1.10E-34
-13.59594, 1.03E-35
-13.36794, 1.98E-36
-13.17448, 5.10E-37
-13.00436, 1.59E-37
-12.87864, 6.77E-38
-12.63167, 1.26E-38
-12.22042, 6.82E-40
-12, 1.33E-40
-11.57417, -6.89E-41
-11.23179, -1.09E-41
-10.95912, -9.89E-43
-10.68929, -1.03E-41
-10.45177, 1.09E-41
-10.29338, -6.23E-40
-10.19814, -4.11E-41
-10.10761, -2.47E-40
-10.02614, -5.94E-41
-9.770068, -1.12E-42
-9.462795, -1.06E-38
-9.211924, -1.48E-39
-9, -2.49E-40
-8.804965, 1.48E-39
-8.618529, -8.33E-41
-8.121366, 1.26E-42
-6.139815, -4.17E-39
-6, 2.51E-40
-3, 6.01E-37
-1.99E-13, -8.40E-39
3, 2.85E-38
6, -1.37E-38
9, 2.57E-38
11.80934, 6.86E-38
12, -3.98E-39
13.82257, 1.01E-38
15, 1.37E-38
16.61854, -1.14E-38
17.73958, 3.41E-39
18, -1.52E-39
18.97552, -3.17E-38
19.81849, 6.79E-40
20.53122, 5.74E-42
21, 6.77E-42
24, -1.77E-38
26.50756, 4.38E-39
27, 5.37E-40
29.8024, 5.37E-39
30, -2.46E-39
31.67069, 3.40E-39
33, 2.05E-40
34.22084, 2.47E-40
36, -7.62E-41
38.85414, -4.39E-39
39, 6.21E-42
42, 4.67E-39
44.8802, 1.87E-40
45, -7.86E-41
48, -4.64E-39
51, 9.34E-39
53.32764, -1.68E-38
54, 8.31E-40
55.94659, -4.20E-39
57, -2.21E-39
60, 1.63E-37
62.34842, -9.96E-38
63, 4.56E-38
64.56747, 1.64E-38
66, 4.35E-38
69, -7.86E-39
72, 5.86E-38
75, 5.67E-39
78, 2.72E-38
81, 7.17E-41
84, 9.46E-42
87, 9.63E-42
90, 1.77E-39
93, 2.72E-39
96, 3.91E-39
99, 1.99E-39
102, 3.22E-38
105, 1.30E-38
108, 7.31E-39
111, 2.69E-41
114, 6.18E-42
117, 2.25E-41
120, 2.34E-42


==> anc/data/Merchant-engine-mass-fractions/Merchant-isobutanol-detailed.txt <==
# Mass fraction of iso-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant detailed mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63.37164, 0.04302728
-63, 0.04302728
-61.45209, 0.04302728
-60.3163, 0.04302728
-60, 0.04302728
-59.1227, 0.04302728
-58.18099, 0.04302728
-57, 0.04302728
-55.35631, 0.04302728
-54.08785, 0.04302728
-54, 0.04302728
-51.9789, 0.04302727
-51, 0.04302727
-49.68321, 0.04302727
-48.76751, 0.04302727
-48.09506, 0.04302727
-48, 0.04302727
-47.41323, 0.04302727
-45.60547, 0.04302726
-45, 0.04302726
-43.76451, 0.04302725
-42.99846, 0.04302724
-42, 0.04302722
-40.08378, 0.04302716
-39, 0.04302711
-38.18899, 0.04302704
-37.72551, 0.043027
-37.2928, 0.04302695
-36.86009, 0.04302688
-36.44387, 0.04302681
-36.07391, 0.04302674
-36, 0.04302672
-35.39796, 0.04302657
-34.91344, 0.04302642
-34.45352, 0.04302624
-33.8184, 0.04302593
-33, 0.04302538
-31.74827, 0.04302407
-30.93669, 0.04302273
-30.3131, 0.04302131
-30, 0.04302044
-29.55766, 0.04301896
-29.17309, 0.0430174
-28.8166, 0.04301567
-27.89768, 0.04300958
-27, 0.04300019
-26.38311, 0.04299068
-25.96788, 0.04298228
-25.72115, 0.0429763
-25.12879, 0.04295814
-24.6386, 0.04293778
-24.30751, 0.04292041
-24, 0.042901
-23.06268, 0.04281477
-22.44214, 0.04272473
-22.05225, 0.04264838
-21.74013, 0.04257292
-21.49264, 0.04250207
-21.30536, 0.04244092
-21, 0.04232497
-20.34728, 0.04199086
-20.29269, 0.04195634
-20.04657, 0.04178537
-19.84983, 0.04162855
-19.84982, 0.04162854
-19.84956, 0.04162832
-19.8397, 0.04161995
-19.63068, 0.04142956
-19.26823, 0.04103355
-18.99353, 0.0406661
-18.74526, 0.04027291
-18.55672, 0.03992852
-18.29277, 0.03936772
-18, 0.03861611
-17.53432, 0.03705088
-17.13726, 0.03521401
-16.79556, 0.03308544
-16.55865, 0.03117841
-16.40836, 0.02971508
-16.29792, 0.02847658
-16.19927, 0.0272247
-16.12509, 0.02617327
-16.06602, 0.02525529
-16.01686, 0.02442742
-15.9714, 0.02360261
-15.93683, 0.02293152
-15.90978, 0.02237719
-15.8389, 0.02078029
-15.76418, 0.01881094
-15.71291, 0.01723017
-15.6803, 0.01609604
-15.65556, 0.01515139
-15.62745, 0.01397124
-15.59833, 0.01259893
-15.5783, 0.01154404
-15.56399, 0.01072249
-15.55464, 0.01015012
-15.5453, 0.009545923
-15.53663, 0.008954463
-15.52931, 0.00842854
-15.50846, 0.006778562
-15.49053, 0.005147587
-15.47746, 0.003827285
-15.46884, 0.00291197
-15.46336, 0.002328333
-15.45935, 0.001912269
-15.45432, 0.001419167
-15.45134, 0.001151873
-15.44911, 9.68E-04
-15.44472, 6.54E-04
-15.44253, 5.26E-04
-15.43994, 3.97E-04
-15.43757, 3.01E-04
-15.43596, 2.47E-04
-15.43457, 2.07E-04
-15.43311, 1.71E-04
-15.42906, 9.74E-05
-15.42596, 6.14E-05
-15.42375, 4.32E-05
-15.42202, 3.23E-05
-15.4205, 2.47E-05
-15.41917, 1.93E-05
-15.41797, 1.53E-05
-15.41701, 1.25E-05
-15.41614, 1.04E-05
-15.41525, 8.48E-06
-15.41285, 4.68E-06
-15.41111, 2.86E-06
-15.408, 9.93E-07
-15.40605, 4.37E-07
-15.40475, 2.30E-07
-15.40354, 1.16E-07
-15.40221, 4.85E-08
-15.40057, 1.30E-08
-15.39874, 1.95E-09
-15.39753, 4.16E-10
-15.39666, 1.33E-10
-15.39608, 6.90E-11
-15.39564, 4.62E-11
-15.39528, 3.47E-11
-15.39495, 2.72E-11
-15.39462, 2.15E-11
-15.39428, 1.67E-11
-15.39395, 1.26E-11
-15.39365, 9.36E-12
-15.39335, 6.70E-12
-15.39289, 3.54E-12
-15.39241, 1.48E-12
-15.3921, 7.16E-13
-15.39186, 3.71E-13
-15.39147, 9.90E-14
-15.39119, 3.35E-14
-15.39096, 1.28E-14
-15.39081, 7.04E-15
-15.39068, 4.39E-15
-15.39052, 2.64E-15
-15.39029, 1.49E-15
-15.39006, 9.82E-16
-15.38985, 7.29E-16
-15.38968, 5.90E-16
-15.38951, 4.80E-16
-15.38921, 3.44E-16
-15.38893, 2.58E-16
-15.38874, 2.11E-16
-15.38839, 1.44E-16
-15.38811, 1.07E-16
-15.3879, 8.59E-17
-15.38772, 7.07E-17
-15.38723, 4.19E-17
-15.3867, 2.39E-17
-15.38633, 1.63E-17
-15.38601, 1.16E-17
-15.38576, 9.03E-18
-15.38543, 6.43E-18
-15.38513, 4.76E-18
-15.38465, 2.94E-18
-15.38428, 2.03E-18
-15.38405, 1.63E-18
-15.38387, 1.37E-18
-15.38342, 8.92E-19
-15.38286, 5.29E-19
-15.38246, 3.70E-19
-15.38212, 2.74E-19
-15.38177, 2.02E-19
-15.3813, 1.36E-19
-15.38083, 9.29E-20
-15.38032, 6.23E-20
-15.37863, 1.88E-20
-15.37741, 8.71E-21
-15.37659, 5.45E-21
-15.37596, 3.90E-21
-15.37484, 2.25E-21
-15.37289, 9.70E-22
-15.37159, 6.00E-22
-15.37036, 3.99E-22
-15.36925, 2.86E-22
-15.3683, 2.21E-22
-15.36728, 1.70E-22
-15.36582, 1.22E-22
-15.36374, 8.04E-23
-15.36112, 5.17E-23
-15.3585, 3.58E-23
-15.35405, 2.16E-23
-15.34938, 1.42E-23
-15.34598, 1.10E-23
-15.34297, 8.98E-24
-15.33647, 6.14E-24
-15.32532, 3.53E-24
-15.31418, 2.15E-24
-15.29784, 1.07E-24
-15.27778, 4.65E-25
-15.25772, 2.03E-25
-15.24275, 1.10E-25
-15.22055, 4.46E-26
-15.19601, 1.71E-26
-15.17148, 6.98E-27
-15.14695, 3.11E-27
-15.11844, 1.39E-27
-15.07428, 5.17E-28
-15, 1.37E-28
-14.92034, 3.70E-29
-14.84085, 1.01E-29
-14.76397, 2.86E-30
-14.69186, 8.80E-31
-14.58755, 1.60E-31
-14.48324, 2.95E-32
-14.37893, 5.56E-33
-14.27984, 1.29E-33
-14.20744, 3.88E-34
-14.09598, 7.59E-35
-13.9728, 1.42E-35
-13.82028, 2.21E-36
-13.59855, 2.32E-37
-13.37681, 3.60E-38
-13.15508, 7.58E-39
-12.93334, 1.54E-39
-12.75037, 9.54E-40
-12.62423, 2.77E-40
-12.49333, 1.07E-40
-12.32152, 4.33E-41
-12.14971, 2.34E-41
-12, 1.93E-41
-11.87046, 1.59E-41
-11.63132, 1.45E-41
-11.2661, 1.36E-41
-10.66087, 1.23E-41
-9.589827, 1.01E-41
-9.299775, 9.53E-42
-9, 8.96E-42
-6, 4.47E-42
-3, 1.78E-42
-0.4643654, 7.88E-43
-1.99E-13, 6.76E-43
3, 2.43E-43
6, 7.91E-44
9, 2.51E-44
10.50726, 1.50E-44
12, 8.63E-45
14.90064, 2.74E-45
15, 2.06E-45
16.93162, 1.31E-46
18, -2.79E-46
20.4915, 4.03E-46
21, 2.72E-46
24, 2.72E-45
26.10084, 1.77E-46
27, 5.60E-47
28.47866, 6.16E-47
29.79561, 5.20E-47
30, 5.56E-47
31.2682, 4.00E-47
33, 3.10E-47
35.83848, 2.15E-47
36, 2.00E-47
37.74972, -6.36E-48
39, 1.31E-47
42, 8.85E-48
45, 7.48E-48
47.54225, 5.91E-48
48, 3.73E-48
50.04777, 3.53E-48
51, 9.01E-48
54, -1.55E-49
57, 1.93E-48
59.30921, 8.01E-48
60, -1.67E-48
63, -7.22E-48
66, 6.85E-47
69, 3.24E-47
72, 1.49E-49
75, 2.54E-48
78, 1.00E-47
81, 1.87E-47
84, 3.89E-47
87, 8.40E-47
90, 7.00E-47
93, 2.45E-45
96, 6.60E-47
99, 7.30E-47
102, 1.73E-46
105, 4.15E-47
108, 2.31E-46
111, -7.94E-48
114, 3.59E-49
117, 1.90E-49
120, 5.37E-50


==> anc/data/Merchant-engine-mass-fractions/Merchant-nbutanol-DRGEP.txt <==
# Mass fraction of n-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant DRGEP mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177.651, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72.80386, 0.04302728
-72, 0.04302728
-69.93189, 0.04302728
-69, 0.04302728
-67.25038, 0.04302728
-66, 0.04302728
-64.85912, 0.04302728
-63.06636, 0.04302728
-63, 0.04302728
-61.14372, 0.04302728
-60, 0.04302728
-59.03073, 0.04302728
-58.44526, 0.04302728
-57.34665, 0.04302728
-57, 0.04302728
-56.27892, 0.04302728
-55.67034, 0.04302728
-54.91384, 0.04302728
-54.25131, 0.04302727
-54, 0.04302727
-52.09771, 0.04302727
-51, 0.04302727
-49.77899, 0.04302727
-49.04658, 0.04302727
-48.17437, 0.04302727
-48, 0.04302727
-47.27418, 0.04302726
-46.65959, 0.04302726
-46.11369, 0.04302726
-45.57298, 0.04302725
-45, 0.04302725
-44.11165, 0.04302724
-44.04852, 0.04302724
-43.44872, 0.04302723
-42, 0.0430272
-41.25634, 0.04302717
-40.85029, 0.04302715
-40.47194, 0.04302713
-39.62573, 0.04302708
-39, 0.04302703
-38.07965, 0.04302692
-36.58335, 0.04302662
-36, 0.04302644
-35.24073, 0.04302613
-34.64589, 0.0430258
-33.68791, 0.04302504
-33.1186, 0.0430244
-33, 0.04302424
-32.57964, 0.0430236
-32.24398, 0.043023
-31.71051, 0.0430218
-30.68157, 0.04301839
-30.0051, 0.04301497
-30, 0.04301493
-29.52323, 0.0430117
-29.17616, 0.04300879
-28.86629, 0.04300572
-28.20613, 0.04299731
-27.23219, 0.04297841
-27, 0.04297238
-26.5292, 0.04295783
-26.14072, 0.04294306
-25.7863, 0.042927
-25.47649, 0.04291061
-25.20961, 0.04289447
-24.97602, 0.04287864
-24.77014, 0.0428632
-24.57558, 0.04284723
-24.24149, 0.04281627
-24, 0.04279076
-23.36738, 0.04270889
-22.90784, 0.04263245
-22.51089, 0.04255172
-22.2137, 0.04248047
-21.66014, 0.04231709
-21.02227, 0.04206434
-21, 0.04205397
-20.58811, 0.0418396
-20.47027, 0.04176951
-20.43536, 0.04174792
-20.07695, 0.04150214
-20.01343, 0.04145359
-20.01072, 0.04145149
-19.9258, 0.04138391
-19.17198, 0.04062958
-18.3695, 0.03940136
-18, 0.03861944
-17.47498, 0.03717085
-17.10548, 0.03583095
-16.83314, 0.03461521
-16.63162, 0.0335571
-16.50041, 0.03278064
-16.38281, 0.03201631
-16.17437, 0.03047278
-15.84556, 0.0273839
-15.61215, 0.02446979
-15.45411, 0.02196496
-15.35295, 0.02003023
-15.29864, 0.01884843
-15.25111, 0.01771138
-15.21426, 0.01675154
-15.18096, 0.01581522
-15.11145, 0.01359914
-15.06791, 0.01198064
-15.03695, 0.01068935
-15.01861, 0.009857927
-15.00106, 0.00900897
-15, 0.008956013
-14.98509, 0.008186544
-14.97337, 0.007549503
-14.95855, 0.006700181
-14.946, 0.005941509
-14.93601, 0.00531101
-14.92746, 0.004753027
-14.92065, 0.004297769
-14.90555, 0.003262471
-14.88801, 0.002057486
-14.87747, 0.001380885
-14.87159, 0.001039598
-14.8672, 8.10E-04
-14.86346, 6.34E-04
-14.8602, 4.98E-04
-14.85746, 3.97E-04
-14.8538, 2.82E-04
-14.84954, 1.77E-04
-14.84617, 1.14E-04
-14.84159, 5.52E-05
-14.83758, 2.43E-05
-14.83494, 1.23E-05
-14.83303, 6.74E-06
-14.83126, 3.47E-06
-14.82957, 1.62E-06
-14.8277, 5.60E-07
-14.82601, 1.63E-07
-14.825, 6.77E-08
-14.82413, 2.90E-08
-14.82353, 1.59E-08
-14.82301, 9.61E-09
-14.82235, 5.35E-09
-14.82178, 3.45E-09
-14.82132, 2.51E-09
-14.82089, 1.88E-09
-14.82048, 1.41E-09
-14.81973, 7.73E-10
-14.81924, 4.81E-10
-14.81883, 2.95E-10
-14.81849, 1.84E-10
-14.81817, 1.10E-10
-14.81777, 4.91E-11
-14.81738, 1.82E-11
-14.81717, 9.97E-12
-14.81692, 4.27E-12
-14.81666, 1.61E-12
-14.81648, 7.77E-13
-14.81635, 4.54E-13
-14.81611, 1.69E-13
-14.81589, 7.26E-14
-14.81573, 4.16E-14
-14.81548, 1.93E-14
-14.81523, 9.95E-15
-14.81504, 6.20E-15
-14.81474, 3.04E-15
-14.81445, 1.52E-15
-14.81426, 9.60E-16
-14.81409, 6.22E-16
-14.81391, 4.01E-16
-14.81376, 2.72E-16
-14.81355, 1.60E-16
-14.81314, 5.37E-17
-14.81272, 1.75E-17
-14.81239, 7.03E-18
-14.81225, 4.74E-18
-14.81212, 3.32E-18
-14.812, 2.35E-18
-14.81188, 1.66E-18
-14.81149, 5.61E-19
-14.81113, 1.96E-19
-14.81081, 7.80E-20
-14.81035, 2.09E-20
-14.81004, 8.50E-21
-14.80963, 2.64E-21
-14.80915, 6.52E-22
-14.80867, 1.62E-22
-14.80819, 4.11E-23
-14.80784, 1.53E-23
-14.8072, 2.59E-24
-14.8066, 4.97E-25
-14.80613, 1.40E-25
-14.80546, 2.45E-26
-14.80426, 3.65E-27
-14.80326, 1.07E-27
-14.80246, 1.22E-28
-14.80125, 3.66E-29
-14.79869, 1.13E-29
-14.79628, -1.62E-30
-14.79464, 2.78E-30
-14.79334, 3.78E-31
-14.79223, 1.23E-31
-14.79124, 7.85E-32
-14.79025, -3.32E-32
-14.78925, -2.55E-32
-14.78826, -5.94E-33
-14.78727, -2.22E-31
-14.78627, -2.18E-32
-14.78528, 9.42E-33
-14.78436, 2.60E-32
-14.78307, 7.33E-32
-14.78093, -1.08E-32
-14.77887, 1.33E-32
-14.77681, 6.32E-34
-14.77475, 4.63E-32
-14.7695, 5.62E-33
-14.76208, -4.82E-33
-14.75466, -3.67E-34
-14.74724, 4.44E-34
-14.74136, 2.07E-35
-14.73324, -1.53E-34
-14.72107, -1.36E-33
-14.70574, -4.78E-34
-14.67621, -1.19E-34
-14.61277, 1.25E-35
-13.37661, -7.94E-38
-12, 3.71E-37
-10.24488, 5.74E-44
-9, 1.08E-47
-6, 1.89E-45
-3.138085, 3.53E-45
-3, 4.41E-45
-1.99E-13, -3.31E-49
3, 1.14E-32
6, 8.35E-32
9, 1.93E-31
10.98128, 1.08E-34
12, 7.02E-36
13.47944, 7.87E-42
15, -1.36E-41
18, 1.83E-40
20.16065, 4.21E-41
21, -6.73E-43
24, 8.60E-46
27, 8.07E-48
29.25763, -3.22E-47
30, -2.00E-47
31.45715, 4.97E-47
32.79801, 5.44E-49
33, 7.59E-49
36, 1.14E-47
38.54767, 6.05E-48
39, 7.25E-48
40.84599, 3.48E-49
42, -1.88E-48
45, 2.49E-48
47.63211, -5.20E-31
48, 9.22E-32
50.02103, 3.33E-29
51, 3.12E-29
53.26509, -3.07E-30
54, -7.60E-30
57, 4.35E-28
60, 1.72E-27
62.35523, -1.10E-28
63, -2.98E-30
64.7387, 1.94E-30
66, 6.85E-28
69, -1.30E-27
72, -8.95E-30
75, -1.99E-29
78, 1.04E-28
81, -5.21E-31
84, 1.57E-30
86.77179, 1.68E-32
87, 7.83E-32
89.22446, 3.86E-34
90, 4.00E-34
92.51415, -7.24E-33
93, 5.21E-33
95.84552, 6.92E-33
96, 3.62E-33
98.7638, 6.83E-33
99, 8.98E-33
101.6829, 2.49E-31
102, 3.37E-31
105, 1.98E-31
108, 1.99E-31
111, 1.80E-30
114, 1.36E-29
117, 1.81E-31
120, 3.32E-34


==> anc/data/Merchant-engine-mass-fractions/Merchant-nbutanol-DRGEPSA.txt <==
# Mass fraction of n-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant DRGEPSA mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177.027, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66.96111, 0.04302728
-66, 0.04302728
-63.86718, 0.04302728
-63, 0.04302728
-61.53357, 0.04302728
-60.46182, 0.04302728
-60, 0.04302728
-59.10886, 0.04302728
-58.34633, 0.04302728
-57.65294, 0.04302728
-57, 0.04302728
-56.25185, 0.04302728
-54.20649, 0.04302727
-54, 0.04302727
-52.83197, 0.04302727
-52.11641, 0.04302727
-51.52681, 0.04302727
-51, 0.04302727
-50.21899, 0.04302727
-49.59582, 0.04302727
-48.9964, 0.04302727
-48.43555, 0.04302727
-48, 0.04302727
-47.51725, 0.04302726
-46.39581, 0.04302726
-45, 0.04302724
-44.11289, 0.04302723
-44.09887, 0.04302723
-43.98644, 0.04302723
-43.54273, 0.04302722
-42.18693, 0.04302718
-42, 0.04302718
-40.60205, 0.04302711
-39.44912, 0.04302702
-39, 0.04302697
-38.27657, 0.04302686
-36.9868, 0.04302657
-36, 0.04302621
-34.70295, 0.0430254
-33.84817, 0.04302452
-33.39142, 0.04302388
-33, 0.0430232
-31.74532, 0.04301984
-30.78969, 0.04301537
-30.05004, 0.04301004
-30, 0.0430096
-29.52159, 0.04300479
-29.19956, 0.04300083
-28.87754, 0.0429962
-28.55552, 0.04299078
-28.23349, 0.04298447
-27.9176, 0.04297728
-27.63054, 0.04296978
-27.3697, 0.04296207
-27.10886, 0.04295343
-27, 0.04294953
-26.73623, 0.04293927
-26.4754, 0.04292792
-26.21456, 0.04291526
-25.95372, 0.04290114
-25.64816, 0.04288254
-24.86488, 0.04282255
-24.27454, 0.04276241
-24, 0.04272888
-23.54535, 0.04266385
-23.16615, 0.04259881
-22.82834, 0.04253088
-22.50092, 0.04245441
-22.03896, 0.04232504
-21.0852, 0.04195051
-21, 0.04190799
-20.50314, 0.04162148
-20.46022, 0.04159329
-20.05175, 0.04129247
-20.04556, 0.04128741
-20.04473, 0.04128674
-19.98887, 0.04124042
-19.42169, 0.04068718
-18.84893, 0.03993516
-18.45079, 0.03925817
-18.0787, 0.03847526
-18, 0.03828742
-17.79017, 0.03774268
-17.58796, 0.03714984
-17.40019, 0.0365304
-17.2182, 0.03585679
-17.0518, 0.03516814
-16.9026, 0.03448263
-16.63725, 0.0330741
-16.18439, 0.02991371
-15.92983, 0.02752534
-15.74724, 0.02540803
-15.6295, 0.02380114
-15.53788, 0.02238415
-15.47193, 0.02125496
-15.42005, 0.02029155
-15.28936, 0.01750279
-15.18409, 0.01476164
-15.12065, 0.01281774
-15.07079, 0.01109081
-15.03676, 0.009791116
-15.01538, 0.008917119
-15, 0.008259047
-14.98384, 0.007539305
-14.9651, 0.006667666
-14.92463, 0.004655465
-14.89659, 0.003189103
-14.87816, 0.002237515
-14.86664, 0.001673948
-14.85584, 0.001188564
-14.84656, 8.21E-04
-14.84036, 6.08E-04
-14.83559, 4.65E-04
-14.83143, 3.57E-04
-14.82637, 2.46E-04
-14.81686, 9.87E-05
-14.81203, 5.29E-05
-14.80883, 3.20E-05
-14.80509, 1.55E-05
-14.80222, 7.72E-06
-14.8, 4.00E-06
-14.79799, 1.93E-06
-14.79538, 5.87E-07
-14.79358, 2.04E-07
-14.79219, 7.69E-08
-14.79112, 3.30E-08
-14.79037, 1.81E-08
-14.78975, 1.11E-08
-14.78912, 7.12E-09
-14.78857, 5.02E-09
-14.78812, 3.87E-09
-14.78751, 2.77E-09
-14.78679, 1.85E-09
-14.78597, 1.07E-09
-14.78507, 4.87E-10
-14.78448, 2.45E-10
-14.78408, 1.38E-10
-14.78382, 8.95E-11
-14.78359, 5.75E-11
-14.78335, 3.39E-11
-14.78315, 2.09E-11
-14.78299, 1.41E-11
-14.7826, 4.47E-12
-14.78223, 1.28E-12
-14.78201, 5.66E-13
-14.78168, 1.52E-13
-14.78144, 5.52E-14
-14.78123, 2.17E-14
-14.7811, 1.17E-14
-14.78097, 6.41E-15
-14.78084, 3.46E-15
-14.78071, 1.78E-15
-14.78045, 4.70E-16
-14.78019, 1.14E-16
-14.77993, 2.62E-17
-14.77972, 7.93E-18
-14.77955, 2.85E-18
-14.77938, 1.00E-18
-14.77922, 3.65E-19
-14.7791, 1.78E-19
-14.77888, 4.41E-20
-14.77852, 4.34E-21
-14.77815, 4.24E-22
-14.77781, 4.72E-23
-14.77756, 9.10E-24
-14.77732, 1.91E-24
-14.77708, 3.93E-25
-14.77689, 1.13E-25
-14.77673, 3.83E-26
-14.77652, 8.63E-27
-14.77634, 2.45E-27
-14.77609, 4.22E-28
-14.7759, 1.13E-28
-14.77574, 3.42E-29
-14.77539, 2.88E-30
-14.77505, 2.57E-31
-14.77456, 3.14E-33
-14.77395, 3.83E-34
-14.77309, 1.48E-35
-14.77198, 1.50E-37
-14.77087, -4.34E-35
-14.76976, 9.61E-31
-14.7687, -2.44E-30
-14.76782, -4.47E-30
-14.76706, 1.97E-29
-14.76633, -6.33E-28
-14.76563, -1.75E-29
-14.76495, -3.22E-29
-14.76372, 7.26E-29
-14.76036, 2.08E-31
-14.75615, -3.56E-30
-14.75214, -1.18E-29
-14.74919, 3.75E-32
-14.7467, 3.19E-35
-14.74422, -1.27E-36
-14.74173, 6.09E-38
-14.73945, 1.29E-39
-14.737, -3.40E-43
-14.72744, 3.02E-43
-14.71996, 1.07E-46
-14.71249, -2.63E-47
-14.70008, -2.70E-53
-14.66772, -5.65E-60
-14.62127, -1.47E-64
-14.43446, 5.50E-65
-12, -3.02E-45
-9.553946, 7.63E-48
-9, 2.87E-46
-7.710496, 8.94E-49
-6, -2.89E-47
-3, 5.02E-46
-1.99E-13, 4.94E-44
2.378478, 2.67E-45
3, -3.34E-45
6, 5.93E-46
9, 2.32E-46
10.01495, -5.04E-60
11.17073, -9.73E-61
12, -1.01E-63
15, 3.25E-46
17.48834, -1.89E-46
18, 2.47E-46
20.87395, -6.57E-48
21, -4.58E-49
23.43122, -4.07E-50
24, 1.61E-50
25.72237, 1.42E-51
27, -8.82E-53
30, 9.49E-54
32.45655, -4.97E-53
33, 1.81E-51
34.65205, -7.23E-52
35.89768, -2.43E-53
36, -2.47E-55
39, 2.09E-53
41.7015, -8.40E-54
42, 9.16E-53
43.7073, -3.53E-52
45, 9.26E-56
47.78623, -1.95E-56
48, 9.88E-57
50.76088, 4.77E-56
51, -2.03E-56
54, -6.59E-59
56.80554, 3.26E-55
57, 5.47E-58
60, -4.31E-57
63, 1.96E-56
64.03181, 1.15E-55
66, 1.05E-56
69, 8.93E-55
72, 2.17E-55
75, 3.23E-56
78, -5.51E-58
80.62058, 4.36E-59
81, 1.82E-59
83.15729, 3.71E-58
84, -5.14E-58
85.94422, 4.65E-59
87, 1.23E-58
90, 1.50E-54
93, 6.82E-55
96, 3.00E-54
99, 2.69E-54
102, 3.23E-56
105, 1.78E-57
108, 1.82E-58
111, 2.60E-56
114, 1.91E-57
117, 9.77E-56
120, 6.68E-57


==> anc/data/Merchant-engine-mass-fractions/Merchant-nbutanol-detailed.txt <==
# Mass fraction of n-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant detailed mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66.61248, 0.04302728
-66, 0.04302728
-64.6344, 0.04302728
-63.62259, 0.04302728
-63, 0.04302728
-61.26803, 0.04302728
-60, 0.04302728
-57.50345, 0.04302728
-57, 0.04302728
-55.78526, 0.04302728
-54.7138, 0.04302728
-54, 0.04302727
-53.06811, 0.04302727
-51.94212, 0.04302727
-51, 0.04302727
-50.05175, 0.04302727
-49.37784, 0.04302727
-48.70024, 0.04302727
-48, 0.04302727
-47.23362, 0.04302726
-46.61606, 0.04302726
-46.1343, 0.04302726
-45.69623, 0.04302726
-45, 0.04302725
-44.11238, 0.04302724
-44.05142, 0.04302724
-43.3832, 0.04302723
-42, 0.0430272
-40.86278, 0.04302716
-39.96145, 0.04302711
-39.25508, 0.04302705
-39, 0.04302703
-37.14127, 0.04302676
-36, 0.04302646
-34.73115, 0.04302588
-33.90971, 0.04302528
-33.19899, 0.04302454
-33, 0.04302428
-32.66347, 0.04302379
-31.89853, 0.04302232
-31.04424, 0.04301988
-30.93938, 0.0430195
-30.32439, 0.04301684
-30, 0.04301506
-29.23632, 0.04300952
-28.70313, 0.04300417
-28.33294, 0.0429995
-28.02573, 0.04299491
-27.72173, 0.04298961
-27.47849, 0.04298476
-27.25688, 0.04297981
-27.05637, 0.04297484
-27, 0.04297335
-26.81674, 0.04296822
-26.36993, 0.04295367
-25.89818, 0.04293455
-25.54385, 0.04291715
-25.20042, 0.04289734
-24.86353, 0.04287462
-24.55444, 0.04285044
-24.27375, 0.04282531
-24, 0.04279746
-22.97357, 0.0426548
-22.24824, 0.04250244
-21.66526, 0.04233384
-21.24355, 0.04217702
-21, 0.04206974
-20.71988, 0.04192835
-20.47335, 0.04178545
-20.44016, 0.04176475
-20.02864, 0.04147497
-20.02178, 0.04146957
-20.02115, 0.04146908
-20.00913, 0.04145957
-19.78324, 0.04126878
-19.3441, 0.04082231
-18.96639, 0.04033941
-18.64188, 0.03983182
-18.40361, 0.03939237
-18.19564, 0.03895392
-18.01778, 0.03853207
-18, 0.03848729
-17.72495, 0.0377266
-17.47843, 0.03692012
-17.2974, 0.03623744
-17.15518, 0.03563803
-17.0188, 0.03500348
-16.88243, 0.03430214
-16.70515, 0.03327402
-16.49475, 0.03184651
-16.3508, 0.03070923
-16.25068, 0.02982405
-16.15709, 0.02891415
-15.9667, 0.02675809
-15.81553, 0.02466106
-15.71748, 0.02305028
-15.64127, 0.02161802
-15.59464, 0.02064509
-15.56073, 0.01988263
-15.46648, 0.01746076
-15.3799, 0.01469413
-15.32243, 0.01242619
-15.29344, 0.01109628
-15.26672, 0.009727426
-15.24362, 0.008408953
-15.23018, 0.0075738
-15.21972, 0.006885421
-15.21116, 0.006295235
-15.20392, 0.005777449
-15.18644, 0.004454338
-15.16759, 0.002939226
-15.15365, 0.001826453
-15.1461, 0.001271934
-15.14133, 9.57E-04
-15.13711, 7.10E-04
-15.13359, 5.31E-04
-15.13118, 4.24E-04
-15.12876, 3.31E-04
-15.12634, 2.51E-04
-15.12393, 1.84E-04
-15.12152, 1.30E-04
-15.1196, 9.55E-05
-15.11802, 7.21E-05
-15.11643, 5.29E-05
-15.11485, 3.75E-05
-15.11296, 2.36E-05
-15.11031, 1.08E-05
-15.10874, 6.17E-06
-15.10739, 3.52E-06
-15.10536, 1.25E-06
-15.10365, 4.12E-07
-15.10245, 1.57E-07
-15.10149, 6.34E-08
-15.10087, 3.29E-08
-15.09999, 1.25E-08
-15.09923, 5.58E-09
-15.09872, 3.47E-09
-15.09828, 2.42E-09
-15.09767, 1.56E-09
-15.09714, 1.07E-09
-15.09669, 7.55E-10
-15.09594, 3.72E-10
-15.09521, 1.49E-10
-15.09451, 4.22E-11
-15.09402, 1.23E-11
-15.09369, 4.27E-12
-15.09347, 1.90E-12
-15.09331, 9.70E-13
-15.09305, 3.07E-13
-15.09281, 9.83E-14
-15.0926, 3.33E-14
-15.09229, 6.84E-15
-15.09204, 1.99E-15
-15.09181, 7.13E-16
-15.09149, 2.32E-16
-15.09119, 9.28E-17
-15.09097, 5.07E-17
-15.09078, 3.09E-17
-15.09062, 2.02E-17
-15.09046, 1.32E-17
-15.09031, 8.87E-18
-15.09015, 5.79E-18
-15.08998, 3.76E-18
-15.08979, 2.31E-18
-15.08958, 1.39E-18
-15.08896, 3.47E-19
-15.08855, 1.70E-19
-15.0882, 1.05E-19
-15.08745, 5.15E-20
-15.08683, 3.23E-20
-15.08642, 2.42E-20
-15.08616, 2.02E-20
-15.08591, 1.69E-20
-15.08555, 1.31E-20
-15.08521, 1.03E-20
-15.08487, 8.07E-21
-15.08448, 6.14E-21
-15.08419, 4.98E-21
-15.08392, 4.10E-21
-15.08366, 3.41E-21
-15.08331, 2.66E-21
-15.08199, 1.05E-21
-15.08091, 5.04E-22
-15.08015, 3.06E-22
-15.07948, 2.02E-22
-15.07888, 1.40E-22
-15.0783, 1.01E-22
-15.07769, 7.20E-23
-15.07623, 3.42E-23
-15.07496, 1.93E-23
-15.07411, 1.35E-23
-15.07337, 1.01E-23
-15.07146, 5.20E-24
-15.0696, 2.98E-24
-15.06829, 2.10E-24
-15.06716, 1.60E-24
-15.06608, 1.26E-24
-15.06507, 1.02E-24
-15.06412, 8.54E-25
-15.06321, 7.26E-25
-15.0623, 6.24E-25
-15.06139, 5.41E-25
-15.06048, 4.74E-25
-15.05956, 4.18E-25
-15.05865, 3.71E-25
-15.05774, 3.33E-25
-15.05683, 3.00E-25
-15.05592, 2.72E-25
-15.05501, 2.48E-25
-15.0541, 2.27E-25
-15.05319, 2.09E-25
-15.0523, 1.94E-25
-15.05148, 1.81E-25
-15.05066, 1.70E-25
-15.04984, 1.60E-25
-15.04902, 1.51E-25
-15.0482, 1.43E-25
-15.04739, 1.36E-25
-15.04657, 1.29E-25
-15.04575, 1.23E-25
-15.04493, 1.17E-25
-15.04411, 1.12E-25
-15.04329, 1.08E-25
-15.04247, 1.03E-25
-15.04165, 9.95E-26
-15.04083, 9.59E-26
-15.04001, 9.25E-26
-15.03919, 8.94E-26
-15.03837, 8.64E-26
-15.03755, 8.37E-26
-15.03673, 8.12E-26
-15.03591, 7.88E-26
-15.03509, 7.66E-26
-15.03427, 7.45E-26
-15.03345, 7.25E-26
-15.03263, 7.06E-26
-15.03182, 6.89E-26
-15.031, 6.72E-26
-15.03018, 6.56E-26
-15.02936, 6.41E-26
-15.02854, 6.27E-26
-15.02772, 6.14E-26
-15.0269, 6.01E-26
-15.02608, 5.89E-26
-15.02526, 5.77E-26
-15.02444, 5.66E-26
-15.02362, 5.55E-26
-15.0228, 5.45E-26
-15.01847, 4.96E-26
-15.00536, 3.92E-26
-15, 3.60E-26
-14.98663, 2.96E-26
-14.97352, 2.47E-26
-14.9604, 2.08E-26
-14.94729, 1.75E-26
-14.93418, 1.48E-26
-14.91195, 1.12E-26
-14.88835, 8.40E-27
-14.86475, 6.33E-27
-14.82564, 4.01E-27
-14.78316, 2.48E-27
-14.744, 1.61E-27
-14.71057, 1.12E-27
-14.6824, 8.27E-28
-14.65453, 6.14E-28
-14.62865, 4.67E-28
-14.58565, 2.96E-28
-14.48531, 1.03E-28
-14.38497, 3.57E-29
-14.28463, 1.22E-29
-14.18429, 4.13E-30
-14.09619, 1.58E-30
-14.01928, 6.71E-31
-13.90078, 1.77E-31
-13.77212, 4.07E-32
-13.55882, 3.34E-33
-13.34552, 2.54E-34
-13.13223, 1.79E-35
-12.91893, 1.18E-36
-12.71152, 3.05E-37
-12.54747, 9.27E-39
-12.33155, 3.94E-40
-12.07965, 1.32E-40
-12, 7.36E-41
-11.74379, 3.86E-41
-11.49188, 3.08E-41
-11.04566, 2.87E-41
-10.16041, 3.29E-41
-9.278339, 2.54E-41
-9, 2.44E-41
-6, 1.48E-41
-3, 8.20E-42
-1.99E-13, 4.01E-42
3, 1.72E-42
5.322606, 8.20E-43
6, 6.54E-43
9, 2.31E-43
10.19145, 1.52E-43
11.36419, 1.03E-43
12, 8.33E-44
13.8439, 4.46E-44
15, 2.97E-44
17.95219, 1.24E-44
18, 1.23E-44
20.01675, 9.53E-45
21, 1.10E-44
24, 2.11E-45
27, 8.51E-45
29.46078, 9.17E-46
30, -3.18E-46
31.78802, 1.59E-46
33, -3.29E-47
34.31151, 8.45E-47
36, 5.28E-47
38.95661, 1.64E-47
39, 2.44E-47
40.96487, 1.77E-47
42, 1.26E-47
43.42036, -2.23E-47
44.65004, 2.28E-48
45, -2.54E-49
45.8405, 5.88E-48
47.68254, 3.46E-48
48, 6.77E-48
51, 1.11E-46
53.84474, 1.52E-48
54, 6.05E-48
56.56473, 1.33E-48
57, 1.81E-48
59.105, -2.88E-48
60, -3.61E-49
63, -8.51E-50
66, -3.44E-48
69, 3.86E-47
71.826, 5.24E-50
72, -1.04E-49
75, -7.38E-49
78, -9.80E-49
80.35925, -1.52E-47
81, -1.71E-48
84, -6.81E-48
87, 5.11E-47
90, 4.42E-46
93, 1.35E-47
95.84496, 3.51E-48
96, -2.43E-50
98.78829, 6.59E-48
99, -3.20E-49
102, 1.01E-46
105, 1.58E-47
108, -1.28E-47
111, 1.12E-46
114, -4.93E-48
117, 1.49E-47
120, 8.79E-51


==> anc/data/Merchant-engine-mass-fractions/Merchant-secbutanol-DRGEP.txt <==
# Mass fraction of sec-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant DRGEP mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60.86361, 0.04302728
-60, 0.04302728
-58.66175, 0.04302728
-57.73658, 0.04302728
-57, 0.04302728
-56.22193, 0.04302728
-55.38246, 0.04302728
-54.09691, 0.04302728
-54, 0.04302728
-53.02388, 0.04302728
-52.08499, 0.04302728
-51.16397, 0.04302728
-51, 0.04302728
-50.13789, 0.04302728
-49.37738, 0.04302728
-48.74435, 0.04302728
-48.12834, 0.04302728
-48, 0.04302728
-47.40086, 0.04302728
-46.90189, 0.04302728
-45.54755, 0.04302727
-45, 0.04302727
-43.989, 0.04302727
-43.26426, 0.04302727
-42.22563, 0.04302727
-42, 0.04302727
-40.02882, 0.04302726
-39, 0.04302726
-37.99017, 0.04302725
-36.82288, 0.04302724
-36.01112, 0.04302723
-36, 0.04302723
-35.23192, 0.04302721
-34.72085, 0.04302719
-34.21805, 0.04302718
-33.71526, 0.04302716
-33.21247, 0.04302713
-33, 0.04302712
-31.55851, 0.04302701
-30.38123, 0.04302686
-30, 0.04302679
-29.20154, 0.04302662
-28.67621, 0.04302648
-28.16088, 0.04302631
-27.77199, 0.04302616
-27.42732, 0.043026
-27.08264, 0.04302582
-27, 0.04302577
-26.65919, 0.04302556
-25.63995, 0.04302473
-24.82029, 0.04302377
-24.24231, 0.04302286
-24, 0.04302241
-23.52601, 0.04302137
-23.16096, 0.04302041
-22.79591, 0.04301928
-22.4465, 0.043018
-22.17841, 0.04301686
-21.95145, 0.04301577
-21.21239, 0.04301121
-21, 0.04300953
-20.49512, 0.04300466
-20.12624, 0.04300009
-20.09091, 0.04299959
-19.62494, 0.04299199
-19.61517, 0.0429918
-19.6134, 0.04299177
-19.51473, 0.04298984
-19.00515, 0.04297763
-18.53273, 0.04296188
-18.00746, 0.04293695
-18, 0.04293652
-17.30494, 0.04288442
-16.86287, 0.042834
-16.46166, 0.04277108
-16.06526, 0.04268699
-15.81406, 0.0426191
-15.54003, 0.04252891
-15.14775, 0.04236324
-15, 0.04228736
-14.56242, 0.04200846
-14.06648, 0.04156724
-13.70163, 0.04113044
-13.39193, 0.04066461
-13.1936, 0.04031164
-13.01552, 0.03995304
-12.83743, 0.03955049
-12.65934, 0.03909918
-12.4732, 0.03856955
-12.22831, 0.03777138
-12.05462, 0.03712676
-12, 0.03690931
-11.88691, 0.03643506
-11.77513, 0.03593279
-11.66336, 0.03539481
-11.55159, 0.03481863
-11.43982, 0.03420154
-11.33992, 0.03361295
-11.22352, 0.03287989
-10.87024, 0.03030194
-10.65907, 0.0284652
-10.48158, 0.02671836
-10.34962, 0.02528375
-10.26303, 0.02427332
-10.18893, 0.02336226
-10.11672, 0.02243092
-9.997934, 0.02080029
-9.791415, 0.0176515
-9.696697, 0.01606638
-9.629546, 0.01488764
-9.569794, 0.01380072
-9.520868, 0.01288454
-9.477758, 0.01205829
-9.436332, 0.01124817
-9.347943, 0.009470223
-9.228873, 0.006983383
-9.166609, 0.005650879
-9.12806, 0.004818967
-9.097066, 0.004148544
-9.073496, 0.003639343
-9.054034, 0.00322049
-9.037994, 0.002877292
-9.023272, 0.002564799
-9, 0.002078122
-8.96088, 0.001295794
-8.937508, 8.67E-04
-8.925438, 6.64E-04
-8.916565, 5.25E-04
-8.910141, 4.31E-04
-8.898863, 2.84E-04
-8.892988, 2.17E-04
-8.884045, 1.30E-04
-8.876329, 7.21E-05
-8.870953, 4.21E-05
-8.864981, 1.90E-05
-8.86124, 9.75E-06
-8.858605, 5.41E-06
-8.856474, 3.03E-06
-8.854973, 1.88E-06
-8.851304, 4.05E-07
-8.848304, 6.20E-08
-8.84675, 1.70E-08
-8.845778, 6.89E-09
-8.844937, 3.19E-09
-8.844424, 2.08E-09
-8.843956, 1.47E-09
-8.843508, 1.09E-09
-8.843129, 8.55E-10
-8.842756, 6.74E-10
-8.842258, 4.82E-10
-8.841571, 2.82E-10
-8.84099, 1.60E-10
-8.840418, 7.83E-11
-8.839866, 3.09E-11
-8.83945, 1.20E-11
-8.839176, 5.45E-12
-8.83899, 2.91E-12
-8.838755, 1.18E-12
-8.838472, 3.37E-13
-8.838283, 1.35E-13
-8.838154, 7.06E-14
-8.837928, 2.23E-14
-8.837754, 9.21E-15
-8.837635, 5.05E-15
-8.837524, 2.88E-15
-8.837432, 1.80E-15
-8.837337, 1.11E-15
-8.837209, 5.70E-16
-8.837093, 3.07E-16
-8.836976, 1.63E-16
-8.83686, 8.49E-17
-8.836743, 4.32E-17
-8.836627, 2.15E-17
-8.836511, 1.05E-17
-8.836417, 5.77E-18
-8.836346, 3.61E-18
-8.836256, 1.97E-18
-8.836123, 7.85E-19
-8.835948, 2.20E-19
-8.835796, 6.99E-20
-8.835644, 2.17E-20
-8.835492, 6.99E-21
-8.835341, 2.65E-21
-8.835189, 1.37E-21
-8.835055, 9.78E-22
-8.834965, 8.45E-22
-8.834875, 7.53E-22
-8.834744, 6.52E-22
-8.834582, 5.54E-22
-8.834421, 4.72E-22
-8.834259, 4.01E-22
-8.834098, 3.39E-22
-8.833937, 2.87E-22
-8.833792, 2.46E-22
-8.833662, 2.14E-22
-8.833447, 1.70E-22
-8.83306, 1.11E-22
-8.832478, 5.80E-23
-8.831897, 3.04E-23
-8.831419, 1.81E-23
-8.831009, 1.17E-23
-8.830627, 7.90E-24
-8.830246, 5.40E-24
-8.829927, 3.97E-24
-8.829682, 3.16E-24
-8.829459, 2.57E-24
-8.829257, 2.15E-24
-8.829054, 1.80E-24
-8.828764, 1.41E-24
-8.827936, 7.33E-25
-8.827174, 4.26E-25
-8.826512, 2.78E-25
-8.825895, 1.93E-25
-8.825278, 1.37E-25
-8.824736, 1.04E-25
-8.824177, 8.01E-26
-8.82337, 5.65E-26
-8.822769, 4.46E-26
-8.822251, 3.68E-26
-8.821777, 3.12E-26
-8.821126, 2.53E-26
-8.820315, 1.98E-26
-8.819597, 1.63E-26
-8.818941, 1.38E-26
-8.818284, 1.19E-26
-8.817627, 1.03E-26
-8.81697, 9.01E-27
-8.816313, 7.97E-27
-8.815659, 7.11E-27
-8.815068, 6.46E-27
-8.814477, 5.90E-27
-8.813886, 5.42E-27
-8.813295, 5.00E-27
-8.812704, 4.64E-27
-8.812113, 4.33E-27
-8.811521, 4.05E-27
-8.81093, 3.80E-27
-8.810339, 3.59E-27
-8.809748, 3.39E-27
-8.809157, 3.22E-27
-8.808566, 3.06E-27
-8.807974, 2.92E-27
-8.807383, 2.80E-27
-8.806792, 2.68E-27
-8.806201, 2.58E-27
-8.80561, 2.49E-27
-8.805019, 2.40E-27
-8.804428, 2.32E-27
-8.803836, 2.25E-27
-8.803245, 2.18E-27
-8.802654, 2.12E-27
-8.802063, 2.06E-27
-8.801472, 2.01E-27
-8.800881, 1.96E-27
-8.80029, 1.91E-27
-8.799698, 1.87E-27
-8.799107, 1.83E-27
-8.798516, 1.79E-27
-8.797925, 1.75E-27
-8.797334, 1.72E-27
-8.796743, 1.69E-27
-8.796151, 1.66E-27
-8.79556, 1.63E-27
-8.794969, 1.61E-27
-8.794378, 1.58E-27
-8.793787, 1.56E-27
-8.793196, 1.53E-27
-8.792605, 1.51E-27
-8.792013, 1.49E-27
-8.791422, 1.47E-27
-8.790831, 1.45E-27
-8.79024, 1.43E-27
-8.789649, 1.42E-27
-8.789058, 1.40E-27
-8.788466, 1.38E-27
-8.787875, 1.37E-27
-8.787284, 1.35E-27
-8.786693, 1.33E-27
-8.786102, 1.32E-27
-8.785511, 1.31E-27
-8.78492, 1.29E-27
-8.784328, 1.28E-27
-8.783737, 1.27E-27
-8.783146, 1.25E-27
-8.782555, 1.24E-27
-8.781964, 1.23E-27
-8.781373, 1.22E-27
-8.780781, 1.21E-27
-8.78019, 1.20E-27
-8.779599, 1.18E-27
-8.779008, 1.17E-27
-8.778417, 1.16E-27
-8.777826, 1.15E-27
-8.777235, 1.14E-27
-8.776643, 1.13E-27
-8.776052, 1.12E-27
-8.775461, 1.11E-27
-8.77487, 1.11E-27
-8.774279, 1.10E-27
-8.773688, 1.09E-27
-8.773097, 1.08E-27
-8.772505, 1.07E-27
-8.771914, 1.06E-27
-8.771323, 1.05E-27
-8.770732, 1.04E-27
-8.770141, 1.04E-27
-8.76955, 1.03E-27
-8.768958, 1.02E-27
-8.768367, 1.01E-27
-8.767776, 1.00E-27
-8.767185, 9.96E-28
-8.766594, 9.88E-28
-8.766003, 9.80E-28
-8.765412, 9.73E-28
-8.76482, 9.66E-28
-8.764229, 9.58E-28
-8.763638, 9.51E-28
-8.762322, 9.37E-28
-8.758211, 8.89E-28
-8.750265, 8.04E-28
-8.740298, 7.10E-28
-8.724253, 5.82E-28
-8.688677, 3.74E-28
-8.638991, 2.02E-28
-8.632928, 1.88E-28
-8.5798, 9.70E-29
-8.463381, 2.28E-29
-8.346961, 5.28E-30
-8.230542, 1.21E-30
-8.114122, 2.72E-31
-8.003025, 5.73E-32
-7.928842, 1.37E-32
-7.875163, 2.59E-32
-7.828055, 1.10E-32
-7.738751, 2.00E-33
-7.592616, 2.83E-34
-7.446481, 3.89E-35
-7.300347, 5.94E-36
-7.154212, -2.59E-35
-7.030624, 2.78E-36
-6.924835, 2.85E-38
-6.765114, 2.96E-39
-6.605393, -1.12E-39
-6.445672, -4.93E-39
-6.285951, 8.84E-37
-6.12623, 1.29E-34
-6.003385, -1.05E-34
-6, 8.29E-35
-5.900588, 4.33E-35
-5.806274, 3.24E-35
-5.71196, 8.37E-36
-5.617647, -1.17E-35
-5.482913, 2.93E-35
-5.326083, 1.86E-36
-5.173295, -1.27E-34
-5.020506, -4.77E-36
-4.867718, -8.75E-35
-4.71493, 1.14E-35
-4.562142, -1.84E-34
-4.409354, -8.31E-36
-4.256566, 7.54E-36
-3.943714, 2.56E-36
-3, 1.45E-51
-1.061703, 9.90E-37
-1.99E-13, 2.10E-36
3, 0
6, 0
9, 2.15E-35
9.642598, -2.62E-35
12, -1.51E-35
15, -3.89E-35
17.91888, -9.61E-35
18, -1.31E-51
20.52439, 2.67E-35
21, 7.46E-35
23.83497, 2.46E-34
24, -1.25E-34
26.00291, 2.73E-35
27, 3.74E-35
28.97809, 3.12E-36
30, 2.81E-36
33, 3.42E-34
35.02952, -8.61E-36
36, -4.01E-35
37.44351, 2.35E-35
38.70938, -7.52E-36
39, 2.46E-35
40.07657, 2.15E-35
42, 1.89E-34
45, 3.95E-34
47.01641, 2.54E-34
48, 1.22E-34
49.52381, -2.67E-36
51, -9.16E-34
54, -4.88E-35
56.69516, 2.59E-33
57, 2.44E-33
59.83227, -9.01E-35
60, 5.48E-35
62.84086, 2.64E-35
63, -2.46E-36
65.31588, -1.27E-38
66, -2.76E-39
69, 5.74E-39
72, 1.12E-40
74.81236, 3.08E-43
75, 4.97E-44
77.46463, 1.27E-46
78, 7.91E-49
81, 5.87E-50
84, -9.31E-49
87, 2.23E-48
90, -2.13E-50
93, 2.87E-51
96, 4.64E-55
99, 1.54E-56
102, 1.35E-58
105, 6.22E-60
108, 8.90E-62
111, -2.94E-61
114, 8.76E-60
117, 1.05E-61
120, 1.11E-62


==> anc/data/Merchant-engine-mass-fractions/Merchant-secbutanol-DRGEPSA.txt <==
# Mass fraction of sec-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant DRGEPSA mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75.51371, 0.04302728
-75, 0.04302728
-72.43945, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-58.25139, 0.04302728
-57.20962, 0.04302728
-57, 0.04302728
-56.10398, 0.04302728
-55.32715, 0.04302728
-54.40236, 0.04302728
-54, 0.04302728
-52.57718, 0.04302728
-51.48803, 0.04302728
-51, 0.04302728
-50.19611, 0.04302728
-49.42834, 0.04302728
-48.7307, 0.04302728
-48.04635, 0.04302728
-48, 0.04302728
-46.01904, 0.04302727
-45, 0.04302727
-44.05317, 0.04302727
-43.26037, 0.04302727
-42.54308, 0.04302727
-42, 0.04302727
-41.45659, 0.04302727
-40.94388, 0.04302727
-40.21093, 0.04302727
-39.24417, 0.04302726
-39, 0.04302726
-38.26337, 0.04302725
-37.51138, 0.04302725
-36.67759, 0.04302724
-36.04278, 0.04302723
-36, 0.04302722
-35.51525, 0.04302721
-35.13641, 0.04302721
-34.6295, 0.04302719
-33.77265, 0.04302716
-33.16206, 0.04302713
-33, 0.04302712
-32.54261, 0.04302709
-32.14349, 0.04302706
-31.7005, 0.04302702
-31.27239, 0.04302697
-30.8986, 0.04302693
-30.56822, 0.04302688
-30.29698, 0.04302684
-30.06494, 0.0430268
-30, 0.04302679
-28.74267, 0.04302649
-27.65388, 0.04302609
-27, 0.04302576
-26.45067, 0.0430254
-25.97169, 0.04302501
-25.6449, 0.0430247
-25.34922, 0.04302439
-25.0551, 0.04302403
-24.77639, 0.04302365
-24.58446, 0.04302337
-24.40188, 0.04302307
-24, 0.04302232
-23.08133, 0.04302003
-22.47445, 0.04301789
-22.04043, 0.04301591
-21.69527, 0.043014
-21.38462, 0.04301196
-21.09469, 0.04300971
-21, 0.0430089
-20.76944, 0.04300673
-20.55269, 0.0430044
-20.35276, 0.04300198
-20.12789, 0.04299888
-20.02946, 0.04299738
-19.61647, 0.04298997
-19.6153, 0.04298994
-19.61401, 0.04298991
-19.55495, 0.04298868
-19.02047, 0.042975
-18.44067, 0.04295309
-18.08197, 0.04293413
-18, 0.04292903
-17.74117, 0.04291073
-17.24421, 0.04286365
-16.47036, 0.04274286
-15.98567, 0.04262088
-15.57974, 0.04247744
-15.26214, 0.04233013
-15, 0.0421793
-14.12584, 0.04140776
-13.49248, 0.04046799
-13.03041, 0.0394829
-12.6997, 0.0385736
-12.43234, 0.03768601
-12.19017, 0.03674377
-12.00717, 0.03593201
-12, 0.03589829
-11.64373, 0.03402114
-11.09087, 0.03014913
-10.6922, 0.02638441
-10.44988, 0.02357147
-10.26894, 0.02116032
-10.14445, 0.01933034
-9.953245, 0.01623218
-9.839067, 0.01421675
-9.76595, 0.01286574
-9.683335, 0.01128943
-9.599854, 0.009653199
-9.540586, 0.00847285
-9.49724, 0.007603965
-9.434908, 0.006352488
-9.374152, 0.005138834
-9.337486, 0.004413921
-9.294264, 0.003571684
-9.255397, 0.002831295
-9.229268, 0.002346622
-9.206156, 0.001930001
-9.187997, 0.001613137
-9.160813, 0.0011621
-9.140022, 8.43E-04
-9.123495, 6.11E-04
-9.112741, 4.74E-04
-9.104143, 3.73E-04
-9.096157, 2.88E-04
-9.086048, 1.94E-04
-9.078854, 1.37E-04
-9.07282, 9.69E-05
-9.068056, 7.00E-05
-9.063838, 5.00E-05
-9.057933, 2.81E-05
-9.053728, 1.68E-05
-9.050152, 9.83E-06
-9.046172, 4.64E-06
-9.042865, 2.07E-06
-9.040191, 9.02E-07
-9.038346, 4.45E-07
-9.036919, 2.33E-07
-9.035826, 1.32E-07
-9.034745, 6.96E-08
-9.033171, 2.40E-08
-9.031049, 4.98E-09
-9.029808, 2.32E-09
-9.028902, 1.48E-09
-9.028223, 1.06E-09
-9.027648, 7.82E-10
-9.027125, 5.66E-10
-9.026602, 3.85E-10
-9.026123, 2.51E-10
-9.025699, 1.58E-10
-9.025275, 8.92E-11
-9.024548, 2.22E-11
-9.024021, 4.83E-12
-9.023678, 1.30E-12
-9.023434, 4.40E-13
-9.023234, 1.70E-13
-9.023051, 6.97E-14
-9.022903, 3.45E-14
-9.022659, 1.18E-14
-9.022446, 5.18E-15
-9.022304, 3.17E-15
-9.022061, 1.46E-15
-9.021835, 7.46E-16
-9.021669, 4.64E-16
-9.021507, 2.95E-16
-9.021345, 1.88E-16
-9.021207, 1.29E-16
-9.02111, 9.90E-17
-9.021025, 7.86E-17
-9.020956, 6.51E-17
-9.020891, 5.45E-17
-9.020697, 3.21E-17
-9.020494, 1.83E-17
-9.020296, 1.05E-17
-9.020158, 7.14E-18
-9.019942, 3.86E-18
-9.019726, 2.07E-18
-9.019511, 1.11E-18
-9.019295, 5.88E-19
-9.019099, 3.30E-19
-9.018905, 1.85E-19
-9.018632, 8.19E-20
-9.01836, 3.61E-20
-9.018167, 2.02E-20
-9.017854, 7.83E-21
-9.017541, 3.03E-21
-9.017274, 1.35E-21
-9.017021, 6.25E-22
-9.016787, 3.08E-22
-9.01647, 1.18E-22
-9.016133, 4.27E-23
-9.015813, 1.63E-23
-9.015576, 8.02E-24
-9.015161, 2.33E-24
-9.014792, 7.78E-25
-9.014506, 3.35E-25
-9.013845, 4.83E-26
-9.012869, 2.88E-27
-9.011996, 3.21E-28
-9.011206, -2.20E-28
-9.010454, 2.50E-28
-9.009743, -1.04E-28
-9.009032, 1.66E-28
-9.008322, 3.97E-29
-9.007611, 4.03E-28
-9.0069, -1.37E-28
-9.006189, 5.83E-28
-9.005478, 1.25E-27
-9.004767, 1.30E-27
-9.004057, -9.05E-28
-9.003346, -4.63E-28
-9.002635, 3.80E-28
-9.001924, 2.78E-29
-9.001213, 4.98E-29
-9.000502, -2.33E-29
-9, 1.74E-29
-8.999284, -1.92E-30
-8.998607, -4.84E-32
-8.997807, 4.49E-36
-8.996769, 1.46E-33
-8.99182, 7.18E-34
-8.986081, -6.06E-34
-8.980997, 8.99E-34
-8.976885, 3.64E-34
-8.973319, -2.36E-33
-8.96597, -6.18E-35
-8.949184, -2.44E-34
-8.926194, -1.73E-34
-8.895873, 1.36E-35
-8.817917, 2.53E-35
-7.771995, -5.37E-34
-6, 1.77E-34
-3.456304, -7.22E-35
-3, 2.09E-34
-0.9523644, 9.16E-35
-1.99E-13, 2.99E-34
2.033102, -4.49E-35
3, 6.10E-35
5.396639, 1.24E-33
6, 1.46E-33
9, 4.94E-34
11.88953, -2.80E-33
12, 2.03E-33
14.32467, -3.55E-36
15, 3.70E-36
18, 4.10E-34
21, -7.20E-35
23.4534, -6.77E-36
24, -2.64E-36
25.77098, -9.74E-36
27, -5.09E-36
30, -2.87E-38
32.92898, 2.88E-34
33, 2.20E-34
34.70913, -1.84E-35
36, 5.08E-37
39, 6.02E-36
41.26167, 3.89E-36
42, 2.62E-35
45, 4.49E-35
47.85491, 1.35E-35
48, 7.86E-36
50.32704, 9.55E-36
51, 4.21E-35
54, 1.06E-34
57, 4.36E-33
60, 1.30E-33
62.58937, 1.70E-34
63, 6.98E-35
65.39276, 1.78E-38
66, 1.20E-39
69, 1.22E-37
72, 2.06E-37
75, -2.48E-39
77.31667, -8.39E-43
78, 2.31E-42
81, -2.56E-44
84, 1.83E-42
87, 2.03E-43
90, -2.28E-47
92.94944, 3.67E-51
93, 4.62E-52
96, 1.24E-53
99, -2.71E-54
102, 1.46E-54
105, 4.81E-54
108, 1.16E-54
111, 9.77E-56
114, 2.18E-56
117, 1.90E-56
120, 9.17E-57


==> anc/data/Merchant-engine-mass-fractions/Merchant-secbutanol-detailed.txt <==
# Mass fraction of sec-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant detailed mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66.11245, 0.04302728
-66, 0.04302728
-63.92756, 0.04302728
-63, 0.04302728
-60.30604, 0.04302728
-60, 0.04302728
-57.75428, 0.04302728
-57, 0.04302728
-55.47374, 0.04302728
-54.25912, 0.04302728
-54, 0.04302728
-53.19542, 0.04302728
-52.53301, 0.04302728
-51.8706, 0.04302728
-51.2082, 0.04302728
-51, 0.04302728
-50.32499, 0.04302728
-49.71936, 0.04302728
-49.12319, 0.04302728
-48.52702, 0.04302728
-48, 0.04302728
-47.49793, 0.04302728
-47.01503, 0.04302728
-46.04004, 0.04302727
-45, 0.04302727
-43.79414, 0.04302727
-42.86538, 0.04302727
-42, 0.04302727
-40.92922, 0.04302727
-39.58863, 0.04302726
-39, 0.04302726
-38.20355, 0.04302725
-37.58825, 0.04302725
-37.00841, 0.04302724
-36.42858, 0.04302723
-36, 0.04302723
-34.53932, 0.04302719
-33.45171, 0.04302714
-33, 0.04302712
-32.2187, 0.04302707
-31.23221, 0.04302697
-30.42483, 0.04302687
-30, 0.0430268
-29.41343, 0.04302668
-28.90365, 0.04302655
-28.50893, 0.04302643
-28.17315, 0.04302632
-27.86358, 0.0430262
-27.10439, 0.04302583
-27, 0.04302578
-26.0736, 0.04302513
-25.39631, 0.04302449
-24.90994, 0.0430239
-24.47443, 0.04302327
-24.07726, 0.04302257
-24, 0.04302243
-23.65395, 0.0430217
-23.36626, 0.043021
-23.08931, 0.04302023
-22.8282, 0.04301942
-22.49587, 0.04301823
-21.59383, 0.04301385
-21, 0.04300964
-20.3927, 0.04300365
-20.085, 0.04299971
-19.61504, 0.04299207
-19.60639, 0.04299191
-19.3875, 0.04298748
-19.00139, 0.04297794
-18.7522, 0.04297033
-18.54582, 0.04296295
-18.3473, 0.04295477
-18.17748, 0.04294679
-18.01031, 0.04293791
-18, 0.04293732
-17.83597, 0.04292742
-17.68552, 0.04291721
-17.54152, 0.04290631
-17.4074, 0.04289504
-17.28553, 0.04288377
-17.16367, 0.0428714
-17.04934, 0.04285872
-16.85831, 0.04283489
-16.63435, 0.04280216
-16.41949, 0.04276502
-16.20463, 0.04272124
-15.98977, 0.04266966
-15.7409, 0.04259833
-15.50528, 0.04251719
-15.29322, 0.04243073
-15.12368, 0.042351
-15, 0.04228612
-14.75444, 0.04213824
-14.26897, 0.04175438
-13.94354, 0.04141032
-13.68554, 0.04107486
-13.46156, 0.04072996
-13.03122, 0.03989628
-12.45627, 0.03832304
-12, 0.03656161
-11.5385, 0.03413646
-11.14376, 0.0313582
-10.88892, 0.02910332
-10.71648, 0.02731751
-10.60749, 0.02606081
-10.51792, 0.02494412
-10.45159, 0.02406391
-10.3821, 0.02308907
-10.17458, 0.01981553
-10.02823, 0.0171282
-9.93116, 0.0151457
-9.880937, 0.01405212
-9.838209, 0.01308379
-9.717758, 0.01016188
-9.623544, 0.00768255
-9.570457, 0.006218956
-9.536552, 0.00526455
-9.518346, 0.004747613
-9.467916, 0.003311316
-9.434984, 0.002386867
-9.417249, 0.001903172
-9.404172, 0.001557756
-9.385526, 0.001090545
-9.376619, 8.82E-04
-9.365292, 6.36E-04
-9.357931, 4.91E-04
-9.352873, 3.99E-04
-9.341335, 2.19E-04
-9.329792, 8.93E-05
-9.323213, 4.18E-05
-9.319379, 2.32E-05
-9.317238, 1.56E-05
-9.314067, 7.60E-06
-9.309526, 1.81E-06
-9.307056, 5.91E-07
-9.305325, 2.15E-07
-9.304256, 1.01E-07
-9.303328, 4.77E-08
-9.302658, 2.60E-08
-9.300929, 4.53E-09
-9.299438, 1.20E-09
-9.298502, 6.36E-10
-9.297779, 3.87E-10
-9.297233, 2.50E-10
-9.296696, 1.48E-10
-9.296207, 8.12E-11
-9.295887, 5.00E-11
-9.295359, 1.78E-11
-9.295011, 7.11E-12
-9.294791, 3.50E-12
-9.29461, 1.79E-12
-9.294439, 8.76E-13
-9.294307, 4.81E-13
-9.29407, 1.46E-13
-9.293912, 6.14E-14
-9.293778, 2.87E-14
-9.293548, 7.56E-15
-9.293372, 2.79E-15
-9.293144, 8.32E-16
-9.292886, 2.50E-16
-9.292707, 1.19E-16
-9.292525, 5.92E-17
-9.292217, 1.97E-17
-9.29191, 6.94E-18
-9.291702, 3.54E-18
-9.291557, 2.24E-18
-9.291402, 1.40E-18
-9.291029, 4.94E-19
-9.290631, 1.97E-19
-9.290347, 1.18E-19
-9.290102, 8.34E-20
-9.28994, 6.93E-20
-9.289791, 5.97E-20
-9.289455, 4.53E-20
-9.289067, 3.47E-20
-9.288823, 2.97E-20
-9.288624, 2.62E-20
-9.288452, 2.36E-20
-9.288291, 2.13E-20
-9.28815, 1.95E-20
-9.28802, 1.80E-20
-9.28789, 1.66E-20
-9.287712, 1.48E-20
-9.287213, 1.08E-20
-9.286779, 8.13E-21
-9.286043, 5.00E-21
-9.284637, 1.97E-21
-9.283567, 1.00E-21
-9.282774, 6.22E-22
-9.281833, 3.67E-22
-9.280635, 1.99E-22
-9.279876, 1.39E-22
-9.279369, 1.12E-22
-9.27861, 8.14E-23
-9.277236, 4.86E-23
-9.275862, 3.10E-23
-9.274488, 2.08E-23
-9.27339, 1.57E-23
-9.272007, 1.14E-23
-9.270223, 8.01E-24
-9.268744, 6.21E-24
-9.267336, 5.01E-24
-9.266005, 4.18E-24
-9.264674, 3.56E-24
-9.263374, 3.09E-24
-9.262177, 2.74E-24
-9.260979, 2.46E-24
-9.259781, 2.22E-24
-9.258583, 2.02E-24
-9.257385, 1.86E-24
-9.256187, 1.72E-24
-9.254989, 1.60E-24
-9.253792, 1.49E-24
-9.252594, 1.40E-24
-9.251396, 1.31E-24
-9.250198, 1.24E-24
-9.249, 1.18E-24
-9.247802, 1.12E-24
-9.246604, 1.07E-24
-9.245407, 1.02E-24
-9.244209, 9.72E-25
-9.243011, 9.32E-25
-9.241813, 8.94E-25
-9.240615, 8.59E-25
-9.239417, 8.27E-25
-9.238219, 7.96E-25
-9.237022, 7.68E-25
-9.235824, 7.41E-25
-9.234626, 7.16E-25
-9.233428, 6.92E-25
-9.23223, 6.69E-25
-9.231032, 6.47E-25
-9.229834, 6.27E-25
-9.228671, 6.08E-25
-9.225404, 5.58E-25
-9.215879, 4.40E-25
-9.204504, 3.35E-25
-9.195542, 2.71E-25
-9.18658, 2.19E-25
-9.179284, 1.85E-25
-9.168682, 1.44E-25
-9.156964, 1.10E-25
-9.137546, 6.96E-26
-9.115449, 4.15E-26
-9.075675, 1.65E-26
-9.007335, 3.44E-27
-9, 2.92E-27
-8.939099, 7.65E-28
-8.898532, 3.27E-28
-8.864298, 1.65E-28
-8.838117, 9.96E-29
-8.774347, 3.18E-29
-8.692624, 8.47E-30
-8.689885, 8.12E-30
-8.646739, 4.23E-30
-8.580841, 1.61E-30
-8.514944, 6.29E-31
-8.449047, 2.47E-31
-8.349888, 6.06E-32
-8.231273, 1.12E-32
-8.112658, 2.02E-33
-7.994043, 3.60E-34
-7.875428, 6.28E-35
-7.782762, 1.56E-35
-7.720092, 6.67E-36
-7.663359, 2.19E-36
-7.582931, 1.35E-36
-7.507913, 2.57E-37
-7.443218, 1.13E-37
-7.380681, 4.90E-38
-7.322456, 1.64E-38
-7.219315, 1.30E-38
-7.122395, 3.94E-39
-7.045791, -9.41E-40
-6.967205, 1.15E-40
-6.776112, 3.72E-41
-6.553322, -3.41E-39
-6.356671, 2.19E-41
-6.050166, 2.31E-41
-6, 2.30E-41
-5.289393, 2.28E-41
-3, 2.00E-41
-0.02138072, 1.37E-41
-1.99E-13, 1.37E-41
3, 7.63E-42
6, 3.63E-42
9, 1.55E-42
10.59966, 9.93E-43
12, 6.64E-43
15, 2.76E-43
18, 1.12E-43
20.8312, 4.68E-44
21, 4.47E-44
22.9651, 2.55E-44
24, 1.83E-44
25.42504, 1.16E-44
27, 7.35E-45
30, 1.04E-44
32.19594, 5.46E-45
33, 3.19E-45
34.0206, 9.48E-46
36, 5.44E-46
38.72586, -6.26E-46
39, 1.30E-46
40.80005, 2.87E-47
42, 8.76E-47
44.96555, 4.95E-47
45, 5.10E-47
48, 4.92E-47
50.33335, 1.60E-47
51, 1.07E-47
54, -2.02E-47
56.66906, 4.51E-48
57, 5.59E-48
59.20016, 6.15E-48
60, -2.61E-48
61.74271, 2.25E-48
63, 5.65E-48
66, 1.02E-46
69, 2.50E-47
72, 8.18E-48
75, 6.67E-47
78, 2.07E-47
81, 2.43E-48
84, 2.81E-47
87, 5.16E-47
90, 2.19E-47
93, 2.61E-49
96, 1.55E-48
99, -9.65E-51
102, 4.80E-50
105, 3.72E-50
108, 5.48E-50
111, 4.89E-50
114, 3.35E-50
117, 3.42E-50
120, 3.15E-50


==> anc/data/Merchant-engine-mass-fractions/Merchant-tertbutanol-DRGEP.txt <==
# Mass fraction of tert-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant DRGEP mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-57, 0.04302728
-54.39704, 0.04302728
-54, 0.04302728
-52.24413, 0.04302728
-51, 0.04302728
-49.81581, 0.04302728
-48.95191, 0.04302727
-48.16398, 0.04302727
-48, 0.04302727
-45.56756, 0.04302727
-45, 0.04302727
-42.36894, 0.04302726
-42, 0.04302726
-40.22729, 0.04302725
-39, 0.04302723
-38.11945, 0.04302721
-37.31912, 0.04302718
-36.51878, 0.04302715
-36, 0.04302712
-34.93874, 0.04302704
-33.72231, 0.0430269
-33.02207, 0.04302678
-33, 0.04302678
-32.3789, 0.04302664
-31.58659, 0.04302642
-30, 0.0430257
-28.49643, 0.04302448
-27.3901, 0.04302303
-27, 0.04302235
-26.44893, 0.04302122
-25.87444, 0.04301976
-24.463, 0.04301456
-24, 0.04301219
-23.1321, 0.04300649
-22.55622, 0.04300159
-22.11263, 0.04299704
-21.40381, 0.04298807
-21, 0.04298181
-20.18812, 0.04296602
-20.02616, 0.04296225
-19.69171, 0.0429537
-19.54163, 0.04294949
-19.54105, 0.04294948
-19.51469, 0.04294871
-19.07759, 0.04293483
-18.16598, 0.04289688
-18, 0.04288833
-17.55805, 0.04286243
-17.21594, 0.04283876
-16.94391, 0.04281724
-16.69451, 0.0427951
-16.44511, 0.04277033
-16.19571, 0.04274257
-15.96781, 0.04271424
-15.73116, 0.04268144
-15.02123, 0.04255759
-15, 0.04255319
-14.45149, 0.04242218
-14.10671, 0.04231971
-13.76192, 0.04219809
-13.42189, 0.04205576
-13.21592, 0.04195698
-13.04003, 0.04186414
-12.79852, 0.04172248
-12.59312, 0.04158763
-12.40825, 0.04145365
-12.15929, 0.04125209
-12, 0.04110897
-11.77183, 0.04088238
-11.10567, 0.04004223
-10.50483, 0.03897377
-9.994103, 0.03772144
-9.519855, 0.03613401
-9.165996, 0.03455455
-9, 0.03365195
-8.839933, 0.03265533
-8.736948, 0.03193575
-8.651323, 0.03128289
-8.57426, 0.03064724
-8.504976, 0.03003209
-8.442883, 0.02944159
-8.38079, 0.02880989
-8.318698, 0.02813235
-8.25965, 0.02744059
-8.08242, 0.02502707
-7.94339, 0.0226735
-7.85271, 0.02084461
-7.80594, 0.01978882
-7.771166, 0.0189467
-7.74182, 0.01819439
-7.71646, 0.01751108
-7.693162, 0.01685431
-7.64697, 0.01546232
-7.588738, 0.0135145
-7.552827, 0.01218826
-7.532847, 0.01140286
-7.519409, 0.01085359
-7.484688, 0.009347278
-7.452374, 0.007816172
-7.431492, 0.006750082
-7.418293, 0.006041986
-7.408094, 0.005475949
-7.399266, 0.004972699
-7.376691, 0.003634106
-7.353763, 0.002232275
-7.338745, 0.001348182
-7.330274, 8.97E-04
-7.324692, 6.33E-04
-7.320242, 4.49E-04
-7.316994, 3.32E-04
-7.311024, 1.64E-04
-7.306981, 8.57E-05
-7.304293, 4.99E-05
-7.301999, 2.86E-05
-7.298186, 8.57E-06
-7.295628, 2.89E-06
-7.294053, 1.26E-06
-7.292605, 5.20E-07
-7.29063, 1.29E-07
-7.289636, 6.19E-08
-7.288916, 3.74E-08
-7.288217, 2.39E-08
-7.287635, 1.70E-08
-7.287108, 1.27E-08
-7.286583, 9.51E-09
-7.286111, 7.27E-09
-7.285235, 4.16E-09
-7.284531, 2.41E-09
-7.284035, 1.52E-09
-7.28359, 9.23E-10
-7.283226, 5.69E-10
-7.282737, 2.54E-10
-7.282409, 1.28E-10
-7.282145, 6.60E-11
-7.281863, 2.83E-11
-7.28149, 6.94E-12
-7.281287, 2.76E-12
-7.281158, 1.45E-12
-7.281046, 7.98E-13
-7.280772, 1.64E-13
-7.280443, 2.23E-14
-7.280241, 6.95E-15
-7.280067, 2.84E-15
-7.279943, 1.61E-15
-7.279836, 1.03E-15
-7.279729, 6.85E-16
-7.279604, 4.42E-16
-7.279438, 2.59E-16
-7.279218, 1.33E-16
-7.278998, 6.93E-17
-7.278814, 4.01E-17
-7.278641, 2.36E-17
-7.278372, 1.00E-17
-7.278058, 3.48E-18
-7.27785, 1.66E-18
-7.27768, 8.78E-19
-7.277534, 5.00E-19
-7.277177, 1.16E-19
-7.276826, 2.48E-20
-7.276603, 8.83E-21
-7.276387, 3.15E-21
-7.27604, 6.26E-22
-7.275749, 1.99E-22
-7.275469, 9.33E-23
-7.275313, 6.98E-23
-7.275182, 5.71E-23
-7.275067, 4.88E-23
-7.274953, 4.22E-23
-7.274651, 2.96E-23
-7.274414, 2.26E-23
-7.274237, 1.86E-23
-7.274018, 1.46E-23
-7.273491, 8.27E-24
-7.272427, 2.75E-24
-7.2714, 1.03E-24
-7.27069, 5.44E-25
-7.270048, 3.18E-25
-7.269815, 2.64E-25
-7.269718, 2.44E-25
-7.269166, 1.60E-25
-7.267884, 6.55E-26
-7.266602, 3.01E-26
-7.265506, 1.67E-26
-7.264468, 1.02E-26
-7.263811, 7.67E-27
-7.263253, 6.10E-27
-7.26283, 5.18E-27
-7.262417, 4.44E-27
-7.262005, 3.84E-27
-7.261606, 3.35E-27
-7.260404, 2.29E-27
-7.259068, 1.58E-27
-7.257732, 1.14E-27
-7.255365, 6.96E-28
-7.25296, 4.60E-28
-7.250555, 3.25E-28
-7.248772, 2.59E-28
-7.247194, 2.16E-28
-7.244715, 1.67E-28
-7.239034, 1.01E-28
-7.233083, 6.45E-29
-7.222857, 3.36E-29
-7.212632, 1.92E-29
-7.202928, 1.22E-29
-7.194511, 8.67E-30
-7.181093, 5.59E-30
-7.167675, 3.97E-30
-7.154258, 2.99E-30
-7.14084, 2.34E-30
-7.127422, 1.86E-30
-7.114005, 1.50E-30
-7.100587, 1.21E-30
-7.078352, 8.52E-31
-7.0542, 5.84E-31
-7.030048, 4.02E-31
-7.005896, 2.76E-31
-6.981744, 1.91E-31
-6.947241, 1.13E-31
-6.841433, 2.31E-32
-6.648218, 1.53E-33
-6.455002, 1.28E-34
-6.261787, 1.23E-35
-6.086145, 2.57E-36
-6, 5.55E-37
-5.789415, 4.52E-38
-5.583309, 3.78E-39
-5.377202, 3.05E-40
-5.171096, 3.82E-41
-4.985601, 1.30E-42
-4.800105, -2.88E-43
-4.614609, 8.23E-44
-4.429114, 7.36E-43
-4.243618, 1.15E-42
-4.058123, 1.62E-42
-3.915895, -6.51E-44
-3.796308, 4.63E-45
-3.68811, 4.13E-48
-3.580481, -1.93E-48
-3.353538, -1.82E-49
-3.004, -6.45E-51
-3, 1.06E-51
-2.509346, 5.27E-52
-1.71922, 2.84E-55
-1.99E-13, 2.38E-56
3, 5.16E-56
6, 6.49E-55
9, -9.60E-60
10.93169, 1.80E-58
12, 1.15E-57
14.17793, -8.51E-59
15, -7.59E-59
17.59712, -1.05E-58
18, -1.08E-59
20.30686, -1.87E-58
21, 7.01E-58
24, 4.50E-58
25.8583, -1.79E-59
27, 5.53E-61
29.37558, 2.34E-60
30, 1.59E-60
32.90905, -9.45E-60
33, 5.28E-60
34.70811, -5.85E-61
36, -1.21E-62
38.64392, -4.26E-61
39, 1.65E-61
40.79259, 8.06E-63
42, 1.32E-62
45, -9.55E-62
46.28928, 5.43E-63
48, 1.34E-64
50.97629, -2.13E-63
51, 7.35E-64
53.41702, 3.70E-63
54, 5.74E-64
55.89779, 4.23E-66
57, 6.79E-67
58.68645, 4.21E-67
60, 7.62E-67
61.58907, -9.78E-71
63, 1.96E-71
66, -1.09E-72
69, 6.39E-68
71.45897, -1.48E-71
72, -1.29E-72
75, -1.53E-72
78, 1.16E-73
81, 3.17E-74
84, 5.90E-74
87, 1.15E-74
90, 3.37E-75
93, 1.23E-75
96, 1.27E-75
99, 2.90E-75
102, 4.05E-75
105, 5.55E-76
108, 2.03E-75
111, 4.12E-75
114, 7.32E-75
117, 3.75E-75
120, 3.61E-75


==> anc/data/Merchant-engine-mass-fractions/Merchant-tertbutanol-DRGEPSA.txt <==
# Mass fraction of tert-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant DRGEPSA mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60.66972, 0.04302728
-60, 0.04302728
-58.45088, 0.04302728
-57, 0.04302728
-54.96541, 0.04302728
-54, 0.04302728
-52.69069, 0.04302728
-51.47665, 0.04302728
-51, 0.04302728
-49.46916, 0.04302728
-48.41258, 0.04302727
-48, 0.04302727
-47.16548, 0.04302727
-46.27775, 0.04302727
-45.2097, 0.04302727
-45, 0.04302727
-44.1418, 0.04302727
-43.32467, 0.04302727
-42, 0.04302726
-40.5324, 0.04302725
-39.50171, 0.04302724
-39, 0.04302723
-36.93706, 0.04302717
-36, 0.04302712
-34.34647, 0.04302698
-33.38569, 0.04302685
-33, 0.04302678
-32.3423, 0.04302663
-31.64134, 0.04302644
-30, 0.0430257
-28.79265, 0.04302478
-28.11753, 0.04302405
-27.5886, 0.04302333
-27, 0.04302235
-25.742, 0.04301938
-25.12126, 0.04301732
-24.70694, 0.04301567
-24.31985, 0.04301387
-24, 0.04301219
-23.66847, 0.04301022
-23.39664, 0.04300842
-23.1248, 0.04300643
-22.85297, 0.04300424
-22.58114, 0.04300182
-22.3093, 0.04299915
-22.05171, 0.04299636
-21.31776, 0.04298681
-21, 0.04298181
-20.40682, 0.04297075
-20.01611, 0.04296201
-19.86229, 0.0429582
-19.71579, 0.04295435
-19.54236, 0.04294952
-19.54158, 0.04294949
-19.53882, 0.04294941
-19.40103, 0.04294533
-18.72651, 0.04292183
-18.00353, 0.04288852
-18, 0.04288833
-17.52519, 0.04286031
-17.18007, 0.04283607
-16.91712, 0.04281499
-16.67232, 0.04279303
-16.15507, 0.04273777
-15.43457, 0.04263485
-15, 0.04255333
-14.58779, 0.04245835
-14.25149, 0.04236528
-13.7018, 0.04217553
-13.28661, 0.04199362
-12.95859, 0.04182079
-12.65766, 0.04163532
-12.41728, 0.04146577
-12.19812, 0.04129234
-12.01649, 0.04113342
-12, 0.04111826
-11.35936, 0.04041926
-10.83426, 0.03964638
-10.46495, 0.03895753
-10.17534, 0.03830968
-9.790826, 0.03726285
-9.427122, 0.03601646
-9.165816, 0.03491638
-9, 0.03410476
-8.86791, 0.03338176
-8.750623, 0.03267343
-8.633336, 0.03189282
-8.526829, 0.03111153
-8.294751, 0.02911329
-8.035445, 0.02622143
-7.852847, 0.02356348
-7.752127, 0.02178316
-7.681796, 0.02036854
-7.63061, 0.01923353
-7.507202, 0.0160472
-7.435697, 0.01383681
-7.396298, 0.01247462
-7.367657, 0.01140849
-7.341925, 0.01038878
-7.302257, 0.008684559
-7.282947, 0.007788691
-7.261484, 0.006735343
-7.238593, 0.0055401
-7.223289, 0.004698921
-7.210586, 0.003977187
-7.192599, 0.002929358
-7.181707, 0.002292437
-7.17345, 0.00181868
-7.169048, 0.001573071
-7.161307, 0.001160438
-7.151375, 6.88E-04
-7.145513, 4.55E-04
-7.141203, 3.11E-04
-7.13789, 2.19E-04
-7.135104, 1.55E-04
-7.131959, 9.71E-05
-7.12783, 4.50E-05
-7.125129, 2.38E-05
-7.123054, 1.32E-05
-7.12098, 6.60E-06
-7.119076, 3.09E-06
-7.116499, 8.80E-07
-7.114183, 2.26E-07
-7.112406, 7.67E-08
-7.111137, 3.88E-08
-7.110094, 2.39E-08
-7.109278, 1.67E-08
-7.108505, 1.18E-08
-7.10713, 5.56E-09
-7.106207, 2.85E-09
-7.105535, 1.50E-09
-7.105007, 7.85E-10
-7.104594, 4.12E-10
-7.104143, 1.66E-10
-7.103597, 3.64E-11
-7.103174, 7.13E-12
-7.102866, 1.65E-12
-7.102619, 4.43E-13
-7.102425, 1.55E-13
-7.102177, 4.37E-14
-7.101914, 1.42E-14
-7.101654, 5.96E-15
-7.101461, 3.55E-15
-7.101288, 2.39E-15
-7.101135, 1.76E-15
-7.101022, 1.42E-15
-7.100912, 1.17E-15
-7.10081, 9.81E-16
-7.100708, 8.26E-16
-7.100607, 6.98E-16
-7.100457, 5.45E-16
-7.100342, 4.52E-16
-7.100243, 3.85E-16
-7.100156, 3.33E-16
-7.100073, 2.91E-16
-7.099989, 2.53E-16
-7.099906, 2.21E-16
-7.099822, 1.92E-16
-7.099739, 1.67E-16
-7.099655, 1.46E-16
-7.099572, 1.27E-16
-7.099488, 1.10E-16
-7.099405, 9.58E-17
-7.099321, 8.33E-17
-7.099083, 5.59E-17
-7.098482, 2.04E-17
-7.098027, 9.62E-18
-7.097672, 5.39E-18
-7.097317, 3.05E-18
-7.097024, 1.92E-18
-7.09668, 1.13E-18
-7.096222, 5.64E-19
-7.095845, 3.24E-19
-7.095475, 1.90E-19
-7.095065, 1.08E-19
-7.094527, 5.21E-20
-7.09405, 2.80E-20
-7.093616, 1.62E-20
-7.093243, 1.02E-20
-7.092625, 4.88E-21
-7.092606, 4.77E-21
-7.092484, 4.14E-21
-7.091946, 2.23E-21
-7.090742, 5.95E-22
-7.089435, 1.52E-22
-7.088672, 7.10E-23
-7.088436, 5.62E-23
-7.087526, 2.33E-23
-7.085919, 5.15E-24
-7.084312, 1.20E-24
-7.082705, 2.91E-25
-7.081429, 9.66E-26
-7.079762, 2.35E-26
-7.077864, 4.82E-27
-7.075967, 1.01E-27
-7.074607, 3.36E-28
-7.072593, 6.62E-29
-7.070424, 1.17E-29
-7.068069, 1.81E-30
-7.064164, 8.35E-32
-7.058438, 9.47E-34
-7.05141, 1.05E-35
-7.044382, 3.85E-35
-7.037766, -1.92E-34
-7.031338, 2.44E-38
-7.022294, -3.62E-41
-7.007809, -7.00E-43
-6.983797, -9.03E-47
-6.881662, 1.30E-53
-6, 5.04E-44
-3, -1.70E-42
-1.99E-13, 1.97E-42
3, 3.09E-43
6, 1.78E-45
9, -5.37E-42
12, -2.36E-42
14.70013, -5.35E-42
15, -1.05E-42
17.15888, 3.62E-43
18, 1.26E-42
20.24121, 5.97E-46
21, 2.83E-45
23.25865, 1.41E-46
24, 4.72E-47
25.7574, -9.86E-49
27, 4.25E-48
28.26711, -8.43E-49
30, 3.42E-51
33, 1.04E-52
36, 9.95E-52
39, 8.11E-51
41.2506, 1.48E-50
42, 3.77E-51
43.50102, 9.65E-55
45, -3.56E-56
48, 8.98E-56
51, -3.01E-56
53.83997, -1.12E-55
54, 5.03E-56
56.38601, 3.02E-58
57, 3.13E-58
60, 8.44E-58
63, 1.73E-57
66, 1.54E-59
69, 2.37E-58
72, 2.13E-58
74.83156, -5.24E-60
75, 3.89E-60
77.87279, 8.40E-62
78, 3.24E-62
81, -1.12E-64
84, 1.63E-63
87, -7.11E-64
90, 1.62E-63
93, 4.76E-64
96, 4.65E-64
98.81986, 3.94E-64
99, 3.90E-64
102, 3.50E-64
105, 3.19E-64
108, 2.91E-64
111, 2.66E-64
114, 2.45E-64
117, 2.25E-64
120, 2.09E-64
--, --
--, --
--, --
--, --
--, --
--, --
--, --
--, --


==> anc/data/Merchant-engine-mass-fractions/Merchant-tertbutanol-detailed.txt <==
# Mass fraction of tert-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Merchant detailed mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-58.31664, 0.04302728
-57, 0.04302728
-54.51507, 0.04302728
-54, 0.04302728
-52.34712, 0.04302728
-51.14459, 0.04302728
-51, 0.04302728
-49.97823, 0.04302728
-48.92287, 0.04302727
-48, 0.04302727
-45.11989, 0.04302727
-45, 0.04302727
-43.24948, 0.04302727
-42.10769, 0.04302726
-42, 0.04302726
-41.10295, 0.04302725
-40.45901, 0.04302725
-39.87515, 0.04302724
-39.21343, 0.04302723
-39, 0.04302723
-37.2457, 0.04302718
-36.1726, 0.04302713
-36, 0.04302712
-35.21498, 0.04302706
-34.55221, 0.043027
-33.22158, 0.04302682
-33, 0.04302678
-32.2976, 0.04302662
-31.50878, 0.04302639
-30.4879, 0.04302597
-30, 0.0430257
-29.41336, 0.0430253
-28.95759, 0.04302493
-27.8333, 0.04302368
-27, 0.04302235
-26.12533, 0.04302044
-25.54129, 0.04301877
-25.11593, 0.0430173
-24.74205, 0.04301581
-24, 0.04301218
-23.044, 0.0430058
-22.43618, 0.04300042
-21.99585, 0.04299571
-21.59575, 0.04299072
-21.25242, 0.04298582
-21, 0.0429818
-20.43326, 0.04297128
-20.02289, 0.04296215
-19.85791, 0.04295806
-19.71775, 0.04295438
-19.54163, 0.04294946
-19.54153, 0.04294946
-19.53639, 0.04294931
-19.30488, 0.04294231
-18.49127, 0.04291199
-18, 0.04288825
-17.39813, 0.04285168
-17.0395, 0.04282495
-16.74302, 0.04279942
-16.45269, 0.04277091
-16.20253, 0.04274311
-15.47686, 0.04264141
-15, 0.04255259
-14.43446, 0.04241659
-13.9789, 0.04227572
-13.67884, 0.04216382
-13.39629, 0.04204188
-13.14036, 0.04191541
-12.94874, 0.04180941
-12.61257, 0.04159664
-12.00181, 0.04110274
-12, 0.04110103
-11.58291, 0.04066115
-11.25002, 0.04023305
-11.02761, 0.03990073
-10.82277, 0.03955611
-10.65736, 0.03924705
-10.51258, 0.03895114
-10.37969, 0.03865625
-9.958867, 0.03754631
-9.580694, 0.03625178
-9.294418, 0.03501173
-9.063501, 0.03378968
-9, 0.03341049
-8.841308, 0.0323647
-8.723806, 0.03148502
-8.628041, 0.03068897
-8.505326, 0.02954531
-8.367213, 0.02805521
-8.278159, 0.02695371
-8.205382, 0.02595414
-8.149529, 0.02511651
-8.097775, 0.02427805
-8.055654, 0.0235461
-8.017525, 0.022841
-7.983407, 0.02217255
-7.949289, 0.02146539
-7.915496, 0.02072342
-7.85847, 0.0193669
-7.808339, 0.01805175
-7.769089, 0.01693071
-7.714726, 0.01522623
-7.680575, 0.01405296
-7.654933, 0.01311307
-7.632687, 0.01225236
-7.575303, 0.009805956
-7.537889, 0.007997223
-7.518265, 0.006965725
-7.504613, 0.006210201
-7.492325, 0.005502021
-7.475016, 0.004458788
-7.465185, 0.003844136
-7.458738, 0.003433954
-7.448672, 0.002786548
-7.439961, 0.00222625
-7.433865, 0.00184006
-7.428698, 0.001521112
-7.423766, 0.001228274
-7.419116, 9.67E-04
-7.414719, 7.39E-04
-7.410724, 5.51E-04
-7.407091, 4.00E-04
-7.403495, 2.73E-04
-7.400242, 1.79E-04
-7.396759, 1.02E-04
-7.39409, 5.99E-05
-7.391421, 3.10E-05
-7.388905, 1.42E-05
-7.386583, 5.73E-06
-7.384896, 2.54E-06
-7.383013, 8.42E-07
-7.381555, 3.03E-07
-7.380395, 1.23E-07
-7.379546, 6.22E-08
-7.378822, 3.58E-08
-7.378121, 2.19E-08
-7.377582, 1.55E-08
-7.377104, 1.16E-08
-7.375882, 5.41E-09
-7.374804, 2.35E-09
-7.374168, 1.24E-09
-7.373706, 6.91E-10
-7.373224, 3.23E-10
-7.372787, 1.33E-10
-7.372408, 4.91E-11
-7.372172, 2.31E-11
-7.37196, 1.04E-11
-7.371803, 5.38E-12
-7.371665, 2.83E-12
-7.371537, 1.50E-12
-7.371416, 7.85E-13
-7.371133, 1.53E-13
-7.370954, 5.15E-14
-7.370849, 2.72E-14
-7.370723, 1.29E-14
-7.370557, 5.23E-15
-7.370437, 2.88E-15
-7.370364, 2.08E-15
-7.3703, 1.58E-15
-7.370241, 1.26E-15
-7.370187, 1.02E-15
-7.370135, 8.46E-16
-7.370084, 7.09E-16
-7.369908, 4.06E-16
-7.369719, 2.37E-16
-7.36945, 1.16E-16
-7.369189, 5.99E-17
-7.368997, 3.73E-17
-7.368825, 2.46E-17
-7.368665, 1.69E-17
-7.368509, 1.19E-17
-7.368354, 8.47E-18
-7.368201, 6.17E-18
-7.368063, 4.71E-18
-7.367937, 3.72E-18
-7.367796, 2.90E-18
-7.36749, 1.75E-18
-7.36712, 1.01E-18
-7.36686, 7.01E-19
-7.366663, 5.37E-19
-7.366362, 3.61E-19
-7.366102, 2.59E-19
-7.365858, 1.91E-19
-7.365684, 1.55E-19
-7.365541, 1.30E-19
-7.365247, 9.26E-20
-7.36473, 5.24E-20
-7.364268, 3.25E-20
-7.36401, 2.53E-20
-7.363765, 2.01E-20
-7.363541, 1.64E-20
-7.363359, 1.39E-20
-7.36319, 1.21E-20
-7.363022, 1.05E-20
-7.36287, 9.26E-21
-7.362725, 8.25E-21
-7.362483, 6.85E-21
-7.362208, 5.59E-21
-7.361881, 4.44E-21
-7.360782, 2.22E-21
-7.359831, 1.33E-21
-7.359501, 1.13E-21
-7.359437, 1.10E-21
-7.358995, 8.97E-22
-7.357963, 5.86E-22
-7.35693, 4.04E-22
-7.356213, 3.20E-22
-7.355108, 2.32E-22
-7.354009, 1.75E-22
-7.353082, 1.42E-22
-7.352813, 1.33E-22
-7.351537, 1.03E-22
-7.349689, 7.44E-23
-7.347331, 5.23E-23
-7.344005, 3.47E-23
-7.340679, 2.47E-23
-7.337353, 1.84E-23
-7.334635, 1.48E-23
-7.332418, 1.26E-23
-7.330236, 1.08E-23
-7.328103, 9.28E-24
-7.324565, 7.33E-24
-7.318838, 5.08E-24
-7.314125, 3.79E-24
-7.308757, 2.72E-24
-7.295159, 1.19E-24
-7.28013, 4.76E-25
-7.2651, 1.91E-25
-7.25007, 7.64E-26
-7.237995, 3.66E-26
-7.219682, 1.20E-26
-7.193762, 2.50E-27
-7.158263, 3.08E-28
-7.112959, 2.87E-29
-7.04906, 2.97E-30
-6.986379, 6.05E-31
-6.949923, 2.54E-31
-6.92381, 1.38E-31
-6.899994, 7.90E-32
-6.878219, 4.78E-32
-6.818406, 1.23E-32
-6.741242, 2.32E-33
-6.664077, 4.98E-34
-6.586913, 1.23E-34
-6.514294, 3.71E-35
-6.451751, 1.42E-35
-6.334363, 2.52E-36
-6.152508, 1.90E-37
-6, 2.24E-38
-5.814778, 1.82E-39
-5.635521, 1.28E-40
-5.530324, 7.84E-41
-5.465437, 3.84E-41
-5.329112, 1.19E-41
-5.116174, 2.17E-42
-4.903236, 4.26E-43
-4.690298, 1.06E-43
-4.47736, 4.63E-44
-4.264422, 2.91E-44
-4.051484, 2.44E-44
-3.67933, 1.86E-44
-3, 1.60E-44
-1.99E-13, 7.14E-45
3, 6.11E-45
6, 3.55E-45
9, 4.86E-45
11.29244, -3.41E-45
12, -2.72E-47
13.82848, 2.41E-46
15, 2.09E-46
17.82594, 9.03E-47
18, 9.67E-47
19.90813, 7.12E-47
20.87394, 5.30E-47
21, 5.81E-47
22.26443, 4.07E-47
24, 3.11E-47
27, 1.73E-47
29.41376, 1.14E-47
30, 9.28E-48
31.73165, 1.22E-47
33, 9.00E-48
34.55004, 7.66E-48
36, 7.24E-48
38.18563, 4.99E-48
39, 4.51E-48
42, 4.51E-48
43.96768, 2.64E-48
45, 2.36E-48
47.58033, 1.43E-48
48, 2.09E-48
49.75937, 9.37E-49
51, 3.87E-48
52.5679, 4.07E-48
53.87299, 1.02E-48
54, 8.44E-49
56.56744, 8.88E-49
57, 1.56E-49
59.67123, 2.09E-48
60, 7.18E-49
63, 3.28E-49
66, -2.88E-49
69, -1.16E-48
72, 1.99E-48
74.27282, 1.96E-49
75, 1.81E-49
78, 9.40E-50
81, 1.09E-48
84, -3.88E-49
87, 1.88E-50
90, 4.34E-48
93, 1.91E-49
96, 9.28E-50
99, 9.09E-50
102, 8.53E-50
105, 9.22E-50
108, 8.84E-50
111, 7.73E-50
114, 7.50E-50
117, 7.32E-50
120, 6.44E-50


==> anc/data/Merchant-full-autoignition-validation/Merchant_ibut_phi=0.2.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.489265E-4,5.766396E-6,3.678413E-6,1.490701E-4,5.762306E-6,3.676644E-6,1.490743E-4,5.74214E-6,3.658514E-6
0.645161290322581,1.472542E-4,7.892019E-6,5.244247E-6,1.47314E-4,7.886182E-6,5.243353E-6,1.473991E-4,7.905716E-6,5.254763E-6
0.666666666666667,1.556491E-4,1.145848E-5,7.829545E-6,1.55702E-4,1.14515E-5,7.830917E-6,1.564792E-4,1.155492E-5,7.914712E-6
0.689655172413793,1.798361E-4,1.758453E-5,1.217638E-5,1.799025E-4,1.757719E-5,1.218349E-5,1.818798E-4,1.786681E-5,1.24423E-5
0.714285714285714,2.312144E-4,2.833808E-5,1.959234E-5,2.313527E-4,2.833333E-5,1.961083E-5,2.353181E-4,2.905353E-5,2.027991E-5
0.740740740740741,3.348389E-4,4.754836E-5,3.23667E-5,3.349528E-4,4.755351E-5,3.240548E-5,3.423395E-4,4.929158E-5,3.397665E-5
0.769230769230769,5.459498E-4,8.230887E-5,5.453063E-5,5.458453E-4,8.233709E-5,5.459281E-5,5.59852E-4,8.639563E-5,5.800068E-5
0.8,9.90725E-4,1.459268E-4,9.34284E-5,9.901806E-4,1.459893E-4,9.351837E-5,0.001017233,1.54927E-4,1.004101E-4
0.833333333333333,0.001966249,2.643509E-4,1.633318E-4,0.001965068,2.644496E-4,1.634239E-4,0.00201954,2.828665E-4,1.767804E-4
0.869565217391304,0.004184871,4.9113E-4,2.935423E-4,0.004182769,4.912178E-4,2.936007E-4,0.004299363,5.27508E-4,3.191698E-4
0.909090909090909,0.009381827,9.429552E-4,5.481859E-4,0.009378507,9.429973E-4,5.482478E-4,0.009638017,0.001013336,5.974605E-4
0.952380952380952,0.02188336,0.001892998,0.001079826,0.02187825,0.001893103,0.001080266,0.02245784,0.00203091,0.001177555
1,0.05287657,0.004044313,0.002288169,0.05287054,0.004045915,0.002290655,0.05417884,0.004330762,0.002498107
1.052632,0.1331861,0.00939995,0.00532743,0.1331885,0.009409431,0.005337773,0.1362909,0.01008156,0.005852634
1.111111,0.3559479,0.02428652,0.01387211,0.3560079,0.02433031,0.01391302,0.3640422,0.0263194,0.01553052
1.176471,1.037222,0.07092188,0.04080678,1.037595,0.07113367,0.04100631,1.061143,0.07921123,0.04771698
1.25,3.395998,0.2354502,0.1351129,3.39829,0.2368647,0.136681,3.493246,0.2808297,0.1711206
1.333333,12.73359,0.8755769,0.4898631,12.75242,0.8920396,0.5092599,13.53745,1.166582,0.7051401
1.428571,54.15954,3.47279,1.841605,54.40245,3.7239,2.079017,63.82964,5.482993,3.228738


==> anc/data/Merchant-full-autoignition-validation/Merchant_ibut_phi=0.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.712411E-5,2.351453E-6,1.549244E-6,1.711723E-5,2.346772E-6,1.545644E-6,1.707493E-5,2.352378E-6,1.556772E-6
0.645161290322581,2.357017E-5,3.437057E-6,2.269562E-6,2.355599E-5,3.431621E-6,2.266128E-6,2.352866E-5,3.451414E-6,2.292743E-6
0.666666666666667,3.375607E-5,5.201184E-6,3.425296E-6,3.372849E-5,5.192551E-6,3.420703E-6,3.374306E-5,5.246727E-6,3.490578E-6
0.689655172413793,5.068816E-5,8.156823E-6,5.319693E-6,5.064525E-5,8.144709E-6,5.313927E-6,5.073173E-5,8.281323E-6,5.477085E-6
0.714285714285714,8.057741E-5,1.324079E-5,8.474457E-6,8.05028E-5,1.322258E-5,8.470568E-6,8.071275E-5,1.356281E-5,8.841178E-6
0.740740740740741,1.368247E-4,2.215497E-5,1.380311E-5,1.367168E-4,2.213781E-5,1.380053E-5,1.371464E-4,2.294647E-5,1.458496E-5
0.769230769230769,2.497498E-4,3.802285E-5,2.296412E-5,2.495311E-4,3.800148E-5,2.295864E-5,2.504716E-4,3.980843E-5,2.446604E-5
0.8,4.898101E-4,6.679708E-5,3.919158E-5,4.894547E-4,6.676838E-5,3.918251E-5,4.918674E-4,7.039133E-5,4.181711E-5
0.833333333333333,0.001023617,1.206885E-4,6.925938E-5,0.001023119,1.206496E-4,6.924462E-5,0.001031216,1.272445E-4,7.36248E-5
0.869565217391304,0.002247053,2.265086E-4,1.280215E-4,0.002246314,2.264598E-4,1.280026E-4,0.002271842,2.379871E-4,1.353791E-4
0.909090909090909,0.00510966,4.458187E-4,2.495455E-4,0.005108818,4.457842E-4,2.495594E-4,0.005174759,4.668135E-4,2.629862E-4
0.952380952380952,0.01197801,9.276238E-4,5.172545E-4,0.01197755,9.277766E-4,5.174418E-4,0.01212814,9.70411E-4,5.450533E-4
1,0.02908998,0.002060462,0.001151889,0.02909126,0.002061468,0.001152778,0.02948152,0.002160696,0.001219254
1.052632,0.07385317,0.004949096,0.002787798,0.07386482,0.004953595,0.002791499,0.07507637,0.005228534,0.002986745
1.111111,0.1983737,0.01303458,0.007408296,0.1984293,0.01305432,0.007424939,0.2024553,0.01401278,0.008147434
1.176471,0.5750932,0.03807545,0.02173637,0.5753537,0.03817741,0.02183433,0.5900769,0.04249289,0.02510867
1.25,1.84579,0.1236149,0.06994401,1.847217,0.1243908,0.07083111,1.921542,0.1476187,0.08755318
1.333333,6.664422,0.4377565,0.2398304,6.675321,0.4471768,0.2505145,7.276516,0.5808451,0.3397009
1.428571,26.72351,1.618104,0.8438326,26.863,1.744703,0.9566396,32.34794,2.500027,1.415606


==> anc/data/Merchant-full-autoignition-validation/Merchant_ibut_phi=1.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.409611E-5,1.772761E-6,1.128676E-6,1.408634E-5,1.768073E-6,1.125574E-6,1.395213E-5,1.76532E-6,1.133081E-6
0.645161290322581,1.854447E-5,2.501702E-6,1.603521E-6,1.85249E-5,2.49616E-6,1.599564E-6,1.83566E-5,2.50383E-6,1.621165E-6
0.666666666666667,2.536894E-5,3.671782E-6,2.355823E-6,2.535043E-5,3.664281E-6,2.351034E-6,2.51381E-5,3.699725E-6,2.407221E-6
0.689655172413793,3.661224E-5,5.618256E-6,3.578576E-6,3.656069E-5,5.607732E-6,3.573319E-6,3.629124E-5,5.708874E-6,3.703686E-6
0.714285714285714,5.643519E-5,8.942476E-6,5.603668E-6,5.638653E-5,8.926065E-6,5.598598E-6,5.600137E-5,9.18722199999999E-6,5.879424E-6
0.740740740740741,9.415181E-5,1.474534E-5,9.01351399999999E-6,9.40641199999999E-5,1.47309E-5,9.00828399999999E-6,9.351801E-5,1.534202E-5,9.56477099999999E-6
0.769230769230769,1.707131E-4,2.503042E-5,1.488313E-5,1.705652E-4,2.501841E-5,1.487914E-5,1.699661E-4,2.630654E-5,1.587952E-5
0.8,3.34801E-4,4.368327E-5,2.53542E-5,3.345851E-4,4.367069E-5,2.535018E-5,3.347023E-4,4.609717E-5,2.699971E-5
0.833333333333333,7.00204299999999E-4,7.877035E-5,4.493883E-5,6.999061E-4,7.875585E-5,4.493367E-5,7.040696E-4,8.290716E-5,4.75547E-5
0.869565217391304,0.001532372,1.480991E-4,8.35162299999999E-5,0.001532013,1.480825E-4,8.351461E-5,0.001549604,1.550552E-4,8.786276E-5
0.909090909090909,0.003457733,2.925312E-4,1.636717E-4,0.003457356,2.925275E-4,1.636938E-4,0.003503832,3.052191E-4,1.717789E-4
0.952380952380952,0.008026594,6.105185E-4,3.403219E-4,0.008026412,6.10649799999999E-4,3.404528E-4,0.008125568,6.372126E-4,3.578581E-4
1,0.01933143,0.001356439,7.572641E-4,0.01933284,0.001357089,7.578011E-4,0.01957629,0.001422172,8.01968E-4
1.052632,0.04877278,0.003243632,0.001821404,0.04878123,0.003246366,0.001823593,0.04955726,0.003436845,0.001958908
1.111111,0.1300402,0.008450998,0.00477764,0.130079,0.008462927,0.004787734,0.1328662,0.009151041,0.0052916
1.176471,0.3720642,0.02421856,0.01371357,0.3722431,0.02428306,0.0137774,0.3836283,0.02732013,0.01596885
1.25,1.167187,0.07625898,0.04263679,1.168162,0.07678122,0.04323432,1.230733,0.09201574,0.05372364
1.333333,4.064085,0.2579799,0.1393606,4.071516,0.2641054,0.1460277,4.53743,0.3446902,0.1978112
1.428571,15.46453,0.9048935,0.4697375,15.55524,0.9770148,0.5315403,19.07731,1.387246,0.7704832


==> anc/data/Merchant-full-autoignition-validation/Merchant_ibut_phi=1.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.374205E-5,1.594138E-6,9.927055E-7,1.372503E-5,1.589124E-6,9.894166E-7,1.352427E-5,1.5842E-6,9.9661E-7
0.645161290322581,1.747047E-5,2.192982E-6,1.378277E-6,1.744793E-5,2.186625E-6,1.374397E-6,1.720911E-5,2.192012E-6,1.39579E-6
0.666666666666667,2.313018E-5,3.147631E-6,1.985151E-6,2.310367E-5,3.139421E-6,1.98055E-6,2.281129E-5,3.169774E-6,2.033222E-6
0.689655172413793,3.239944E-5,4.72464E-6,2.965522E-6,3.235475E-5,4.714853E-6,2.959851E-6,3.198456E-5,4.809178E-6,3.078929E-6
0.714285714285714,4.878264E-5,7.405912E-6,4.581009E-6,4.87221E-5,7.395183E-6,4.575657E-6,4.821911E-5,7.630384E-6,4.821852E-6
0.740740740740741,8.001056E-5,1.206113E-5,7.290561E-6,7.992544E-5,1.204918E-5,7.28695E-6,7.922965E-5,1.258536E-5,7.758734E-6
0.769230769230769,1.434956E-4,2.027893E-5,1.195197E-5,1.43373E-4,2.026844E-5,1.194848E-5,1.425471E-4,2.136578E-5,1.277055E-5
0.8,2.791883E-4,3.514074E-5,2.027134E-5,2.790158E-4,3.513089E-5,2.026858E-5,2.788025E-4,3.71296E-5,2.158763E-5
0.833333333333333,5.792833E-4,6.307142E-5,3.585153E-5,5.790487E-4,6.306028E-5,3.584924E-5,5.826544E-4,6.639272E-5,3.79121E-5
0.869565217391304,0.001256047,1.182414E-4,6.655913E-5,0.001255757,1.182309E-4,6.655866E-5,0.001271562,1.237452E-4,6.997486E-5
0.909090909090909,0.002805363,2.331121E-4,1.303247E-4,0.002805048,2.331176E-4,1.303435E-4,0.002846079,2.431489E-4,1.367472E-4
0.952380952380952,0.00644955,4.856434E-4,2.705598E-4,0.00644946,4.857477E-4,2.706584E-4,0.006532812,5.06965E-4,2.846515E-4
1,0.0154124,0.001076043,6.000868E-4,0.01541343,0.001076536,6.004913E-4,0.01560788,0.00112944,6.36593E-4
1.052632,0.03864668,0.002560494,0.001434942,0.03865324,0.002562561,0.00143658,0.03927024,0.002720331,0.001548278
1.111111,0.1023834,0.006615979,0.003728208,0.1024139,0.006625072,0.003735967,0.1047119,0.007198509,0.004148135
1.176471,0.2901632,0.01871272,0.01054508,0.2903054,0.01876344,0.0105961,0.3001989,0.02124,0.01233778
1.25,0.8964642,0.05775591,0.03207477,0.8972462,0.05817684,0.03255324,0.9529743,0.07009889,0.04058379
1.333333,3.048545,0.1899353,0.1019299,3.054529,0.1946698,0.1069492,3.446104,0.254778,0.1447929
1.428571,11.22521,0.6479145,0.3367684,11.29482,0.6989524,0.3797498,13.97899,0.9861979,0.5431962


==> anc/data/Merchant-full-autoignition-validation/Merchant_ibut_phi=2.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.432605E-5,1.538507E-6,9.391104E-7,1.430634E-5,1.532852E-6,9.355717E-7,1.402719E-5,1.525209E-6,9.422477E-7
0.645161290322581,1.769938E-5,2.068576E-6,1.277028E-6,1.767205E-5,2.061573E-6,1.273041E-6,1.735236E-5,2.065308E-6,1.294425E-6
0.666666666666667,2.275553E-5,2.907739E-6,1.806202E-6,2.272227E-5,2.898549E-6,1.801591E-6,2.235276E-5,2.928736E-6,1.85311E-6
0.689655172413793,3.099452E-5,4.286922E-6,2.656159E-6,3.09487E-5,4.276851E-6,2.651186E-6,3.050198E-5,4.367015E-6,2.763592E-6
0.714285714285714,4.556984E-5,6.620136E-6,4.049876E-6,4.550795E-5,6.609045E-6,4.045276E-6,4.493049E-5,6.83218E-6,4.273308E-6
0.740740740740741,7.337817E-5,1.065028E-5,6.380575E-6,7.329384E-5,1.063894E-5,6.376488E-6,7.25162E-5,1.113509E-5,6.802616E-6
0.769230769230769,1.298183E-4,1.77364E-5,1.038134E-5,1.29696E-4,1.772546E-5,1.037811E-5,1.287803E-4,1.87182E-5,1.110421E-5
0.8,2.49864E-4,3.051549E-5,1.752058E-5,2.496978E-4,3.050579E-5,1.751755E-5,2.493996E-4,3.227647E-5,1.866416E-5
0.833333333333333,5.13401E-4,5.449445E-5,3.088893E-5,5.131825E-4,5.448481E-5,3.088623E-5,5.165915E-4,5.738878E-5,3.266306E-5
0.869565217391304,0.00110258,1.018069E-4,5.722316E-5,0.001102295,1.017971E-4,5.722307E-5,0.001117269,1.065594E-4,6.016091E-5
0.909090909090909,0.002440015,2.002031E-4,1.118522E-4,0.002439715,2.002011E-4,1.118677E-4,0.002477832,2.088565E-4,1.17397E-4
0.952380952380952,0.005564824,4.161634E-4,2.317418E-4,0.005564653,4.162459E-4,2.318237E-4,0.005639666,4.346451E-4,2.440032E-4
1,0.01321327,9.195871E-4,5.124519E-4,0.01321404,9.199905E-4,5.127832E-4,0.01338248,9.662932E-4,5.444601E-4
1.052632,0.03296377,0.002179176,0.001219575,0.03296917,0.002180878,0.001220924,0.03349981,0.002320256,0.001319185
1.111111,0.08687601,0.005594288,0.003145497,0.08690165,0.005601871,0.003152034,0.0889239,0.006108123,0.003511046
1.176471,0.2444061,0.01566621,0.008799224,0.244527,0.01570956,0.008843323,0.2535201,0.01785704,0.01032872
1.25,0.7463865,0.0476363,0.0263369,0.7470574,0.04800005,0.02674744,0.7981502,0.05804691,0.03341907
1.333333,2.493509,0.1535001,0.08208258,2.498652,0.1574358,0.08617819,2.842409,0.2063871,0.1165617
1.428571,8.964792,0.5144115,0.2681156,9.022078,0.554151,0.3013024,11.22998,0.7774788,0.4263583


==> anc/data/Merchant-full-autoignition-validation/Merchant_nbut_phi=0.2.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.471134E-4,4.369176E-6,2.677001E-6,1.471197E-4,4.407543E-6,2.707358E-6,1.470922E-4,4.52268E-6,2.786111E-6
0.645161290322581,1.420317E-4,5.877286E-6,3.810672E-6,1.424005E-4,5.959776E-6,3.876651E-6,1.429203E-4,6.152194E-6,4.014338E-6
0.666666666666667,1.464982E-4,8.542582E-6,5.784882E-6,1.476947E-4,8.709991E-6,5.920753E-6,1.499793E-4,9.043621E-6,6.17164E-6
0.689655172413793,1.656323E-4,1.341177E-5,9.323124E-6,1.677916E-4,1.374747E-5,9.598711E-6,1.70826E-4,1.435491E-5,1.007556E-5
0.714285714285714,2.112653E-4,2.261011E-5,1.58266E-5,2.151614E-4,2.329232E-5,1.638505E-5,2.213694E-4,2.445771E-5,1.731988E-5
0.740740740740741,3.106129E-4,4.052108E-5,2.79986E-5,3.182899E-4,4.193883E-5,2.912929E-5,3.298247E-4,4.428949E-5,3.098286E-5
0.769230769230769,5.282772E-4,7.623049E-5,5.093241E-5,5.439605E-4,7.924743E-5,5.323922E-5,5.66541E-4,8.413888E-5,5.687788E-5
0.8,0.001024981,1.482631E-4,9.389079E-5,0.001059173,1.547899E-4,9.861026E-5,0.001104918,1.649963E-4,1.05463E-4
0.833333333333333,0.002219794,2.929453E-4,1.730656E-4,0.002300508,3.07192E-4,1.826537E-4,0.002396912,3.277099E-4,1.947031E-4
0.869565217391304,0.005245277,5.778411E-4,3.172847E-4,0.005452182,6.087774E-4,3.365242E-4,0.00566234,6.467553E-4,3.563121E-4
0.909090909090909,0.01321179,0.001128008,5.857009E-4,0.01378021,0.001193889,6.241821E-4,0.01424227,0.001255902,6.560679E-4
0.952380952380952,0.03459787,0.002209857,0.001122136,0.03623002,0.002349266,0.001201433,0.03722177,0.00243744,0.001254944
1,0.09206219,0.004524214,0.002319081,0.09686918,0.004830497,0.002495448,0.09893026,0.004949934,0.002599245
1.052632,0.24533,0.01019284,0.005370757,0.2598095,0.01093734,0.005815847,0.2630799,0.01117171,0.006092233
1.111111,0.6518418,0.02644454,0.0143916,0.6963688,0.02858262,0.0156978,0.6871165,0.0295272,0.01672681
1.176471,1.783978,0.08171916,0.04595283,1.92439,0.08902863,0.05024877,1.828149,0.09435111,0.05495857
1.25,5.667087,0.3106926,0.1802656,6.167708,0.3384703,0.1954547,5.874793,0.3705159,0.2193003
1.333333,23.38281,1.500218,0.8832879,25.76516,1.617753,0.9537394,25.65583,1.816063,1.083993
1.428571,130.3507,9.216416,5.312968,145.357,10.10767,6.066017,151.8006,11.41423,6.837965


==> anc/data/Merchant-full-autoignition-validation/Merchant_nbut_phi=0.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.710688E-5,1.850166E-6,1.159256E-6,1.738636E-5,1.877642E-6,1.175385E-6,1.794367E-5,1.924648E-6,1.198256E-6
0.645161290322581,2.390956E-5,2.750774E-6,1.73815E-6,2.433837E-5,2.79542E-6,1.765418E-6,2.518985E-5,2.866406E-6,1.80223E-6
0.666666666666667,3.513115E-5,4.290281E-6,2.721924E-6,3.581333E-5,4.368287E-6,2.771988E-6,3.713633E-5,4.481173E-6,2.837202E-6
0.689655172413793,5.468877E-5,7.030477E-6,4.453918E-6,5.5822E-5,7.173404E-6,4.547577E-6,5.792944E-5,7.371318E-6,4.674345E-6
0.714285714285714,9.08448E-5,1.210075E-5,7.588802E-6,9.281202E-5,1.237917E-5,7.774828E-6,9.62745899999999E-5,1.275236E-5,8.038927E-6
0.740740740740741,1.619491E-4,2.179149E-5,1.33907E-5,1.656144E-4,2.235863E-5,1.376521E-5,1.714413E-4,2.312944E-5,1.43266E-5
0.769230769230769,3.109016E-4,4.078207E-5,2.424167E-5,3.182276E-4,4.197923E-5,2.501095E-5,3.284066E-4,4.364378E-5,2.617572E-5
0.8,6.432256E-4,7.849038E-5,4.449606E-5,6.591092E-4,8.108192E-5,4.608666E-5,6.775799E-4,8.468503E-5,4.832522E-5
0.833333333333333,0.001429744,1.532673E-4,8.189016E-5,0.001467418,1.589516E-4,8.51286699999999E-5,0.001502361,1.663506E-4,8.887398E-5
0.869565217391304,0.00338639,2.993724E-4,1.505725E-4,0.00348361,3.118391E-4,1.571304E-4,0.00355247,3.251079E-4,1.621159E-4
0.909090909090909,0.008424643,5.808964E-4,2.806718E-4,0.008692828,6.079385E-4,2.941274E-4,0.008836204,6.256289E-4,2.988862E-4
0.952380952380952,0.02161705,0.001135644,5.47749E-4,0.02239031,0.001194618,5.77038E-4,0.02271571,0.001206078,5.802616E-4
1,0.05632516,0.002331389,0.001160068,0.05864874,0.002466648,0.001230803,0.05943283,0.002458802,0.001238515
1.052632,0.1474879,0.005284186,0.002740193,0.1548694,0.005630843,0.002937082,0.1559456,0.005634536,0.002993837
1.111111,0.3833838,0.0137082,0.007363515,0.4077613,0.01476628,0.007998806,0.3997906,0.01506524,0.008342288
1.176471,1.008705,0.04168997,0.02305168,1.087459,0.04553279,0.02531517,1.025918,0.04784315,0.02716236
1.25,3.032266,0.1531556,0.0869019,3.305698,0.1685267,0.09543075,3.116782,0.1826749,0.104962
1.333333,11.79757,0.7044582,0.403755,13.07308,0.7717307,0.4436281,12.83282,0.8537404,0.4929998
1.428571,61.92036,4.08029,2.27821,69.91923,4.55487,2.649285,71.68943,5.034215,2.909157


==> anc/data/Merchant-full-autoignition-validation/Merchant_nbut_phi=1.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.600155E-5,1.59356E-6,9.589299E-7,1.620249E-5,1.605098E-6,9.644653E-7,1.671933E-5,1.642216E-6,9.836174E-7
0.645161290322581,2.178649E-5,2.300784E-6,1.396425E-6,2.207971E-5,2.320694E-6,1.406895E-6,2.284935E-5,2.376828E-6,1.438062E-6
0.666666666666667,3.115772E-5,3.487164E-6,2.126311E-6,3.16073E-5,3.524271E-6,2.148402E-6,3.277712E-5,3.615136E-6,2.203772E-6
0.689655172413793,4.72368E-5,5.559667E-6,3.386084E-6,4.795291E-5,5.632604E-6,3.432482E-6,4.977621E-5,5.790728E-6,3.536135E-6
0.714285714285714,7.653676E-5,9.317572E-6,5.625353E-6,7.77674699999999E-5,9.466915E-6,5.721319E-6,8.064995E-5,9.75787899999999E-6,5.923992E-6
0.740740740740741,1.333253E-4,1.635188E-5,9.68465199999999E-6,1.355712E-4,1.666826E-5,9.887642E-6,1.402439E-4,1.723797E-5,1.028964E-5
0.769230769230769,2.504552E-4,2.984235E-5,1.713749E-5,2.549026E-4,3.05234E-5,1.756311E-5,2.625184E-4,3.167544E-5,1.834022E-5
0.8,5.072293E-4,5.608029E-5,3.082225E-5,5.168439E-4,5.757901E-5,3.171389E-5,5.29179E-4,5.991491E-5,3.309389E-5
0.833333333333333,0.001102651,1.072035E-4,5.573715E-5,0.00112559,1.105367E-4,5.758712E-5,0.001144999,1.150295E-4,5.962661E-5
0.869565217391304,0.002549674,2.05737E-4,1.009058E-4,0.002609109,2.131426E-4,1.047312E-4,0.002638554,2.204588E-4,1.067073E-4
0.909090909090909,0.006184455,3.928799E-4,1.850649E-4,0.006348776,4.093721E-4,1.93125E-4,0.006394618,4.166912E-4,1.931196E-4
0.952380952380952,0.01549351,7.535879E-4,3.544611E-4,0.01596992,7.905536E-4,3.725136E-4,0.016061,7.875708E-4,3.685645E-4
1,0.03961687,0.001508715,7.345653E-4,0.04108303,0.00159542,7.795047E-4,0.04130572,0.001570671,7.744492E-4
1.052632,0.1022366,0.003317756,0.00168988,0.1071164,0.003544018,0.001818816,0.1070692,0.003518348,0.00184001
1.111111,0.2599642,0.00831058,0.004388127,0.2767959,0.0090111,0.004814532,0.2695513,0.009177412,0.005009154
1.176471,0.6530338,0.02423439,0.01314061,0.7074436,0.02680467,0.01468712,0.6620491,0.02826476,0.01578446
1.25,1.834985,0.08467072,0.04695933,2.016473,0.09504516,0.05287881,1.878564,0.1036824,0.058397
1.333333,6.654667,0.3683073,0.2060027,7.461455,0.413975,0.2328735,7.218372,0.4608201,0.2600198
1.428571,32.6938,2.017348,1.100254,37.57832,2.309597,1.308121,37.92231,2.562114,1.444371


==> anc/data/Merchant-full-autoignition-validation/Merchant_nbut_phi=1.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.664834E-5,1.563034E-6,9.224225E-7,1.680248E-5,1.566794E-6,9.231851E-7,1.733259E-5,1.603455E-6,9.437217E-7
0.645161290322581,2.213578E-5,2.201878E-6,1.310871E-6,2.236243E-5,2.210895E-6,1.315095E-6,2.314904E-5,2.268227E-6,1.349133E-6
0.666666666666667,3.091256E-5,3.259451E-6,1.9505E-6,3.126243E-5,3.2803E-6,1.962621E-6,3.2452E-5,3.374308E-6,2.02201E-6
0.689655172413793,4.580443E-5,5.081593E-6,3.039117E-6,4.637232E-5,5.128948E-6,3.068643E-6,4.820695E-5,5.288919E-6,3.175248E-6
0.714285714285714,7.264568E-5,8.337972E-6,4.943604E-6,7.361508E-5,8.442662E-6,5.010501E-6,7.648818E-5,8.730199E-6,5.209161E-6
0.740740740740741,1.240714E-4,1.4342E-5,8.347148E-6,1.258435E-4,1.457276E-5,8.49465099999999E-6,1.303662E-4,1.510693E-5,8.865617E-6
0.769230769230769,2.288121E-4,2.568155E-5,1.450808E-5,2.323135E-4,2.619031E-5,1.482538E-5,2.393755E-4,2.721483E-5,1.549974E-5
0.8,4.55215E-4,4.742845E-5,2.568716E-5,4.628366E-4,4.856492E-5,2.635924E-5,4.733953E-4,5.052858E-5,2.748607E-5
0.833333333333333,9.721205E-4,8.930469E-5,4.583504E-5,9.903206E-4,9.184815E-5,4.724212E-5,0.001004742,9.541995E-5,4.876629E-5
0.869565217391304,0.002207233,1.692348E-4,8.196016E-5,0.002254506,1.749506E-4,8.489266E-5,0.0022705,1.803184E-4,8.60118699999999E-5
0.909090909090909,0.005257527,3.193993E-4,1.482786E-4,0.005387669,3.322536E-4,1.54518E-4,0.00539912,3.363541E-4,1.532924E-4
0.952380952380952,0.0129581,6.038149E-4,2.793796E-4,0.01333518,6.329875E-4,2.935126E-4,0.01333963,6.260094E-4,2.878201E-4
1,0.03272052,0.001185414,5.68115E-4,0.03389194,0.001254468,6.037548E-4,0.03389687,0.001225529,5.950985E-4
1.052632,0.08359647,0.00254547,0.00127901,0.08757756,0.002726947,0.001382508,0.08710892,0.002692005,0.001391549
1.111111,0.2092631,0.006205164,0.003235897,0.2232225,0.006768873,0.00358042,0.2163764,0.006885411,0.003722179
1.176471,0.5087798,0.01753429,0.009383178,0.5536099,0.0195951,0.01063299,0.5150245,0.02075238,0.01147577
1.25,1.363319,0.05907162,0.03228508,1.508249,0.06734051,0.03706097,1.393714,0.07415969,0.04130693
1.333333,4.70072,0.2470717,0.1361834,5.318575,0.2832361,0.1573116,5.101399,0.3193747,0.1780322
1.428571,22.04442,1.305422,0.7039024,25.66045,1.522541,0.8491907,25.69343,1.713984,0.9547191


==> anc/data/Merchant-full-autoignition-validation/Merchant_nbut_phi=2.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.793795E-5,1.601053E-6,9.31613E-7,1.803827E-5,1.598461E-6,9.288623E-7,1.858935E-5,1.635092E-6,9.505368E-7
0.645161290322581,2.333722E-5,2.20643E-6,1.295641E-6,2.350351E-5,2.2076E-6,1.295213E-6,2.431663E-5,2.265831E-6,1.331489E-6
0.666666666666667,3.187674E-5,3.197025E-6,1.88815E-6,3.215549E-5,3.207413E-6,1.893971E-6,3.338039E-5,3.303605E-6,1.956645E-6
0.689655172413793,4.622924E-5,4.885165E-6,2.884604E-6,4.67005E-5,4.916612E-6,2.90476E-6,4.857797E-5,5.081226E-6,3.01549E-6
0.714285714285714,7.186081E-5,7.866531E-6,4.607315E-6,7.268708E-5,7.946386E-6,4.659016E-6,7.559644E-5,8.235954E-6,4.858154E-6
0.740740740740741,1.205114E-4,1.330126E-5,7.650801E-6,1.220343E-4,1.348634E-5,7.770132E-6,1.265375E-4,1.401028E-5,8.128936E-6
0.769230769230769,2.185905E-4,2.344752E-5,1.310303E-5,2.216281E-4,2.386979E-5,1.336526E-5,2.28441E-4,2.483642E-5,1.39932E-5
0.8,4.282419E-4,4.27029E-5,2.290863E-5,4.34892E-4,4.365271E-5,2.347049E-5,4.44539E-4,4.543626E-5,2.447604E-5
0.833333333333333,9.010939E-4,7.946005E-5,4.044467E-5,9.170388E-4,8.160237E-5,4.162685E-5,9.287073E-4,8.471183E-5,4.290815E-5
0.869565217391304,0.002016365,1.491157E-4,7.16188E-5,0.002057669,1.539554E-4,7.409501E-5,0.002066426,1.58362E-4,7.482832E-5
0.909090909090909,0.004735655,2.78893E-4,1.281748E-4,0.004848837,2.898676E-4,1.334752E-4,0.004842287,2.924174E-4,1.317394E-4
0.952380952380952,0.01152771,5.213892E-4,2.38371E-4,0.0118546,5.46463E-4,2.50449E-4,0.01181416,5.377176E-4,2.440348E-4
1,0.02883244,0.001008298,4.7748E-4,0.02985205,0.001067933,5.081766E-4,0.02974457,0.001037247,4.977507E-4
1.052632,0.07312283,0.00212696,0.001056758,0.07660328,0.002282948,0.001146532,0.07592703,0.002243002,0.001148756
1.111111,0.180853,0.005074443,0.002619891,0.1932065,0.005561607,0.002919182,0.1866419,0.005648861,0.003031123
1.176471,0.4289663,0.01398637,0.007410119,0.4684367,0.01576004,0.008491149,0.4338252,0.01674876,0.009196909
1.25,1.108553,0.04578869,0.02476067,1.23309,0.05284774,0.02886617,1.132798,0.0587203,0.03246572
1.333333,3.674363,0.1857594,0.1013655,4.187076,0.2163595,0.1191407,3.994597,0.2472803,0.1368052
1.428571,16.61781,0.9555651,0.5119624,19.53246,1.131039,0.6244909,19.48354,1.295097,0.7164002


==> anc/data/Merchant-full-autoignition-validation/Merchant_sbut_phi=0.2.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.539011E-4,6.722075E-6,4.618372E-6,1.539732E-4,6.724919E-6,4.6295E-6,1.555121E-4,7.105518E-6,4.9343E-6
0.645161290322581,1.524411E-4,9.956232E-6,7.18876E-6,1.528505E-4,9.984729E-6,7.239215E-6,1.564196E-4,1.064043E-5,7.756638E-6
0.666666666666667,1.638511E-4,1.596339E-5,1.191321E-5,1.645111E-4,1.606341E-5,1.207412E-5,1.687456E-4,1.722063E-5,1.296564E-5
0.689655172413793,1.976058E-4,2.755458E-5,2.089262E-5,1.988587E-4,2.786707E-5,2.136276E-5,2.066752E-4,2.995136E-5,2.291558E-5
0.714285714285714,2.757583E-4,5.080698E-5,3.847282E-5,2.77719E-4,5.176821E-5,3.980296E-5,2.932261E-4,5.55908E-5,4.252129E-5
0.740740740740741,4.499221E-4,9.91603E-5,7.361805E-5,4.53028E-4,1.021154E-4,7.72824E-5,4.853967E-4,1.092173E-4,8.200928E-5
0.769230769230769,8.476187E-4,2.024872E-4,1.442054E-4,8.535444E-4,2.114296E-4,1.539153E-4,9.218484E-4,2.246244E-4,1.618651E-4
0.8,0.001805738,4.25212E-4,2.826954E-4,0.001822342,4.511931E-4,3.070736E-4,0.001968748,4.750277E-4,3.193648E-4
0.833333333333333,0.0042747,8.930055E-4,5.36711E-4,0.004338341,9.637321E-4,5.932574E-4,0.004660738,0.001003485,6.090109E-4
0.869565217391304,0.01108704,0.001797987,9.539127E-4,0.01135547,0.001972604,0.001070908,0.01208755,0.002028895,0.001084482
0.909090909090909,0.03092576,0.00332921,0.001590357,0.03202845,0.003703342,0.001802096,0.03371085,0.003765523,0.00180765
0.952380952380952,0.08945899,0.005747237,0.002642781,0.09370212,0.006434247,0.002994765,0.09746246,0.00650176,0.003005158
1,0.2493322,0.01005092,0.004728074,0.2642685,0.01122037,0.005320918,0.2723531,0.01136664,0.005402968
1.052632,0.6106146,0.01942785,0.009684835,0.6537504,0.02151599,0.01081635,0.6716306,0.02202633,0.01122227
1.111111,1.365022,0.04439693,0.0236844,1.463511,0.04889804,0.02647343,1.507379,0.05089094,0.02824809
1.176471,3.28248,0.1253427,0.0704039,3.508003,0.138979,0.07999916,3.620526,0.1478869,0.08847319
1.25,9.310921,0.4426885,0.2555531,9.946708,0.5015023,0.2993345,10.23555,0.55349,0.3477779
1.333333,33.70372,1.975816,1.152954,36.22879,2.307607,1.42556,37.31459,2.685866,1.735716
1.428571,170.2566,11.42621,6.521873,185.5185,14.30955,9.225503,197.1845,17.17861,11.31469


==> anc/data/Merchant-full-autoignition-validation/Merchant_sbut_phi=0.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.346442E-5,3.803887E-6,2.635589E-6,2.336576E-5,3.74604E-6,2.601288E-6,2.469891E-5,4.056116E-6,2.812025E-6
0.645161290322581,3.435136E-5,6.053254E-6,4.242526E-6,3.414607E-5,5.970328E-6,4.201274E-6,3.637598E-5,6.462208E-6,4.532977E-6
0.666666666666667,5.312899E-5,1.012134E-5,7.14725E-6,5.271853E-5,1.001323E-5,7.117688E-6,5.66481E-5,1.081572E-5,7.65243699999999E-6
0.689655172413793,8.731082E-5,1.781956E-5,1.260165E-5,8.650768E-5,1.771491E-5,1.26518E-5,9.371194E-5,1.906347E-5,1.353293E-5
0.714285714285714,1.532779E-4,3.304197E-5,2.317461E-5,1.517062E-4,3.308984E-5,2.351425E-5,1.653829E-4,3.540969E-5,2.499346E-5
0.740740740740741,2.890795E-4,6.430337E-5,4.408129E-5,2.860431E-4,6.505661E-5,4.532612E-5,3.126305E-4,6.913023E-5,4.779635E-5
0.769230769230769,5.889927E-4,1.301399E-4,8.535932E-5,5.83602E-4,1.333747E-4,8.908894E-5,6.364323E-4,1.405636E-4,9.308194E-5
0.8,0.001302783,2.687907E-4,1.638203E-4,0.001295666,2.795836E-4,1.735962E-4,0.001403491,2.918861E-4,1.794051E-4
0.833333333333333,0.003133659,5.482447E-4,3.003708E-4,0.003137717,5.789165E-4,3.225248E-4,0.003363911,5.980375E-4,3.288681E-4
0.869565217391304,0.008152849,0.001054011,5.121984E-4,0.00824258699999999,0.001127302,5.538373E-4,0.008727089,0.001150703,5.558981E-4
0.909090909090909,0.02251388,0.001852331,8.324649E-4,0.02301969,0.0019927,8.979292E-4,0.02405748,0.002007804,8.870858E-4
0.952380952380952,0.0632167,0.003104271,0.001386922,0.06540065,0.003326224,0.001482504,0.06757173,0.003310415,0.001444733
1,0.1666243,0.005438797,0.002538356,0.174401,0.005774437,0.0026875,0.1788063,0.005684442,0.00259165
1.052632,0.3794105,0.01072617,0.005365242,0.399756,0.01129554,0.005653603,0.4082373,0.01101868,0.005425931
1.111111,0.8014661,0.02513513,0.01350909,0.8415951,0.0264116,0.01432134,0.8573357,0.02567133,0.01381676
1.176471,1.878377,0.0723195,0.04079955,1.961581,0.07678923,0.04419353,1.988932,0.07530362,0.04365507
1.25,5.290554,0.2560547,0.147696,5.514638,0.2786729,0.1656854,5.546271,0.282772,0.1721412
1.333333,19.03645,1.124991,0.6540012,19.92549,1.267223,0.7790869,20.01162,1.362771,0.8542961
1.428571,94.52123,6.305242,3.570022,100.238,7.682178,4.922151,103.9305,8.529138,5.439967


==> anc/data/Merchant-full-autoignition-validation/Merchant_sbut_phi=1.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.390351E-5,3.487814E-6,2.312935E-6,2.349586E-5,3.387261E-6,2.250994E-6,2.522054E-5,3.696456E-6,2.446078E-6
0.645161290322581,3.421062E-5,5.393864E-6,3.622012E-6,3.356013E-5,5.251444E-6,3.543732E-6,3.63264E-5,5.717836E-6,3.833396E-6
0.666666666666667,5.140406E-5,8.76746799999999E-6,5.945321E-6,5.035279E-5,8.574548E-6,5.855277E-6,5.495548E-5,9.29198E-6,6.297817E-6
0.689655172413793,8.178245E-5,1.502479E-5,1.022256E-5,8.005568E-5,1.478426E-5,1.015869E-5,8.79525E-5,1.592761E-5,1.085345E-5
0.714285714285714,1.389914E-4,2.715845E-5,1.834874E-5,1.360887E-4,2.695299E-5,1.844029E-5,1.500567E-4,2.881972E-5,1.955477E-5
0.740740740740741,2.544764E-4,5.157382E-5,3.406354E-5,2.495271E-4,5.174353E-5,3.469019E-5,2.750547E-4,5.487461E-5,3.648451E-5
0.769230769230769,5.055645E-4,1.018332E-4,6.427326E-5,4.972396E-4,1.035045E-4,6.640478E-5,5.454333E-4,1.088027E-4,6.921466E-5
0.8,0.001094682,2.047492E-4,1.19785E-4,0.001082399,2.111075E-4,1.255202E-4,0.001176587,2.198733E-4,1.29493E-4
0.833333333333333,0.002582645,4.047131E-4,2.127612E-4,0.002573958,4.231619E-4,2.253537E-4,0.002763966,4.364441E-4,2.296649E-4
0.869565217391304,0.0065792,7.51482E-4,3.533857E-4,0.006624688,7.940577E-4,3.755736E-4,0.007017088,8.101135E-4,3.772191E-4
0.909090909090909,0.01768098,0.001283967,5.680605E-4,0.01800616,0.001360044,6.007185E-4,0.01882385,0.001371085,5.940313E-4
0.952380952380952,0.04784943,0.002126201,9.477474E-4,0.04928689,0.002238842,9.935909E-4,0.05097692,0.002229616,9.67722599999999E-4
1,0.1207277,0.003721474,0.001743068,0.1256298,0.003885872,0.001814051,0.1290118,0.00382184,0.001743593
1.052632,0.2655552,0.007350365,0.003699051,0.2774,0.007626487,0.003839408,0.2835161,0.007415924,0.003664697
1.111111,0.5504829,0.01724162,0.00932205,0.5723037,0.01786993,0.009742361,0.5826094,0.01728722,0.009344664
1.176471,1.270717,0.0494825,0.02797978,1.313857,0.05181447,0.02985843,1.330173,0.05058102,0.02934944
1.25,3.533647,0.1732447,0.09982565,3.644614,0.1857364,0.110143,3.660062,0.1877706,0.1138394
1.333333,12.56217,0.7464661,0.433401,12.99299,0.8275307,0.5074268,13.02957,0.8847778,0.5505114
1.428571,61.18824,4.07741,2.30297,64.0695,4.902479,3.128434,66.36,5.362093,3.386605


==> anc/data/Merchant-full-autoignition-validation/Merchant_sbut_phi=1.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.588033E-5,3.46509E-6,2.242881E-6,2.522226E-5,3.337687E-6,2.167092E-6,2.728042E-5,3.661117E-6,2.36229E-6
0.645161290322581,3.611258E-5,5.243835E-6,3.443915E-6,3.513311E-5,5.068244E-6,3.345773E-6,3.835508E-5,5.537647E-6,3.626759E-6
0.666666666666667,5.284929E-5,8.345974E-6,5.541147E-6,5.136647E-5,8.108384E-6,5.424501E-6,5.653405E-5,8.80985E-6,5.840754E-6
0.689655172413793,8.189987E-5,1.401709E-5,9.348465E-6,7.962232E-5,1.371684E-5,9.240524E-6,8.814026E-5,1.479723E-5,9.876076E-6
0.714285714285714,1.357782E-4,2.485064E-5,1.647284E-5,1.321847E-4,2.454406E-5,1.647632E-5,1.467049E-4,2.626119E-5,1.746195E-5
0.740740740740741,2.43117E-4,4.632379E-5,3.003468E-5,2.372588E-4,4.62826E-5,3.044633E-5,2.628759E-4,4.907193E-5,3.200328E-5
0.769230769230769,4.736098E-4,8.980275E-5,5.564197E-5,4.6417E-4,9.091988E-5,5.721739E-5,5.110261E-4,9.550817E-5,5.961136E-5
0.8,0.001007758,1.771676E-4,1.017692E-4,9.940074E-4,1.819556E-4,1.060914E-4,0.00108299,1.894165E-4,1.094319E-4
0.833333333333333,0.002338212,3.434455E-4,1.775403E-4,0.002326709,3.574829E-4,1.869182E-4,0.002501824,3.686345E-4,1.905883E-4
0.869565217391304,0.00585152,6.262295E-4,2.911199E-4,0.005885677,6.580718E-4,3.071904E-4,0.006240277,6.716706E-4,3.089952E-4
0.909090909090909,0.01540072,0.001057326,4.65227E-4,0.01566863,0.001112619,4.883261E-4,0.01639801,0.001123111,4.839539E-4
0.952380952380952,0.0406691,0.00174152,7.741971E-4,0.04183714,0.001821574,8.062575E-4,0.04333472,0.001817358,7.866547E-4
1,0.1002061,0.003036216,0.001420869,0.1040387,0.00315161,0.001470295,0.1069989,0.003104013,0.001413839
1.052632,0.2175799,0.005971954,0.003010412,0.226482,0.006163744,0.003108421,0.2317108,0.005995247,0.002964781
1.111111,0.448485,0.01396756,0.007574157,0.4645005,0.01440193,0.007873938,0.4731772,0.01392283,0.007545733
1.176471,1.025131,0.03996355,0.02262656,1.055983,0.04161399,0.02399735,1.069889,0.04060234,0.02358413
1.25,2.819785,0.1388997,0.08000044,2.896015,0.1479353,0.08758972,2.911295,0.1496093,0.0905122
1.333333,9.930382,0.5916048,0.34349,10.21875,0.650829,0.3985932,10.26091,0.6952051,0.4306912
1.428571,47.75519,3.185993,1.799348,49.72027,3.803811,2.421371,51.60923,4.130214,2.59371


==> anc/data/Merchant-full-autoignition-validation/Merchant_sbut_phi=2.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.855584E-5,3.54103E-6,2.251451E-6,2.764045E-5,3.389735E-6,2.162496E-6,2.996961E-5,3.729279E-6,2.36252E-6
0.645161290322581,3.89422E-5,5.260651E-6,3.397017E-6,3.763246E-5,5.056682E-6,3.283271E-6,4.122546E-5,5.540147E-6,3.565176E-6
0.666666666666667,5.564541E-5,8.224412E-6,5.37581E-6,5.375086E-5,7.950708E-6,5.237258E-6,5.940704E-5,8.656898E-6,5.64776E-6
0.689655172413793,8.424205E-5,1.357478E-5,8.923851E-6,8.143449E-5,1.322692E-5,8.786067E-6,9.057492E-5,1.429051E-5,9.395831E-6
0.714285714285714,1.366306E-4,2.367453E-5,1.548346E-5,1.32377E-4,2.329893E-5,1.543154E-5,1.475587E-4,2.494946E-5,1.63677E-5
0.740740740740741,2.398438E-4,4.344902E-5,2.782043E-5,2.331905E-4,4.327735E-5,2.811109E-5,2.593032E-4,4.59063E-5,2.955137E-5
0.769230769230769,4.591303E-4,8.296479E-5,5.079861E-5,4.487335E-4,8.376844E-5,5.207401E-5,4.953554E-4,8.801759E-5,5.425337E-5
0.8,9.618359E-4,1.6128E-4,9.161368E-5,9.469223E-4,1.651903E-4,9.519321E-5,0.001033697,1.719809E-4,9.82137E-5
0.833333333333333,0.002199061,3.081753E-4,1.578672E-4,0.002186038,3.198379E-4,1.655912E-4,0.002353548,3.298832E-4,1.689369E-4
0.869565217391304,0.005420759,5.55237E-4,2.567384E-4,0.005449523,5.814747E-4,2.698017E-4,0.005783903,5.938251E-4,2.717397E-4
0.909090909090909,0.01403132,9.31052E-4,4.084628E-4,0.0142705,9.759838E-4,4.270275E-4,0.0149514,9.863018E-4,4.239966E-4
0.952380952380952,0.03639199,0.001527951,6.77264E-4,0.03741765,0.001592414,7.028839E-4,0.03880699,0.001591196,6.869446E-4
1,0.08829813,0.002651923,0.001238098,0.09156789,0.002744187,0.001277431,0.09428598,0.002706543,0.001229373
1.052632,0.1904689,0.005188703,0.002615562,0.1978955,0.005340345,0.002693416,0.202643,0.005197954,0.002568791
1.111111,0.391439,0.01209134,0.00656849,0.4046584,0.01243251,0.006808954,0.4125407,0.01201861,0.006524259
1.176471,0.8875065,0.03450403,0.01955461,0.9124978,0.03581642,0.02066582,0.925453,0.03495269,0.0203235
1.25,2.418083,0.1193019,0.06869874,2.47772,0.1265652,0.07485684,2.494285,0.1281509,0.07743135
1.333333,8.449149,0.5040494,0.2927423,8.668938,0.5518185,0.3377085,8.720933,0.5897342,0.3642444
1.428571,40.2385,2.68884,1.519279,41.75148,3.19477,2.030024,43.46333,3.454127,2.160365


==> anc/data/Merchant-full-autoignition-validation/Merchant_tbut_phi=0.2.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.704793E-4,7.856794E-6,5.168059E-6,1.703496E-4,7.960046E-6,5.254362E-6,1.706787E-4,7.879041E-6,5.23146E-6
0.645161290322581,1.777697E-4,1.122741E-5,7.594835E-6,1.777303E-4,1.139405E-5,7.733269E-6,1.792686E-4,1.131538E-5,7.727322E-6
0.666666666666667,2.031E-4,1.685924E-5,1.166697E-5,2.032222E-4,1.713416E-5,1.189001E-5,2.065748E-4,1.706285E-5,1.192328E-5
0.689655172413793,2.582012E-4,2.661176E-5,1.877125E-5,2.599415E-4,2.707219E-5,1.913677E-5,2.641109E-4,2.703643E-5,1.926851E-5
0.714285714285714,3.651925E-4,4.428252E-5,3.1706E-5,3.711043E-4,4.507138E-5,3.231829E-5,3.736526E-4,4.518116E-5,3.27047E-5
0.740740740740741,5.685342E-4,7.797091E-5,5.626038E-5,5.808254E-4,7.937577E-5,5.732792E-5,5.786121E-4,7.997407E-5,5.835996E-5
0.769230769230769,9.619834E-4,1.455919E-4,1.046047E-4,9.844591E-4,1.482509E-4,1.065664E-4,9.731934E-4,1.503343E-4,1.09255E-4
0.8,0.001765141,2.877358E-4,2.022307E-4,0.001807646,2.931863E-4,2.060826E-4,0.001781187,2.995981E-4,2.13E-4
0.833333333333333,0.00353372,5.966006E-4,4.007301E-4,0.003622969,6.087196E-4,4.087267E-4,0.003574126,6.276295E-4,4.262354E-4
0.869565217391304,0.007766048,0.001275061,7.977014E-4,0.007978901,0.001303318,8.141977E-4,0.007907686,0.001357536,8.567807E-4
0.909090909090909,0.01875397,0.002741747,0.001571626,0.01932626,0.002805688,0.001603312,0.0192853,0.002952271,0.001698146
0.952380952380952,0.04938118,0.005854788,0.003107874,0.05107155,0.005984193,0.003163458,0.05140162,0.006334004,0.003354926
1,0.1388723,0.01273255,0.006408326,0.1441319,0.01296624,0.006503177,0.1467092,0.01370195,0.006886274
1.052632,0.4044078,0.02943931,0.01396492,0.4202661,0.029858,0.0141343,0.4343132,0.03140568,0.01498933
1.111111,1.236574,0.07250494,0.03036704,1.278465,0.07332315,0.03068774,1.334883,0.07708317,0.03293674
1.176471,4.33285,0.1746264,0.05164254,4.437115,0.1763601,0.05212805,4.609587,0.1874602,0.05862589
1.25,17.4811,0.2857476,0.05306621,17.77555,0.2882939,0.0533547,18.28123,0.3220269,0.06742492
1.333333,73.96634,0.2923453,0.08487198,75.06978,0.2953051,0.08470044,76.96121,0.3625769,0.1090684
1.428571,246.6259,0.5795547,0.3204307,251.678,0.5817173,0.3180443,262.5738,0.7003919,0.3592684


==> anc/data/Merchant-full-autoignition-validation/Merchant_tbut_phi=0.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,4.225693E-5,4.505099E-6,2.789089E-6,4.320327E-5,4.543091E-6,2.81469E-6,4.293792E-5,4.438164E-6,2.750925E-6
0.645161290322581,6.356787E-5,6.644372E-6,4.115191E-6,6.493688E-5,6.692812E-6,4.149585E-6,6.443886E-5,6.529842E-6,4.057535E-6
0.666666666666667,9.797177E-5,1.009923E-5,6.300087E-6,9.993652E-5,1.01705E-5,6.352614E-6,9.887441E-5,9.919284E-6,6.22705E-6
0.689655172413793,1.545739E-4,1.598675E-5,1.009542E-5,1.573587E-4,1.610239E-5,1.018084E-5,1.550879E-4,1.573089E-5,1.001873E-5
0.714285714285714,2.506548E-4,2.662485E-5,1.704003E-5,2.546155E-4,2.683271E-5,1.719644E-5,2.500513E-4,2.632611E-5,1.701806E-5
0.740740740740741,4.225554E-4,4.702806E-5,3.038178E-5,4.284556E-4,4.745907E-5,3.069709E-5,4.197441E-4,4.685587E-5,3.059346E-5
0.769230769230769,7.532767E-4,8.83796499999999E-5,5.704385E-5,7.632201E-4,8.936822E-5,5.774229E-5,7.477012E-4,8.890904E-5,5.797623E-5
0.8,0.001444623,1.76007E-4,1.114835E-4,0.001465191,1.784557E-4,1.131077E-4,0.0014403,1.790616E-4,1.144568E-4
0.833333333333333,0.003011723,3.664774E-4,2.220608E-4,0.003064487,3.727321E-4,2.257516E-4,0.003030285,3.774291E-4,2.302007E-4
0.869565217391304,0.00683335,7.781632E-4,4.389634E-4,0.006990643,7.93588E-4,4.466711E-4,0.006961573,8.11052E-4,4.582906E-4
0.909090909090909,0.01676903,0.001635879,8.54729E-4,0.01726816,0.001669504,8.684238E-4,0.01732431,0.0017188,8.936316E-4
0.952380952380952,0.04393858,0.003401337,0.001701793,0.04553224,0.003462075,0.001723272,0.04604214,0.003571169,0.001774032
1,0.1196967,0.007379164,0.003624565,0.1245781,0.007476325,0.003658661,0.1271936,0.007695821,0.003772732
1.052632,0.3237861,0.01747355,0.008189147,0.336723,0.01763903,0.008251966,0.347718,0.01814296,0.008560238
1.111111,0.8879949,0.04407785,0.01793547,0.9149891,0.04441814,0.01807312,0.9475287,0.04586451,0.01904515
1.176471,2.876283,0.1048947,0.0282787,2.931245,0.1057178,0.02852346,3.007906,0.1107286,0.0315181
1.25,11.26428,0.1527986,0.02799611,11.40684,0.1540941,0.02801553,11.60095,0.1694495,0.03282619
1.333333,46.65781,0.1487317,0.05340586,47.19167,0.1487097,0.05288567,47.89982,0.1696673,0.05820886
1.428571,140.928,0.3824403,0.2644085,143.3125,0.3799956,0.2640614,148.3247,0.4036298,0.2728768


==> anc/data/Merchant-full-autoignition-validation/Merchant_tbut_phi=1.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,4.862865E-5,4.210367E-6,2.443262E-6,4.920438E-5,4.203335E-6,2.441023E-6,4.831449E-5,4.063466E-6,2.356368E-6
0.645161290322581,7.023934E-5,6.005583E-6,3.508149E-6,7.094022E-5,5.991299E-6,3.505589E-6,6.956186E-5,5.788643E-6,3.3903E-6
0.666666666666667,1.036644E-4,8.890999E-6,5.259658E-6,1.045224E-4,8.87169599999999E-6,5.259532E-6,1.023619E-4,8.58416199999999E-6,5.105541E-6
0.689655172413793,1.572875E-4,1.380957E-5,8.301901E-6,1.58208E-4,1.379773E-5,8.312255E-6,1.548247E-4,1.339913E-5,8.112141E-6
0.714285714285714,2.477784E-4,2.272707E-5,1.386046E-5,2.488308E-4,2.275377E-5,1.390768E-5,2.437127E-4,2.222256E-5,1.366611E-5
0.740740740740741,4.121179E-4,3.985077E-5,2.450607E-5,4.136776E-4,4.000845E-5,2.465013E-5,4.064055E-4,3.935464E-5,2.440112E-5
0.769230769230769,7.368288E-4,7.444979E-5,4.561247E-5,7.403076E-4,7.50034E-5,4.600987E-5,7.311911E-4,7.435358E-5,4.588371E-5
0.8,0.001432591,1.471275E-4,8.80807299999999E-5,0.001444,1.487947E-4,8.912604E-5,0.001436081,1.487205E-4,8.951889E-5
0.833333333333333,0.003034006,3.023682E-4,1.72066E-4,0.003076084,3.069617E-4,1.745648E-4,0.003081602,3.093572E-4,1.76456E-4
0.869565217391304,0.006949622,6.27104899999999E-4,3.300252E-4,0.007103077,6.385039E-4,3.35171E-4,0.007165611,6.484784E-4,3.402882E-4
0.909090909090909,0.01702098,0.00126772,6.210444E-4,0.01755259,0.001291385,6.297157E-4,0.01782445,0.001318067,6.40316999999999E-4
0.952380952380952,0.04391309,0.002518907,0.001211045,0.04563516,0.0025581,0.001224062,0.04667062,0.002610612,0.0012463
1,0.1159082,0.005309283,0.002567205,0.1209612,0.005368326,0.002588022,0.1248411,0.005469839,0.002644442
1.052632,0.295078,0.01245275,0.005793845,0.3069457,0.0125534,0.00583486,0.3194992,0.01280214,0.006005671
1.111111,0.7349537,0.0312383,0.01250736,0.7552139,0.03145898,0.01260856,0.7812732,0.03223973,0.01319115
1.176471,2.176356,0.07262811,0.01900551,2.211277,0.07322309,0.01921126,2.2542,0.07615642,0.02099642
1.25,8.108281,0.1009213,0.02063206,8.193472,0.101969,0.02073157,8.271215,0.1107641,0.02303815
1.333333,32.54618,0.109996,0.0459305,32.87355,0.1102025,0.04584705,33.10753,0.1196064,0.04800978
1.428571,91.22177,0.3362868,0.2433832,92.71134,0.3363624,0.2450751,95.21425,0.3467056,0.2506403


==> anc/data/Merchant-full-autoignition-validation/Merchant_tbut_phi=1.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,5.457996E-5,4.28058E-6,2.419997E-6,5.475105E-5,4.245917E-6,2.404442E-6,5.337982E-5,4.089505E-6,2.309943E-6
0.645161290322581,7.672764E-5,6.001768E-6,3.424133E-6,7.682082E-5,5.952086E-6,3.405333E-6,7.492202E-5,5.737458E-6,3.280472E-6
0.666666666666667,1.104703E-4,8.760307E-6,5.068962E-6,1.104185E-4,8.698844E-6,5.049234E-6,1.077431E-4,8.408451E-6,4.886462E-6
0.689655172413793,1.642258E-4,1.346158E-5,7.91253E-6,1.640086E-4,1.339703E-5,7.897225E-6,1.602722E-4,1.301092E-5,7.69191199999999E-6
0.714285714285714,2.555958E-4,2.196473E-5,1.308101E-5,2.551248E-4,2.192467E-5,1.309381E-5,2.503173E-4,2.142653E-5,1.284022E-5
0.740740740740741,4.239008E-4,3.822476E-5,2.289638E-5,4.23406E-4,3.829858E-5,2.298852E-5,4.180258E-4,3.769715E-5,2.271361E-5
0.769230769230769,7.610464E-4,7.085605E-5,4.215968E-5,7.619746E-4,7.128891E-5,4.248006E-5,7.581572E-4,7.06975E-5,4.225918E-5
0.8,0.001490104,1.387409E-4,8.037886E-5,0.001499021,1.402017E-4,8.126283E-5,0.001503536,1.400806E-4,8.137126E-5
0.833333333333333,0.00317234,2.816458E-4,1.543673E-4,0.003215066,2.857813E-4,1.564981E-4,0.003248882,2.87674E-4,1.575586E-4
0.869565217391304,0.007267979,5.735781E-4,2.891467E-4,0.007436828,5.836915E-4,2.934374E-4,0.007564478,5.914927E-4,2.963674E-4
0.909090909090909,0.01768884,0.001127572,5.296488E-4,0.01828389,0.001147725,5.366385E-4,0.01871108,0.001166885,5.425326E-4
0.952380952380952,0.04504622,0.002166393,0.001012527,0.04695093,0.002197997,0.001022766,0.0483777,0.002231669,0.001035971
1,0.1164573,0.004452345,0.002125093,0.1218552,0.004498409,0.002141599,0.1267772,0.004561302,0.002178912
1.052632,0.2857129,0.01030839,0.004767939,0.2974041,0.01038728,0.004801701,0.3118259,0.01054914,0.004923612
1.111111,0.6712883,0.02565082,0.01018973,0.6888061,0.02583003,0.0102778,0.713177,0.02637005,0.01071406
1.176471,1.872847,0.05879108,0.01538551,1.900106,0.05930291,0.01557326,1.930651,0.06144852,0.01690643
1.25,6.709973,0.08131065,0.01806269,6.773966,0.08225486,0.01820106,6.808316,0.08867279,0.01977583
1.333333,26.28638,0.09734895,0.04324305,26.53774,0.0977817,0.04338563,26.59527,0.1040491,0.04486009
1.428571,70.87992,0.3193036,0.2335164,72.0467,0.3207636,0.2362482,73.59336,0.3284663,0.241157


==> anc/data/Merchant-full-autoignition-validation/Merchant_tbut_phi=2.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,6.051737E-5,4.469178E-6,2.487929E-6,6.025851E-5,4.411423E-6,2.462648E-6,5.842027E-5,4.237693E-6,2.357843E-6
0.645161290322581,8.347764E-5,6.186986E-6,3.480511E-6,8.305868E-5,6.111708E-6,3.450216E-6,8.063564E-5,5.883362E-6,3.315697E-6
0.666666666666667,1.181221E-4,8.933068E-6,5.098359E-6,1.17462E-4,8.842587E-6,5.065533E-6,1.142645E-4,8.544477E-6,4.893602E-6
0.689655172413793,1.733266E-4,1.35997E-5,7.879741E-6,1.722118E-4,1.350092E-5,7.85032E-6,1.68267E-4,1.31175E-5,7.635707E-6
0.714285714285714,2.67656E-4,2.200833E-5,1.290433E-5,2.661266E-4,2.193091E-5,1.290017E-5,2.615973E-4,2.145244E-5,1.263718E-5
0.740740740740741,4.429261E-4,3.80116E-5,2.237887E-5,4.410818E-4,3.803975E-5,2.245052E-5,4.372381E-4,3.747995E-5,2.215303E-5
0.769230769230769,7.964739E-4,6.99275E-5,4.080432E-5,7.959188E-4,7.031051E-5,4.109247E-5,7.962884E-4,6.977535E-5,4.082233E-5
0.8,0.00156365,1.35779E-4,7.694656E-5,0.001571801,1.37168E-4,7.776412E-5,0.001586242,1.370937E-4,7.772695E-5
0.833333333333333,0.003332345,2.728704E-4,1.457419E-4,0.003378611,2.768361E-4,1.477113E-4,0.003435112,2.786033E-4,1.483377E-4
0.869565217391304,0.007616172,5.47973E-4,2.678608E-4,0.007804676,5.575442E-4,2.71746E-4,0.00798489,5.644003E-4,2.73542E-4
0.909090909090909,0.01841687,0.001054575,4.799005E-4,0.01908055,0.001073027,4.860533E-4,0.01963334,0.001088535,4.895538E-4
0.952380952380952,0.04641747,0.001972861,9.010696E-4,0.04851198,0.002000625,9.099373E-4,0.05025952,0.002024922,9.186196E-4
1,0.1182361,0.003966277,0.001871117,0.1240315,0.004005716,0.001885474,0.1298549,0.004049225,0.001913034
1.052632,0.2824765,0.009065319,0.004171214,0.2943253,0.009132841,0.004201257,0.3106209,0.00925008,0.004297448
1.111111,0.6359878,0.02238033,0.008852363,0.6520348,0.02253766,0.008933069,0.6759688,0.02295065,0.009290542
1.176471,1.697239,0.05081219,0.01341283,1.720404,0.05127762,0.01358888,1.744462,0.05299798,0.01468352
1.25,5.888921,0.07082502,0.01671391,5.941617,0.07170195,0.0168716,5.95266,0.07689125,0.01811623
1.333333,22.61409,0.0909186,0.04174997,22.82407,0.0914872,0.04202846,22.78752,0.09638993,0.04323309
1.428571,59.59525,0.3097202,0.2273864,60.58235,0.3120385,0.2307776,61.61278,0.3187363,0.2354134


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEP-1atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1591.35404
0.7944364, 1590.98243
0.6311436, 1590.56709
0.5014348, 1590.10174
0.3984031, 1589.57919
0.3165623, 1588.99127
0.2515545, 1588.32866
0.1999179, 1587.58077
0.1589027, 1586.73563
0.1263248, 1585.77965
0.100449, 1584.6975
0.07989716, 1583.47199
0.06357445, 1582.08388
0.05061119, 1580.51175
0.04031653, 1578.73203
0.03214166, 1576.71895
0.02565056, 1574.44467
0.02049684, 1571.87995
0.01640524, 1568.99339
0.0131571, 1565.75402
0.01057857, 1562.12885
0.008531624, 1558.0926
0.006906169, 1553.6173
0.005615013, 1548.68194
0.004588752, 1543.27144
0.00377224, 1537.37793
0.003121695, 1531.00133
0.002602401, 1524.14911
0.00218688, 1516.83537
0.001853432, 1509.07917
0.001584965, 1500.90233
0.001368054, 1492.32532
0.001192201, 1483.36998
0.001049171, 1474.04674
9.33E-04, 1464.35715
8.38E-04, 1454.28255
7.60E-04, 1443.76488
6.98E-04, 1432.67489
6.49E-04, 1420.6461
6.12E-04, 1406.19536
6.00E-04, 1396.348
6.00E-04, 1386.384
6.16E-04, 1376.384
6.51E-04, 1366.443
7.14E-04, 1356.726
8.15E-04, 1347.483
9.68E-04, 1339.004
0.001179119, 1331.484
0.001452179, 1324.896
0.001786471, 1319.009
0.002184138, 1313.534
0.00265024, 1308.22
0.003192613, 1302.874
0.00382118, 1297.359
0.00454496, 1291.588
0.00537351, 1285.507
0.006315385, 1279.093
0.00738114, 1272.345
0.00857853, 1265.287
0.009918091, 1257.946
0.011411404, 1250.358
0.013072294, 1242.56
0.014917653, 1234.586
0.016967295, 1226.468
0.019245068, 1218.232
0.021778017, 1209.902
0.024597335, 1201.497
0.027738333, 1193.032
0.031239803, 1184.52
0.035144764, 1175.97
0.0394996, 1167.389
0.044354299, 1158.781
0.04976101, 1150.149
0.055768649, 1141.494
0.062444843, 1132.813
0.069836388, 1124.109
0.077999437, 1115.377
0.086986404, 1106.614
0.096846946, 1097.817
0.107629598, 1088.982
0.119381037, 1080.106
0.13214847, 1071.187
0.145983657, 1062.224
0.160948663, 1053.217
0.177119595, 1044.169
0.19460002, 1035.083
0.213529134, 1025.963
0.234084636, 1016.817
0.256501662, 1007.652
0.281074828, 998.4765


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEP-1atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2030.57675
0.7946728, 2029.93034
0.631535, 2029.20348
0.5019514, 2028.39604
0.3990137, 2027.50169
0.31724, 2026.5148
0.2522756, 2025.42982
0.2006616, 2024.24208
0.1596506, 2022.94628
0.1270607, 2021.53893
0.1011588, 2020.01711
0.08056834, 2018.37827
0.0641965, 2016.62267
0.05117503, 2014.75106
0.04081478, 2012.76595
0.03256856, 2010.67171
0.02600194, 2008.47494
0.02077003, 2006.18134
0.01659933, 2003.79998
0.01327256, 2001.33946
0.01061736, 1998.80792
0.008496918, 1996.21184
0.006802643, 1993.5545
0.005448293, 1990.83396
0.004365342, 1988.04064
0.003499303, 1985.15444
0.002806809, 1982.14109
0.002253323, 1978.95106
0.001811282, 1975.5135
0.001458719, 1971.7373
0.001178087, 1967.51129
9.55E-04, 1962.70945
7.79E-04, 1957.20177
6.41E-04, 1950.87136
5.33E-04, 1943.63672
4.49E-04, 1935.47089
3.85E-04, 1926.40695
3.35E-04, 1916.52411
2.98E-04, 1905.91402
2.69E-04, 1894.65465
2.48E-04, 1882.7524
2.32E-04, 1870.09077
2.20E-04, 1856.2524
2.12E-04, 1839.27575
2.10E-04, 1829.32
2.10E-04, 1819.329
2.11E-04, 1809.329
2.14E-04, 1799.332
2.18E-04, 1789.347
2.23E-04, 1779.38
2.30E-04, 1769.436
2.38E-04, 1759.518
2.47E-04, 1749.627
2.57E-04, 1739.762
2.69E-04, 1729.923
2.82E-04, 1720.107
2.96E-04, 1710.312
3.11E-04, 1700.536
3.27E-04, 1690.776
3.45E-04, 1681.029
3.64E-04, 1671.294
3.84E-04, 1661.568
4.06E-04, 1651.85
4.29E-04, 1642.139
4.54E-04, 1632.433
4.80E-04, 1622.732
5.08E-04, 1613.036
5.38E-04, 1603.344
5.70E-04, 1593.656
6.04E-04, 1583.972
6.40E-04, 1574.291
6.78E-04, 1564.614
7.19E-04, 1554.941
7.63E-04, 1545.271
8.10E-04, 1535.605
8.59E-04, 1525.942
9.13E-04, 1516.284
9.69E-04, 1506.629
0.001030029, 1496.978
0.001094859, 1487.331
0.001164184, 1477.688
0.001238346, 1468.05
0.001317734, 1458.416
0.00140276, 1448.787
0.001493893, 1439.162
0.001591629, 1429.542
0.001696511, 1419.928
0.00180916, 1410.319
0.001930236, 1400.716
0.002060477, 1391.119
0.002200802, 1381.529
0.002351854, 1371.946
0.002514719, 1362.37
0.002690451, 1352.801
0.002880169, 1343.24
0.003085094, 1333.687
0.003306525, 1324.142
0.003545825, 1314.605
0.003804401, 1305.076
0.004083706, 1295.554
0.004385168, 1286.038
0.004710101, 1276.528
0.005059731, 1267.022
0.005435047, 1257.518
0.005836745, 1248.013
0.006265032, 1238.505
0.006719654, 1228.99
0.00719967, 1219.465
0.007703499, 1209.926
0.008228892, 1200.369
0.008773055, 1190.79
0.009332789, 1181.187
0.00990506, 1171.557
0.01048738, 1161.899
0.011078508, 1152.213
0.011679053, 1142.502
0.012292035, 1132.77
0.012923546, 1123.021
0.013582756, 1113.261
0.014281956, 1103.497
0.015036359, 1093.737
0.015863648, 1083.989
0.016784666, 1074.262
0.017821931, 1064.565
0.019000591, 1054.907
0.020348293, 1045.298
0.021896007, 1035.746
0.023678479, 1026.259
0.025735015, 1016.845
0.028110926, 1007.51
0.030858169, 998.2602


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEP-1atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7952648, 2301.09998
0.6327221, 2299.64776
0.5038086, 2297.87419
0.4016375, 2295.73306
0.3207151, 2293.16086
0.2566929, 2290.1145
0.2060793, 2286.55662
0.1660889, 2282.4658
0.1344916, 2277.84155
0.1095006, 2272.70414
0.08968962, 2267.09168
0.07392705, 2261.05404
0.06132289, 2254.64608
0.05118343, 2247.92172
0.04297208, 2240.93016
0.03627575, 2233.71408
0.03077693, 2226.30924
0.0262312, 2218.745
0.02244965, 2211.04518
0.01928543, 2203.22909
0.01662356, 2195.31231
0.01437334, 2187.30755
0.01246266, 2179.22526
0.01083374, 2171.08436
0.009438867, 2162.86398
0.008242428, 2154.59551
0.007212057, 2146.27715
0.006322181, 2137.91302
0.005551658, 2129.50751
0.004882861, 2121.05797
0.004301332, 2112.58459
0.003794093, 2104.0747
0.003351046, 2095.53552
0.002963357, 2086.96938
0.002623525, 2078.37841
0.002325161, 2069.76457
0.002062805, 2061.12955
0.001831782, 2052.47496
0.001628077, 2043.80224
0.001448232, 2035.1126
0.001289264, 2026.4071
0.001148595, 2017.68673
0.001023989, 2008.95211
9.14E-04, 2000.20382
8.15E-04, 1991.44209
7.28E-04, 1982.66697
6.51E-04, 1973.87814
5.82E-04, 1965.07493
5.21E-04, 1956.25628
4.66E-04, 1947.42059
4.18E-04, 1938.56573
3.75E-04, 1929.6889
3.36E-04, 1920.78653
3.02E-04, 1911.85418
2.71E-04, 1902.88654
2.44E-04, 1893.87718
2.20E-04, 1884.81862
1.98E-04, 1875.70223
1.79E-04, 1866.51831
1.62E-04, 1857.25605
1.47E-04, 1847.90363
1.34E-04, 1838.44833
1.22E-04, 1828.87549
1.11E-04, 1819.17355
1.02E-04, 1809.32452
9.45E-05, 1799.31142
8.75E-05, 1789.11321
8.15E-05, 1778.70234
7.64E-05, 1768.03906
7.20E-05, 1757.06004
6.83E-05, 1745.64654
6.53E-05, 1733.57084
6.29E-05, 1720.14501
6.12E-05, 1700.06978
6.12E-05, 1690.087
6.18E-05, 1680.087
6.30E-05, 1670.095
6.49E-05, 1660.13
6.76E-05, 1650.214
7.12E-05, 1640.37
7.58E-05, 1630.623
8.17E-05, 1620.996
8.89E-05, 1611.512
9.76E-05, 1602.186
1.08E-04, 1593.026
1.21E-04, 1584.03
1.35E-04, 1575.185
1.52E-04, 1566.469
1.72E-04, 1557.854
1.94E-04, 1549.308
2.19E-04, 1540.801
2.47E-04, 1532.307
2.79E-04, 1523.806
3.14E-04, 1515.283
3.53E-04, 1506.729
3.97E-04, 1498.139
4.45E-04, 1489.512
4.98E-04, 1480.849
5.57E-04, 1472.151
6.22E-04, 1463.421
6.94E-04, 1454.662
7.74E-04, 1445.878
8.62E-04, 1437.07
9.60E-04, 1428.241
0.001067324, 1419.392
0.001186244, 1410.527
0.001317541, 1401.646
0.001462449, 1392.75
0.00162233, 1383.839
0.001798638, 1374.915
0.001993001, 1365.978
0.002207184, 1357.029
0.002443142, 1348.068
0.002702995, 1339.096
0.002989089, 1330.113
0.003303951, 1321.12
0.00365032, 1312.118
0.004031239, 1303.106
0.004449889, 1294.085
0.004909697, 1285.055
0.005414325, 1276.015
0.00596752, 1266.965
0.006573155, 1257.904
0.007235094, 1248.831
0.007957139, 1239.744
0.008742832, 1230.641
0.009595362, 1221.519
0.0105172, 1212.376
0.011510189, 1203.208
0.012574949, 1194.013
0.01371131, 1184.786
0.014917711, 1175.524
0.016191382, 1166.225
0.017529072, 1156.885
0.018926765, 1147.504
0.020381176, 1138.081
0.021890361, 1128.617
0.023454901, 1119.115
0.025079483, 1109.578
0.02677358, 1100.013
0.02855269, 1090.426
0.030439056, 1080.825
0.032462002, 1071.219
0.034657367, 1061.617
0.037070616, 1052.028
0.039751626, 1042.463
0.0427585, 1032.931
0.046156675, 1023.441
0.050019566, 1014.002
0.054429722, 1004.623
0.059481958, 995.3104


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEP-40atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1589.45046
0.7947191, 1588.81003
0.6315663, 1588.18965
0.5018936, 1587.60117
0.3988274, 1587.04977
0.3169109, 1586.53535
0.2518081, 1586.05297
0.2000719, 1585.59363
0.1589614, 1585.14516
0.1262968, 1584.69291
0.1003448, 1584.22025
0.07972722, 1583.70867
0.06334867, 1583.13758
0.05033854, 1582.48375
0.04000501, 1581.72043
0.03179843, 1580.81634
0.02528216, 1579.73393
0.02010942, 1578.42945
0.01600477, 1576.84935
0.01274957, 1574.9292
0.0101703, 1572.59072
0.008129354, 1569.73863
0.006517716, 1566.25725
0.00524917, 1562.00835
0.004255655, 1556.8329
0.003483472, 1550.56301
0.002890012, 1543.04914
0.002440839, 1534.20576
0.002107136, 1524.06449
0.001863866, 1512.76636
0.001689518, 1500.49987
0.001566464, 1487.39184
0.001481209, 1473.31875
0.00142429, 1457.48845
0.001404099, 1447.546
0.001393279, 1437.565
0.001390833, 1427.571
0.0013956, 1417.571
0.001406828, 1407.572
0.001423927, 1397.578
0.001446414, 1387.592
0.001473886, 1377.615
0.001505983, 1367.648
0.00154237, 1357.692
0.00158272, 1347.746
0.001626706, 1337.809
0.001673988, 1327.88
0.001724214, 1317.958
0.001777026, 1308.041
0.001832065, 1298.127
0.001888977, 1288.215
0.001947433, 1278.304
0.002007159, 1268.392
0.002067941, 1258.478
0.00212965, 1248.562
0.002192264, 1238.644
0.002255889, 1228.724
0.002320766, 1218.802
0.002387283, 1208.878
0.002455972, 1198.954
0.002527542, 1189.03
0.002602861, 1179.108
0.002682984, 1169.19
0.002769174, 1159.277
0.002862887, 1149.372
0.002965795, 1139.477
0.003079763, 1129.595
0.003206815, 1119.73
0.003349118, 1109.885
0.003508919, 1100.064
0.003688546, 1090.27
0.003890415, 1080.506
0.004117083, 1070.776
0.004371494, 1061.081
0.004657105, 1051.423
0.004978096, 1041.805
0.005339655, 1032.229
0.005748057, 1022.699
0.006210875, 1013.219
0.006737009, 1003.795
0.007337025, 994.4309


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEP-40atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2038.27836
0.7943289, 2038.30712
0.6309585, 2038.34349
0.5011889, 2038.38853
0.3981094, 2038.44418
0.3162307, 2038.51272
0.2511923, 2038.59705
0.1995308, 2038.70032
0.1584949, 2038.82631
0.1258993, 2038.97924
0.1000081, 2039.16378
0.07944237, 2039.38473
0.06310686, 2039.64683
0.05013153, 2039.9545
0.03982523, 2040.31093
0.03163893, 2040.71762
0.02513648, 2041.17377
0.0199714, 2041.67517
0.01586844, 2042.21372
0.01260896, 2042.77658
0.01001931, 2043.34595
0.007961594, 2043.89855
0.006326345, 2044.40532
0.005026682, 2044.83121
0.00399367, 2045.13499
0.003172622, 2045.26859
0.002520155, 2045.17676
0.00200185, 2044.79649
0.00159039, 2044.05669
0.001264086, 2042.87823
0.001005698, 2041.17476
8.02E-04, 2038.8561
6.41E-04, 2035.83223
5.14E-04, 2032.02116
4.15E-04, 2027.35864
3.38E-04, 2021.80854
2.78E-04, 2015.37124
2.31E-04, 2008.08413
1.95E-04, 2000.02742
1.67E-04, 1991.29631
1.45E-04, 1982.00068
1.28E-04, 1972.2471
1.14E-04, 1962.12982
1.03E-04, 1951.72997
9.44E-05, 1941.10818
8.73E-05, 1930.31184
8.14E-05, 1919.3746
7.66E-05, 1908.31883
7.25E-05, 1897.15742
6.92E-05, 1885.89482
6.64E-05, 1874.5274
6.41E-05, 1863.04265
6.21E-05, 1851.41709
6.05E-05, 1839.61163
5.91E-05, 1827.55662
5.81E-05, 1815.15063
5.72E-05, 1802.15553
5.66E-05, 1788.02633
5.61E-05, 1770.21431
5.60E-05, 1760.216
5.60E-05, 1750.216
5.61E-05, 1740.216
5.63E-05, 1730.216
5.66E-05, 1720.217
5.69E-05, 1710.219
5.73E-05, 1700.222
5.78E-05, 1690.227
5.83E-05, 1680.233
5.89E-05, 1670.241
5.96E-05, 1660.251
6.03E-05, 1650.263
6.11E-05, 1640.277
6.20E-05, 1630.293
6.29E-05, 1620.312
6.40E-05, 1610.333
6.51E-05, 1600.357
6.62E-05, 1590.385
6.75E-05, 1580.416
6.89E-05, 1570.451
7.04E-05, 1560.49
7.20E-05, 1550.533
7.37E-05, 1540.58
7.55E-05, 1530.631
7.74E-05, 1520.687
7.95E-05, 1510.747
8.16E-05, 1500.811
8.39E-05, 1490.878
8.62E-05, 1480.948
8.87E-05, 1471.021
9.12E-05, 1461.095
9.38E-05, 1451.17
9.65E-05, 1441.246
9.92E-05, 1431.321
1.02E-04, 1421.394
1.05E-04, 1411.464
1.07E-04, 1401.53
1.10E-04, 1391.591
1.13E-04, 1381.647
1.15E-04, 1371.697
1.17E-04, 1361.74
1.19E-04, 1351.777
1.21E-04, 1341.808
1.23E-04, 1331.833
1.25E-04, 1321.853
1.26E-04, 1311.869
1.28E-04, 1301.882
1.29E-04, 1291.892
1.30E-04, 1281.901
1.31E-04, 1271.909
1.33E-04, 1261.918
1.34E-04, 1251.928
1.36E-04, 1241.941
1.38E-04, 1231.959
1.41E-04, 1221.984
1.44E-04, 1212.019
1.48E-04, 1202.069
1.53E-04, 1192.139
1.59E-04, 1182.234
1.66E-04, 1172.36
1.73E-04, 1162.523
1.83E-04, 1152.73
1.94E-04, 1142.987
2.06E-04, 1133.299
2.21E-04, 1123.671
2.37E-04, 1114.108
2.56E-04, 1104.614
2.78E-04, 1095.191
3.04E-04, 1085.842
3.33E-04, 1076.569
3.66E-04, 1067.372
4.04E-04, 1058.251
4.48E-04, 1049.206
4.98E-04, 1040.237
5.55E-04, 1031.342
6.21E-04, 1022.52
6.97E-04, 1013.77
7.84E-04, 1005.09
8.85E-04, 996.4786


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEP-40atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943284, 2392.3186
0.6309576, 2392.30081
0.5011876, 2392.27839
0.3981077, 2392.2502
0.3162285, 2392.21482
0.2511896, 2392.17029
0.1995274, 2392.11437
0.1584908, 2392.04409
0.1258944, 2391.95596
0.1000024, 2391.84532
0.07943585, 2391.70671
0.06309953, 2391.53332
0.05012347, 2391.31675
0.03981664, 2391.04652
0.03163014, 2390.71035
0.02512798, 2390.29317
0.01996386, 2389.77743
0.01586271, 2389.14242
0.01260605, 2388.3646
0.01002032, 2387.41736
0.007967644, 2386.27205
0.006338481, 2384.89838
0.005045773, 2383.26599
0.0040203, 2381.3459
0.003207006, 2379.11239
0.002562077, 2376.54446
0.00205064, 2373.62713
0.001644944, 2370.34992
0.001322941, 2366.7166
0.001067057, 2362.72884
8.63E-04, 2358.396
7.01E-04, 2353.73045
5.71E-04, 2348.74651
4.67E-04, 2343.45933
3.84E-04, 2337.88409
3.17E-04, 2332.03547
2.62E-04, 2325.92733
2.18E-04, 2319.5726
1.82E-04, 2312.98315
1.53E-04, 2306.1699
1.28E-04, 2299.14277
1.09E-04, 2291.91091
9.22E-05, 2284.48256
7.87E-05, 2276.86529
6.74E-05, 2269.06595
5.80E-05, 2261.0908
5.01E-05, 2252.9455
4.35E-05, 2244.63516
3.79E-05, 2236.16439
3.32E-05, 2227.53732
2.93E-05, 2218.75755
2.59E-05, 2209.82824
2.30E-05, 2200.75206
2.05E-05, 2191.53114
1.84E-05, 2182.16702
1.66E-05, 2172.66058
1.51E-05, 2163.01185
1.37E-05, 2153.21744
1.26E-05, 2143.28106
1.16E-05, 2133.19327
1.07E-05, 2122.94861
9.97E-06, 2112.53672
9.33E-06, 2101.94148
8.79E-06, 2091.13807
8.33E-06, 2080.08711
7.94E-06, 2068.71675
7.61E-06, 2056.92082
7.36E-06, 2044.43092
7.16E-06, 2030.55777
7.02E-06, 2009.90867
7.01E-06, 1999.917
7.05E-06, 1989.917
7.13E-06, 1979.92
7.24E-06, 1969.931
7.40E-06, 1959.956
7.60E-06, 1950
7.85E-06, 1940.067
8.13E-06, 1930.16
8.46E-06, 1920.281
8.83E-06, 1910.429
9.25E-06, 1900.605
9.71E-06, 1890.806
1.02E-05, 1881.031
1.08E-05, 1871.276
1.14E-05, 1861.539
1.20E-05, 1851.816
1.27E-05, 1842.104
1.34E-05, 1832.401
1.42E-05, 1822.704
1.50E-05, 1813.01
1.59E-05, 1803.318
1.68E-05, 1793.627
1.78E-05, 1783.935
1.89E-05, 1774.242
2.00E-05, 1764.546
2.11E-05, 1754.848
2.23E-05, 1745.147
2.36E-05, 1735.442
2.49E-05, 1725.734
2.63E-05, 1716.022
2.78E-05, 1706.306
2.93E-05, 1696.586
3.09E-05, 1686.863
3.26E-05, 1677.136
3.43E-05, 1667.405
3.62E-05, 1657.67
3.81E-05, 1647.932
4.01E-05, 1638.191
4.22E-05, 1628.446
4.45E-05, 1618.699
4.68E-05, 1608.949
4.92E-05, 1599.197
5.18E-05, 1589.443
5.45E-05, 1579.688
5.73E-05, 1569.932
6.03E-05, 1560.175
6.34E-05, 1550.418
6.66E-05, 1540.661
7.01E-05, 1530.904
7.37E-05, 1521.147
7.75E-05, 1511.39
8.15E-05, 1501.633
8.58E-05, 1491.876
9.02E-05, 1482.118
9.48E-05, 1472.36
9.97E-05, 1462.601
1.05E-04, 1452.84
1.10E-04, 1443.077
1.16E-04, 1433.311
1.21E-04, 1423.541
1.27E-04, 1413.766
1.33E-04, 1403.985
1.40E-04, 1394.197
1.46E-04, 1384.402
1.53E-04, 1374.598
1.60E-04, 1364.785
1.66E-04, 1354.962
1.73E-04, 1345.128
1.80E-04, 1335.283
1.87E-04, 1325.427
1.94E-04, 1315.561
2.01E-04, 1305.685
2.08E-04, 1295.8
2.14E-04, 1285.907
2.21E-04, 1276.007
2.28E-04, 1266.102
2.36E-04, 1256.194
2.43E-04, 1246.285
2.51E-04, 1236.377
2.59E-04, 1226.472
2.68E-04, 1216.573
2.78E-04, 1206.684
2.89E-04, 1196.807
3.01E-04, 1186.947
3.15E-04, 1177.107
3.30E-04, 1167.292
3.47E-04, 1157.506
3.67E-04, 1147.753
3.89E-04, 1138.037
4.14E-04, 1128.361
4.42E-04, 1118.73
4.74E-04, 1109.146
5.10E-04, 1099.614
5.52E-04, 1090.136
5.99E-04, 1080.716
6.52E-04, 1071.357
7.13E-04, 1062.062
7.82E-04, 1052.833
8.62E-04, 1043.673
9.53E-04, 1034.583
0.001056842, 1025.564
0.001176177, 1016.617
0.001313172, 1007.742
0.001470598, 998.9398


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEPSA-1atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1591.85865
0.7944405, 1591.48023
0.6311506, 1591.05642
0.5014444, 1590.58132
0.398415, 1590.04792
0.316576, 1589.44818
0.2515694, 1588.77293
0.1999336, 1588.01172
0.1589189, 1587.15267
0.1263411, 1586.18235
0.1004652, 1585.08554
0.07991299, 1583.84518
0.06358973, 1582.44217
0.05062579, 1580.85526
0.04033034, 1579.06101
0.0321546, 1577.03382
0.02566259, 1574.74602
0.02050793, 1572.1685
0.01641538, 1569.26998
0.01316631, 1566.01952
0.01058688, 1562.38403
0.008539086, 1558.33812
0.006912855, 1553.85344
0.005621017, 1548.90847
0.004594183, 1543.48742
0.003777219, 1537.58161
0.00312635, 1531.18998
0.002606862, 1524.31901
0.002191277, 1516.98176
0.00185789, 1509.19621
0.001589603, 1500.98292
0.001372986, 1492.36055
0.001197546, 1483.34925
0.00105505, 1473.95562
9.39E-04, 1464.17526
8.45E-04, 1453.97837
7.69E-04, 1443.28217
7.08E-04, 1431.89868
6.61E-04, 1419.22723
6.26E-04, 1400.6682
6.26E-04, 1390.744
6.42E-04, 1380.744
6.77E-04, 1370.799
7.42E-04, 1361.071
8.45E-04, 1351.8
9.98E-04, 1343.259
0.001209968, 1335.634
0.001483712, 1328.896
0.001819918, 1322.842
0.002221092, 1317.205
0.00269295, 1311.746
0.003243373, 1306.281
0.003882363, 1300.677
0.00461922, 1294.847
0.005464064, 1288.734
0.006426073, 1282.311
0.007516439, 1275.573
0.008743704, 1268.538
0.010118893, 1261.229
0.011654226, 1253.677
0.013364017, 1245.915
0.015264976, 1237.976
0.01737684, 1229.89
0.019723012, 1221.682
0.022329851, 1213.375
0.025227587, 1204.987
0.028449801, 1196.533
0.032033804, 1188.024
0.036019293, 1179.47
0.040448805, 1170.878
0.0453636, 1162.251
0.050820102, 1153.59
0.056858165, 1144.901
0.063527156, 1136.18
0.070872861, 1127.426
0.07893925, 1118.637
0.087767367, 1109.811
0.097396681, 1100.945
0.107865529, 1092.036
0.119211019, 1083.083
0.131473472, 1074.086
0.14470299, 1065.045
0.158963285, 1055.962
0.17433895, 1046.841
0.190945385, 1037.687
0.208937889, 1028.506
0.22851869, 1019.306
0.249947551, 1010.096
0.273552748, 1000.885
0.299740895, 991.6833


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEPSA-1atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2030.64405
0.7946643, 2030.00417
0.6315221, 2029.28419
0.5019354, 2028.4822
0.3989969, 2027.59161
0.3172242, 2026.60578
0.2522624, 2025.5187
0.2006522, 2024.32313
0.1596465, 2023.01223
0.1270632, 2021.58003
0.1011689, 2020.01989
0.08058733, 2018.32614
0.06422516, 2016.4946
0.05121396, 2014.5205
0.04086441, 2012.40091
0.03262896, 2010.13526
0.02607271, 2007.72099
0.02085079, 2005.16038
0.01668901, 2002.45613
0.01336984, 1999.61261
0.01072061, 1996.63555
0.008604287, 1993.53177
0.006912118, 1990.30865
0.005557793, 1986.97326
0.004472812, 1983.53128
0.003602799, 1979.98539
0.002904578, 1976.33324
0.002343846, 1972.56478
0.001893334, 1968.65807
0.001531356, 1964.57933
0.001240604, 1960.27212
0.001007318, 1955.65795
8.21E-04, 1950.63136
6.71E-04, 1945.0595
5.53E-04, 1938.78738
4.60E-04, 1931.65444
3.87E-04, 1923.52026
3.31E-04, 1914.29808
2.89E-04, 1903.96958
2.58E-04, 1892.5776
2.35E-04, 1880.11527
2.19E-04, 1866.36517
2.08E-04, 1850.10013
2.05E-04, 1840.188
2.04E-04, 1830.212
2.04E-04, 1820.216
2.06E-04, 1810.216
2.09E-04, 1800.224
2.14E-04, 1790.248
2.20E-04, 1780.293
2.27E-04, 1770.362
2.35E-04, 1760.456
2.44E-04, 1750.574
2.55E-04, 1740.716
2.66E-04, 1730.879
2.79E-04, 1721.062
2.92E-04, 1711.262
3.07E-04, 1701.476
3.23E-04, 1691.702
3.39E-04, 1681.938
3.57E-04, 1672.183
3.76E-04, 1662.435
3.96E-04, 1652.692
4.18E-04, 1642.954
4.41E-04, 1633.221
4.65E-04, 1623.492
4.91E-04, 1613.767
5.18E-04, 1604.046
5.48E-04, 1594.329
5.79E-04, 1584.617
6.12E-04, 1574.91
6.48E-04, 1565.208
6.86E-04, 1555.512
7.26E-04, 1545.823
7.70E-04, 1536.142
8.17E-04, 1526.469
8.67E-04, 1516.804
9.22E-04, 1507.149
9.80E-04, 1497.503
0.001043681, 1487.867
0.001111936, 1478.242
0.001185648, 1468.627
0.001265345, 1459.023
0.001351322, 1449.43
0.001444169, 1439.845
0.001544357, 1430.27
0.001652402, 1420.703
0.001768822, 1411.143
0.001894129, 1401.59
0.002028872, 1392.042
0.002173624, 1382.497
0.002328956, 1372.955
0.002495493, 1363.415
0.002673929, 1353.875
0.00286499, 1344.335
0.003069468, 1334.795
0.003288248, 1325.254
0.003522266, 1315.712
0.003772536, 1306.168
0.00404005, 1296.623
0.004325845, 1287.076
0.004630874, 1277.527
0.004956003, 1267.975
0.00530191, 1258.419
0.005669013, 1248.858
0.00605739, 1239.291
0.006466804, 1229.715
0.006896554, 1220.128
0.00734557, 1210.527
0.007812349, 1200.911
0.008295314, 1191.277
0.008792882, 1181.624
0.009303922, 1171.951
0.009828144, 1162.258
0.010366516, 1152.547
0.010921788, 1142.82
0.011498907, 1133.081
0.012105047, 1123.335
0.012750008, 1113.587
0.013446053, 1103.844
0.014208008, 1094.113
0.01505309, 1084.403
0.016001298, 1074.721
0.017075132, 1065.077
0.018300363, 1055.479
0.019706025, 1045.937
0.021325309, 1036.46
0.023195879, 1027.057
0.025362476, 1017.735
0.027875294, 1008.502
0.030793472, 999.3636


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEPSA-1atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7948841, 2301.09033
0.6325925, 2299.63954
0.5037059, 2297.86715
0.4015538, 2295.72771
0.3206456, 2293.15959
0.2566312, 2290.11968
0.2060207, 2286.57086
0.1660297, 2282.49259
0.1344282, 2277.88319
0.1094319, 2272.76252
0.0896155, 2267.16748
0.07384868, 2261.14666
0.0612423, 2254.75365
0.05110308, 2248.04136
0.04289443, 2241.05829
0.03620297, 2233.84662
0.03071075, 2226.4419
0.02617286, 2218.87341
0.02239991, 2211.16501
0.01924462, 2203.33612
0.01659168, 2195.40254
0.01435012, 2187.37718
0.01244762, 2179.27068
0.01082627, 2171.09197
0.009439318, 2162.85828
0.008247922, 2154.54905
0.007222937, 2146.19402
0.006337734, 2137.79089
0.005571177, 2129.34415
0.004905676, 2120.8507
0.00432685, 2112.33209
0.003821738, 2103.77477
0.003380316, 2095.18642
0.002993805, 2086.56952
0.002654755, 2077.9263
0.002356827, 2069.25886
0.002094608, 2060.56907
0.001863463, 2051.85862
0.001659415, 2043.12909
0.001479042, 2034.38197
0.001319391, 2025.61851
0.001177909, 2016.83985
0.001052385, 2008.047
9.41E-04, 1999.2409
8.42E-04, 1990.42221
7.54E-04, 1981.59147
6.75E-04, 1972.74899
6.05E-04, 1963.89483
5.43E-04, 1955.02878
4.87E-04, 1946.15027
4.37E-04, 1937.2583
3.93E-04, 1928.35143
3.53E-04, 1919.42757
3.17E-04, 1910.48399
2.85E-04, 1901.51713
2.57E-04, 1892.52249
2.32E-04, 1883.49446
2.09E-04, 1874.42621
1.89E-04, 1865.30951
1.71E-04, 1856.13461
1.55E-04, 1846.89009
1.40E-04, 1837.56265
1.28E-04, 1828.13614
1.16E-04, 1818.59493
1.06E-04, 1808.91714
9.78E-05, 1799.07944
9.01E-05, 1789.053
8.35E-05, 1778.80101
7.78E-05, 1768.27255
7.29E-05, 1757.38978
6.88E-05, 1746.01105
6.55E-05, 1733.85763
6.29E-05, 1720.03315
6.18E-05, 1710.111
6.14E-05, 1700.141
6.15E-05, 1690.147
6.24E-05, 1680.148
6.39E-05, 1670.165
6.62E-05, 1660.221
6.94E-05, 1650.34
7.35E-05, 1640.546
7.88E-05, 1630.862
8.53E-05, 1621.308
9.32E-05, 1611.899
1.03E-04, 1602.643
1.14E-04, 1593.541
1.27E-04, 1584.585
1.43E-04, 1575.758
1.60E-04, 1567.038
1.80E-04, 1558.399
2.03E-04, 1549.813
2.29E-04, 1541.255
2.58E-04, 1532.704
2.90E-04, 1524.144
3.26E-04, 1515.564
3.66E-04, 1506.957
4.11E-04, 1498.319
4.60E-04, 1489.65
5.15E-04, 1480.952
5.75E-04, 1472.226
6.42E-04, 1463.472
7.16E-04, 1454.697
7.98E-04, 1445.902
8.89E-04, 1437.088
9.90E-04, 1428.258
0.001101143, 1419.412
0.001224188, 1410.551
0.001360122, 1401.676
0.001510182, 1392.787
0.001675713, 1383.883
0.001858123, 1374.965
0.002058966, 1366.032
0.0022799, 1357.084
0.002522718, 1348.121
0.002789392, 1339.142
0.003082009, 1330.148
0.003402862, 1321.139
0.003754436, 1312.115
0.004139415, 1303.076
0.004560678, 1294.022
0.005021231, 1284.954
0.005524266, 1275.872
0.006073135, 1266.775
0.006671168, 1257.663
0.007321623, 1248.536
0.008027726, 1239.392
0.008792328, 1230.23
0.009617992, 1221.047
0.010506491, 1211.842
0.011459017, 1202.612
0.012475894, 1193.354
0.013556423, 1184.066
0.014699292, 1174.744
0.015902213, 1165.387
0.017162805, 1155.993
0.018478845, 1146.562
0.01984922, 1137.095
0.02127492, 1127.594
0.022760117, 1118.062
0.024313054, 1108.504
0.025947309, 1098.925
0.027682069, 1089.333
0.029542837, 1079.736
0.03156195, 1070.143
0.033778907, 1060.563
0.03624072, 1051.005
0.039001809, 1041.48
0.042125749, 1031.997
0.045684103, 1022.567
0.049763177, 1013.199
0.054458693, 1003.903
0.059883098, 994.6873


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEPSA-40atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1595.09662
0.7943292, 1595.06028
0.6309591, 1595.01728
0.5011897, 1594.96584
0.3981103, 1594.90369
0.3162317, 1594.82793
0.2511934, 1594.73492
0.199532, 1594.62012
0.1584963, 1594.47788
0.125901, 1594.30114
0.1000103, 1594.08118
0.07944543, 1593.8071
0.06311121, 1593.4654
0.05013775, 1593.03931
0.03983415, 1592.50808
0.03165167, 1591.846
0.0251545, 1591.02135
0.01999657, 1589.99433
0.01590312, 1588.71733
0.012656, 1587.13011
0.01008214, 1585.15853
0.008044302, 1582.7108
0.006433763, 1579.67372
0.005164537, 1575.90986
0.004168742, 1571.25572
0.003392916, 1565.53124
0.002794792, 1558.56111
0.002340505, 1550.21731
0.002002036, 1540.47891
0.001755145, 1529.44893
0.001578711, 1517.30595
0.001455025, 1504.18431
0.001370255, 1489.9432
0.001314604, 1473.54653
0.001296794, 1463.606
0.001288407, 1453.624
0.001288478, 1443.628
0.001295964, 1433.628
0.001310227, 1423.631
0.001330809, 1413.642
0.001357382, 1403.665
0.001389717, 1393.702
0.001427649, 1383.754
0.001471055, 1373.822
0.001519832, 1363.907
0.001573889, 1354.008
0.001633126, 1344.124
0.001697429, 1334.253
0.001766646, 1324.394
0.001840591, 1314.545
0.001919027, 1304.705
0.002001697, 1294.87
0.002088279, 1285.039
0.002178436, 1275.209
0.002271798, 1265.379
0.002368009, 1255.547
0.00246675, 1245.711
0.002567757, 1235.87
0.002670875, 1226.023
0.002776086, 1216.17
0.002883554, 1206.312
0.002993683, 1196.449
0.003107142, 1186.582
0.003224892, 1176.713
0.00334823, 1166.844
0.003478804, 1156.978
0.003618664, 1147.117
0.00377026, 1137.264
0.003936459, 1127.424
0.004120643, 1117.6
0.004326686, 1107.798
0.004559063, 1098.024
0.004822958, 1088.284
0.005124355, 1078.585
0.005470227, 1068.934
0.005868632, 1059.34
0.006329169, 1049.811
0.006862982, 1040.356
0.007483369, 1030.983
0.008206059, 1021.701
0.009049755, 1012.519
0.010036961, 1003.444
0.011194502, 994.4836


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEPSA-40atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2038.27911
0.7943289, 2038.30879
0.6309585, 2038.34635
0.501189, 2038.39288
0.3981096, 2038.45042
0.3162309, 2038.5213
0.2511926, 2038.60849
0.1995311, 2038.71535
0.1584953, 2038.84578
0.1258998, 2039.00428
0.1000087, 2039.19566
0.07944308, 2039.42511
0.06310771, 2039.69775
0.05013253, 2040.0184
0.0398264, 2040.39076
0.03164028, 2040.81702
0.02513803, 2041.29689
0.01997314, 2041.82689
0.01587036, 2042.39956
0.01261104, 2043.00275
0.0100215, 2043.61892
0.007963843, 2044.22487
0.006328583, 2044.79108
0.00502883, 2045.28137
0.003995649, 2045.65256
0.003174361, 2045.85361
0.002521602, 2045.8252
0.002002982, 2045.49912
0.00159122, 2044.7979
0.001264665, 2043.63529
0.001006115, 2041.91749
8.02E-04, 2039.54786
6.41E-04, 2036.43243
5.15E-04, 2032.49002
4.16E-04, 2027.66349
3.39E-04, 2021.93045
2.80E-04, 2015.30936
2.33E-04, 2007.85561
1.98E-04, 1999.6635
1.70E-04, 1990.83456
1.48E-04, 1981.47875
1.30E-04, 1971.69809
1.17E-04, 1961.58116
1.06E-04, 1951.2009
9.67E-05, 1940.61484
8.94E-05, 1929.86655
8.34E-05, 1918.98795
7.84E-05, 1908.00118
7.43E-05, 1896.91769
7.08E-05, 1885.75156
6.78E-05, 1874.4969
6.54E-05, 1863.14953
6.33E-05, 1851.69612
6.15E-05, 1840.11352
6.01E-05, 1828.36417
5.89E-05, 1816.3818
5.79E-05, 1804.06932
5.71E-05, 1791.19936
5.65E-05, 1777.24859
5.60E-05, 1759.79333
5.59E-05, 1749.795
5.59E-05, 1739.795
5.60E-05, 1729.795
5.62E-05, 1719.795
5.65E-05, 1709.796
5.69E-05, 1699.798
5.74E-05, 1689.802
5.79E-05, 1679.808
5.86E-05, 1669.817
5.93E-05, 1659.828
6.01E-05, 1649.842
6.10E-05, 1639.859
6.20E-05, 1629.879
6.30E-05, 1619.903
6.42E-05, 1609.93
6.54E-05, 1599.961
6.67E-05, 1589.996
6.82E-05, 1580.034
6.97E-05, 1570.076
7.13E-05, 1560.121
7.30E-05, 1550.17
7.48E-05, 1540.222
7.67E-05, 1530.278
7.86E-05, 1520.337
8.07E-05, 1510.398
8.29E-05, 1500.462
8.51E-05, 1490.528
8.74E-05, 1480.595
8.98E-05, 1470.663
9.23E-05, 1460.732
9.48E-05, 1450.801
9.73E-05, 1440.869
9.99E-05, 1430.936
1.02E-04, 1421.001
1.05E-04, 1411.063
1.08E-04, 1401.122
1.10E-04, 1391.177
1.13E-04, 1381.228
1.15E-04, 1371.275
1.17E-04, 1361.317
1.20E-04, 1351.355
1.22E-04, 1341.388
1.24E-04, 1331.418
1.26E-04, 1321.444
1.28E-04, 1311.468
1.30E-04, 1301.49
1.32E-04, 1291.511
1.34E-04, 1281.532
1.36E-04, 1271.554
1.38E-04, 1261.579
1.41E-04, 1251.608
1.44E-04, 1241.644
1.48E-04, 1231.69
1.52E-04, 1221.75
1.57E-04, 1211.828
1.63E-04, 1201.93
1.70E-04, 1192.062
1.78E-04, 1182.23
1.88E-04, 1172.441
1.99E-04, 1162.702
2.12E-04, 1153.021
2.27E-04, 1143.403
2.45E-04, 1133.855
2.65E-04, 1124.383
2.89E-04, 1114.99
3.16E-04, 1105.681
3.47E-04, 1096.459
3.84E-04, 1087.325
4.26E-04, 1078.282
4.74E-04, 1069.331
5.30E-04, 1060.471
5.95E-04, 1051.703
6.71E-04, 1043.026
7.58E-04, 1034.44
8.60E-04, 1025.943
9.78E-04, 1017.533
0.001115676, 1009.21
0.001276082, 1000.968
0.001463129, 992.8059


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-DRGEPSA-40atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943284, 2392.31862
0.6309576, 2392.30098
0.5011876, 2392.27885
0.3981077, 2392.2509
0.3162285, 2392.21585
0.2511896, 2392.17179
0.1995274, 2392.11638
0.1584908, 2392.04686
0.1258944, 2391.95955
0.1000024, 2391.85013
0.07943582, 2391.71295
0.06309948, 2391.54135
0.0501234, 2391.32697
0.03981654, 2391.05921
0.03163001, 2390.72643
0.02512781, 2390.31349
0.01996365, 2389.8029
0.01586245, 2389.17421
0.01260572, 2388.4041
0.01001992, 2387.46622
0.007967164, 2386.33215
0.006337913, 2384.97237
0.0050451, 2383.35591
0.004019525, 2381.45434
0.003206127, 2379.24188
0.002561099, 2376.69748
0.002049573, 2373.80609
0.001643802, 2370.55621
0.001321748, 2366.95172
0.001065834, 2362.99343
8.62E-04, 2358.69003
7.00E-04, 2354.05326
5.70E-04, 2349.09682
4.66E-04, 2343.83536
3.83E-04, 2338.28361
3.16E-04, 2332.45597
2.61E-04, 2326.36609
2.17E-04, 2320.02678
1.81E-04, 2313.4499
1.52E-04, 2306.64641
1.28E-04, 2299.62643
1.08E-04, 2292.39922
9.18E-05, 2284.97325
7.83E-05, 2277.35631
6.70E-05, 2269.55551
5.77E-05, 2261.5773
4.99E-05, 2253.42757
4.33E-05, 2245.11159
3.78E-05, 2236.63407
3.31E-05, 2227.99919
2.91E-05, 2219.21056
2.58E-05, 2210.27124
2.29E-05, 2201.18371
2.05E-05, 2191.94985
1.84E-05, 2182.57084
1.66E-05, 2173.04713
1.50E-05, 2163.37815
1.37E-05, 2153.55961
1.25E-05, 2143.59491
1.16E-05, 2133.47306
1.07E-05, 2123.18754
9.98E-06, 2112.72595
9.35E-06, 2102.06954
8.82E-06, 2091.18938
8.36E-06, 2080.03911
7.99E-06, 2068.53197
7.68E-06, 2056.53599
7.43E-06, 2043.69399
7.24E-06, 2028.92461
7.17E-06, 2018.952
7.15E-06, 2008.961
7.16E-06, 1998.962
7.21E-06, 1988.962
7.31E-06, 1978.967
7.44E-06, 1968.983
7.62E-06, 1959.015
7.84E-06, 1949.066
8.09E-06, 1939.14
8.39E-06, 1929.239
8.73E-06, 1919.363
9.12E-06, 1909.513
9.54E-06, 1899.688
1.00E-05, 1889.886
1.05E-05, 1880.105
1.11E-05, 1870.342
1.17E-05, 1860.595
1.23E-05, 1850.86
1.30E-05, 1841.136
1.38E-05, 1831.42
1.45E-05, 1821.709
1.54E-05, 1812.002
1.62E-05, 1802.298
1.72E-05, 1792.595
1.82E-05, 1782.892
1.92E-05, 1773.188
2.03E-05, 1763.483
2.14E-05, 1753.776
2.26E-05, 1744.067
2.39E-05, 1734.355
2.53E-05, 1724.641
2.67E-05, 1714.924
2.81E-05, 1705.204
2.97E-05, 1695.482
3.13E-05, 1685.757
3.30E-05, 1676.03
3.48E-05, 1666.3
3.67E-05, 1656.568
3.87E-05, 1646.833
4.08E-05, 1637.096
4.29E-05, 1627.357
4.52E-05, 1617.616
4.76E-05, 1607.873
5.01E-05, 1598.128
5.28E-05, 1588.382
5.55E-05, 1578.634
5.85E-05, 1568.884
6.15E-05, 1559.133
6.47E-05, 1549.381
6.81E-05, 1539.628
7.16E-05, 1529.873
7.53E-05, 1520.117
7.92E-05, 1510.36
8.33E-05, 1500.603
8.76E-05, 1490.845
9.21E-05, 1481.086
9.68E-05, 1471.326
1.02E-04, 1461.564
1.07E-04, 1451.801
1.12E-04, 1442.037
1.18E-04, 1432.271
1.24E-04, 1422.503
1.30E-04, 1412.732
1.37E-04, 1402.958
1.43E-04, 1393.181
1.50E-04, 1383.4
1.57E-04, 1373.614
1.65E-04, 1363.823
1.73E-04, 1354.026
1.80E-04, 1344.223
1.89E-04, 1334.414
1.97E-04, 1324.598
2.05E-04, 1314.775
2.14E-04, 1304.945
2.23E-04, 1295.109
2.32E-04, 1285.267
2.42E-04, 1275.42
2.51E-04, 1265.57
2.61E-04, 1255.717
2.72E-04, 1245.864
2.83E-04, 1236.013
2.95E-04, 1226.166
3.08E-04, 1216.326
3.21E-04, 1206.496
3.37E-04, 1196.68
3.53E-04, 1186.882
3.72E-04, 1177.107
3.93E-04, 1167.36
4.17E-04, 1157.646
4.44E-04, 1147.971
4.74E-04, 1138.341
5.09E-04, 1128.762
5.48E-04, 1119.24
5.94E-04, 1109.781
6.46E-04, 1100.391
7.06E-04, 1091.075
7.76E-04, 1081.838
8.56E-04, 1072.684
9.48E-04, 1063.616
0.001054529, 1054.638
0.001178208, 1045.752
0.001321722, 1036.96
0.001488485, 1028.264
0.001682564, 1019.664
0.001908736, 1011.161
0.002172688, 1002.754
0.00248138, 994.4429


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-detailed-1atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1591.35317
0.7944364, 1590.98153
0.6311436, 1590.56616
0.5014348, 1590.10077
0.3984032, 1589.57819
0.3165624, 1588.99025
0.2515546, 1588.32761
0.199918, 1587.57971
0.1589028, 1586.73455
0.1263248, 1585.77855
0.100449, 1584.69639
0.07989716, 1583.47088
0.06357445, 1582.08276
0.05061119, 1580.51063
0.04031653, 1578.73091
0.03214166, 1576.71783
0.02565056, 1574.44357
0.02049684, 1571.87885
0.01640524, 1568.99231
0.0131571, 1565.75294
0.01057857, 1562.12778
0.008531623, 1558.09154
0.006906167, 1553.61625
0.005615011, 1548.6809
0.00458875, 1543.27041
0.003772238, 1537.37689
0.003121694, 1531.00024
0.002602401, 1524.1479
0.002186883, 1516.83393
0.001853441, 1509.07737
0.001584982, 1500.89994
0.001368081, 1492.32205
0.001192242, 1483.36554
0.001049229, 1474.04077
9.33E-04, 1464.34919
8.38E-04, 1454.27198
7.60E-04, 1443.75068
6.98E-04, 1432.65513
6.49E-04, 1420.61558
6.12E-04, 1406.12548
6.00E-04, 1396.276
6.01E-04, 1386.311
6.16E-04, 1376.311
6.52E-04, 1366.372
7.15E-04, 1356.659
8.17E-04, 1347.423
9.70E-04, 1338.952
0.001182313, 1331.438
0.001455915, 1324.853
0.001790854, 1318.965
0.002189314, 1313.487
0.002656323, 1308.17
0.003199918, 1302.82
0.00382993, 1297.302
0.004555465, 1291.529
0.00538618, 1285.447
0.006330733, 1279.033
0.007399789, 1272.286
0.008601193, 1265.23
0.009945371, 1257.893
0.011444334, 1250.309
0.013112007, 1242.515
0.014965143, 1234.546
0.017023751, 1226.432
0.019311557, 1218.201
0.021856498, 1209.875
0.024689691, 1201.474
0.027846663, 1193.013
0.031366456, 1184.505
0.035292436, 1175.959
0.039671897, 1167.381
0.0446108, 1158.69003
0.05012096, 1149.96338
0.05625551, 1141.21498
0.06308043, 1132.43417
0.07066016, 1123.61458
0.07905917, 1114.74879
0.08833974, 1105.83257
0.09856302, 1096.86048
0.1097862, 1087.82952
0.1220631, 1078.73904
0.1354453, 1069.59171
0.149985, 1060.39333
0.1657394, 1051.1533
0.182362872, 1042.101
0.20034407, 1033.011
0.21982125, 1023.889
0.240975011, 1014.742
0.26403774, 1005.576
0.289296182, 996.3995


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-detailed-1atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2030.57671
0.7946727, 2029.9302
0.631535, 2029.20383
0.501951, 2028.39594
0.3990137, 2027.50146
0.3172401, 2026.51464
0.2522756, 2025.42995
0.2006615, 2024.24194
0.1596506, 2022.94627
0.1270607, 2021.53901
0.1011587, 2020.01701
0.08056831, 2018.37813
0.06419648, 2016.62261
0.051175, 2014.75092
0.04081477, 2012.76579
0.03256855, 2010.6716
0.02600193, 2008.47479
0.02077003, 2006.18118
0.01659934, 2003.79981
0.01327257, 2001.33926
0.01061736, 1998.80769
0.008496919, 1996.21159
0.006802644, 1993.55424
0.005448294, 1990.83369
0.004365343, 1988.04037
0.003499303, 1985.15417
0.002806809, 1982.14085
0.002253322, 1978.95086
0.001811281, 1975.51337
0.001458717, 1971.73725
0.001178084, 1967.51133
9.55E-04, 1962.7096
7.79E-04, 1957.20202
6.41E-04, 1950.87169
5.33E-04, 1943.63704
4.49E-04, 1935.4711
3.85E-04, 1926.40693
3.35E-04, 1916.52373
2.98E-04, 1905.91323
2.69E-04, 1894.65353
2.48E-04, 1882.75123
2.32E-04, 1870.09044
2.20E-04, 1856.2556
2.12E-04, 1839.30028
2.10E-04, 1829.344
2.10E-04, 1819.353
2.11E-04, 1809.353
2.13E-04, 1799.356
2.18E-04, 1789.371
2.23E-04, 1779.404
2.30E-04, 1769.46
2.37E-04, 1759.541
2.47E-04, 1749.649
2.57E-04, 1739.783
2.68E-04, 1729.942
2.81E-04, 1720.124
2.95E-04, 1710.327
3.10E-04, 1700.548
3.26E-04, 1690.785
3.44E-04, 1681.035
3.63E-04, 1671.295
3.83E-04, 1661.564
4.04E-04, 1651.84
4.27E-04, 1642.122
4.51E-04, 1632.408
4.77E-04, 1622.698
5.04E-04, 1612.991
5.33E-04, 1603.287
5.63E-04, 1593.585
5.96E-04, 1583.885
6.30E-04, 1574.187
6.67E-04, 1564.491
7.06E-04, 1554.797
7.48E-04, 1545.106
7.92E-04, 1535.418
8.39E-04, 1525.733
8.89E-04, 1516.052
9.43E-04, 1506.376
0.001000411, 1496.706
0.001062202, 1487.043
0.0011286, 1477.387
0.001200045, 1467.739
0.00127701, 1458.1
0.001359999, 1448.471
0.001449568, 1438.851
0.00154629, 1429.241
0.001650768, 1419.642
0.001763663, 1410.053
0.001885665, 1400.474
0.002017656, 1390.904
0.002160153, 1381.344
0.002314156, 1371.792
0.002480565, 1362.249
0.002660387, 1352.714
0.002854717, 1343.186
0.003064719, 1333.665
0.003291642, 1324.151
0.003536812, 1314.644
0.003801638, 1305.143
0.004087567, 1295.647
0.004396039, 1286.155
0.004728386, 1276.667
0.005085867, 1267.181
0.005469506, 1257.695
0.005879994, 1248.207
0.006317605, 1238.714
0.006782051, 1229.213
0.007272373, 1219.701
0.007786995, 1210.173
0.008323519, 1200.626
0.008879, 1191.056
0.009450087, 1181.46
0.010033421, 1171.836
0.010626266, 1162.182
0.011226931, 1152.5
0.011835843, 1142.791
0.012455717, 1133.059
0.013092377, 1123.309
0.01375483, 1113.547
0.014455235, 1103.78
0.015208764, 1094.015
0.016032871, 1084.261
0.016948378, 1074.526
0.017977676, 1064.819
0.019145763, 1055.15
0.020480818, 1045.527
0.022013329, 1035.96
0.023779118, 1026.457
0.024759416, 1021.742
0.025810748, 1017.056
0.026940613, 1012.391
0.028155362, 1007.747
0.029461576, 1003.125
0.030866485, 998.5252


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-detailed-1atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7952644, 2301.10104
0.6327206, 2299.64755
0.5038095, 2297.87442
0.4016376, 2295.73189
0.3207172, 2293.15853
0.2566963, 2290.11028
0.2060847, 2286.54966
0.1660969, 2282.45498
0.1345028, 2277.82555
0.1095156, 2272.68152
0.08970881, 2267.06095
0.07395061, 2261.01376
0.06135074, 2254.59491
0.0512153, 2247.85846
0.04300753, 2240.85383
0.03631423, 2233.6238
0.03081784, 2226.2043
0.02627393, 2218.62485
0.02249361, 2210.90936
0.01933007, 2203.07725
0.01666839, 2195.14424
0.01441793, 2187.12313
0.01250663, 2179.02442
0.01087677, 2170.85689
0.009481745, 2162.63709
0.00828285, 2154.34592
0.007250895, 2146.01128
0.006359351, 2137.63184
0.005587052, 2129.21098
0.004916437, 2120.74689
0.004333054, 2112.25913
0.003823965, 2103.73547
0.003379085, 2095.18307
0.002989597, 2086.60433
0.002648012, 2078.00141
0.00234795, 2069.37624
0.002083961, 2060.73063
0.001851375, 2052.06619
0.001646179, 2043.38431
0.00146492, 2034.68632
0.001304615, 2025.97327
0.001162686, 2017.24614
0.001036897, 2008.50566
9.25E-04, 1999.75239
8.26E-04, 1990.98664
7.38E-04, 1982.20846
6.60E-04, 1973.4176
5.90E-04, 1964.61349
5.28E-04, 1955.79509
4.73E-04, 1946.96092
4.24E-04, 1938.10896
3.80E-04, 1929.23648
3.41E-04, 1920.34006
3.06E-04, 1911.41541
2.75E-04, 1902.45732
2.47E-04, 1893.45949
2.23E-04, 1884.41459
2.01E-04, 1875.31407
1.81E-04, 1866.14827
1.64E-04, 1856.90636
1.49E-04, 1847.57645
1.35E-04, 1838.14577
1.23E-04, 1828.59961
1.13E-04, 1818.92579
1.03E-04, 1809.10646
9.52E-05, 1799.12456
8.81E-05, 1788.9592
8.20E-05, 1778.58346
7.67E-05, 1767.9591
7.22E-05, 1757.02604
6.84E-05, 1745.67352
6.53E-05, 1733.69337
6.29E-05, 1720.4881
6.11E-05, 1702.57432
6.09E-05, 1692.598
6.12E-05, 1682.599
6.22E-05, 1672.602
6.38E-05, 1662.625
6.62E-05, 1652.689
6.95E-05, 1642.817
7.37E-05, 1633.033
7.91E-05, 1623.361
8.58E-05, 1613.824
9.39E-05, 1604.44
1.04E-04, 1595.219
1.15E-04, 1586.162
1.29E-04, 1577.261
1.45E-04, 1568.496
1.64E-04, 1559.84
1.85E-04, 1551.262
2.08E-04, 1542.732
2.35E-04, 1534.221
2.65E-04, 1525.708
2.98E-04, 1517.176
3.35E-04, 1508.614
3.77E-04, 1500.016
4.22E-04, 1491.381
4.72E-04, 1482.708
5.28E-04, 1474
5.90E-04, 1465.26
6.58E-04, 1456.489
7.33E-04, 1447.694
8.16E-04, 1438.876
9.08E-04, 1430.039
0.001009931, 1421.185
0.001122423, 1412.316
0.001246807, 1403.433
0.001384312, 1394.538
0.001536288, 1385.632
0.001704208, 1376.716
0.00188968, 1367.791
0.002094503, 1358.856
0.002320599, 1349.912
0.002570066, 1340.96
0.002845253, 1331.999
0.003148666, 1323.03
0.0034831, 1314.052
0.003851517, 1305.066
0.00425715, 1296.072
0.004703508, 1287.069
0.005194272, 1278.057
0.00573329, 1269.036
0.006324652, 1260.004
0.006972362, 1250.961
0.007680488, 1241.905
0.008452897, 1232.834
0.009293173, 1223.745
0.010204343, 1214.635
0.011188543, 1205.502
0.012247115, 1196.342
0.013380249, 1187.151
0.014586886, 1177.925
0.015864531, 1168.661
0.01720986, 1159.356
0.018618814, 1150.008
0.020087296, 1140.616
0.021612211, 1131.18
0.023192621, 1121.703
0.024831271, 1112.188
0.0265354, 1102.641
0.028318625, 1093.068
0.030200084, 1083.477
0.032206672, 1073.876
0.034371245, 1064.274
0.036735896, 1054.681
0.039347729, 1045.106
0.042261831, 1035.559
0.045539486, 1026.049
0.047334538, 1021.317
0.049244836, 1016.605
0.051282403, 1011.908
0.053459173, 1007.226
0.05578623, 1002.561
0.058276395, 997.9133


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-detailed-40atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1589.27516
0.794743, 1588.61612
0.631603, 1587.97821
0.5019355, 1587.37388
0.3988694, 1586.80856
0.31695, 1586.28228
0.2518427, 1585.79012
0.2001016, 1585.32303
0.1589863, 1584.8687
0.1263173, 1584.41237
0.1003615, 1583.93722
0.0797407, 1583.42456
0.06335946, 1582.85355
0.05034711, 1582.20067
0.04001176, 1581.43889
0.03180371, 1580.53662
0.02528627, 1579.45602
0.0201126, 1578.15315
0.01600722, 1576.57429
0.01275147, 1574.65488
0.01017178, 1572.31655
0.008130529, 1569.46391
0.00651868, 1565.98105
0.005250004, 1561.72932
0.00425644, 1556.54883
0.003484301, 1550.2705
0.002890997, 1542.74334
0.002442112, 1533.88132
0.002108818, 1523.71839
0.001866012, 1512.40039
0.001692093, 1500.12
0.001569373, 1487.00438
0.001484349, 1472.92517
0.001427587, 1457.07663
0.001407518, 1447.133
0.001396819, 1437.152
0.001394488, 1427.158
0.001399373, 1417.158
0.001410723, 1407.159
0.001427947, 1397.165
0.001450562, 1387.179
0.001478164, 1377.202
0.00151039, 1367.235
0.0015469, 1357.279
0.001587362, 1347.333
0.001631443, 1337.396
0.001678791, 1327.467
0.001729045, 1317.544
0.001781825, 1307.626
0.001836742, 1297.712
0.001893424, 1287.799
0.001951509, 1277.886
0.002010674, 1267.972
0.002070659, 1258.057
0.002131306, 1248.139
0.002192563, 1238.218
0.00225452, 1228.294
0.002317425, 1218.368
0.002381708, 1208.44
0.002447987, 1198.511
0.002517068, 1188.582
0.002589943, 1178.655
0.002667784, 1168.732
0.002751925, 1158.815
0.002843846, 1148.906
0.002945138, 1139.008
0.003057488, 1129.124
0.003182672, 1119.257
0.003322564, 1109.409
0.003479131, 1099.584
0.003654522, 1089.785
0.003851122, 1080.014
0.00405761, 1070.86539
0.004288798, 1061.71559
0.004416251, 1057.08235
0.00455291, 1052.40886
0.004698003, 1047.73262
0.004774262, 1045.38411
0.00485334, 1043.02297
0.004934826, 1040.66473
0.005018811, 1038.30916
0.005105379, 1035.95651
0.005194625, 1033.60676
0.005286644, 1031.26009
0.005381539, 1028.91645
0.005479412, 1026.57596
0.005580372, 1024.23866
0.005684532, 1021.90461
0.005792009, 1019.57386
0.005902923, 1017.24651
0.005959887, 1016.08109
0.00601797, 1014.91161
0.00607695, 1013.74386
0.006136884, 1012.57697
0.006197786, 1011.41102
0.006259674, 1010.246
0.006322566, 1009.08194
0.006386481, 1007.91881
0.006451436, 1006.75666
0.006517451, 1005.59549
0.006584546, 1004.43528
0.00665274, 1003.27605
0.006722053, 1002.11782
0.006792506, 1000.96058
0.006864119, 999.804205


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-detailed-40atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2038.27834
0.7943289, 2038.30707
0.6309585, 2038.34342
0.5011889, 2038.38846
0.3981094, 2038.44407
0.3162307, 2038.5126
0.2511923, 2038.59686
0.1995308, 2038.70006
0.1584949, 2038.82597
0.1258993, 2038.9788
0.1000081, 2039.16317
0.07944237, 2039.38386
0.06310686, 2039.64573
0.05013152, 2039.95289
0.03982521, 2040.30873
0.0316389, 2040.71465
0.02513644, 2041.16976
0.01997135, 2041.66977
0.01586838, 2042.20649
0.01260888, 2042.76705
0.01001922, 2043.33361
0.007961493, 2043.88276
0.006326237, 2044.38548
0.005026573, 2044.80674
0.003993566, 2045.1054
0.003172528, 2045.23354
0.002520076, 2045.13618
0.002001789, 2044.75067
0.001590349, 2044.00639
0.001264063, 2042.82486
0.001005688, 2041.12047
8.02E-04, 2038.80385
6.41E-04, 2035.78579
5.14E-04, 2031.98491
4.15E-04, 2027.33716
3.38E-04, 2021.80608
2.78E-04, 2015.3894
2.31E-04, 2008.12906
1.95E-04, 2000.09618
1.67E-04, 1991.38896
1.45E-04, 1982.11589
1.27E-04, 1972.38326
1.14E-04, 1962.2864
1.03E-04, 1951.90388
9.40E-05, 1941.30133
8.69E-05, 1930.52421
8.10E-05, 1919.6076
7.61E-05, 1908.575
7.21E-05, 1897.44075
6.87E-05, 1886.21129
6.59E-05, 1874.88593
6.35E-05, 1863.4567
6.15E-05, 1851.9073
5.99E-05, 1840.21055
5.85E-05, 1828.31962
5.74E-05, 1816.17179
5.65E-05, 1803.63384
5.58E-05, 1790.44423
5.52E-05, 1775.92274
5.49E-05, 1755.56387
5.48E-05, 1745.565
5.49E-05, 1735.565
5.50E-05, 1725.565
5.52E-05, 1715.566
5.55E-05, 1705.567
5.59E-05, 1695.57
5.64E-05, 1685.574
5.69E-05, 1675.58
5.75E-05, 1665.588
5.82E-05, 1655.599
5.90E-05, 1645.613
5.99E-05, 1635.63
6.08E-05, 1625.65
6.19E-05, 1615.674
6.30E-05, 1605.702
6.42E-05, 1595.734
6.56E-05, 1585.77
6.70E-05, 1575.81
6.86E-05, 1565.855
7.02E-05, 1555.904
7.20E-05, 1545.958
7.39E-05, 1536.017
7.59E-05, 1526.08
7.80E-05, 1516.147
8.02E-05, 1506.218
8.26E-05, 1496.293
8.50E-05, 1486.371
8.76E-05, 1476.452
9.02E-05, 1466.535
9.29E-05, 1456.619
9.57E-05, 1446.703
9.86E-05, 1436.786
1.01E-04, 1426.867
1.04E-04, 1416.946
1.07E-04, 1407.021
1.10E-04, 1397.091
1.13E-04, 1387.155
1.15E-04, 1377.213
1.18E-04, 1367.264
1.20E-04, 1357.307
1.22E-04, 1347.343
1.24E-04, 1337.373
1.26E-04, 1327.397
1.28E-04, 1317.416
1.29E-04, 1307.43
1.30E-04, 1297.441
1.32E-04, 1287.45
1.33E-04, 1277.458
1.34E-04, 1267.465
1.35E-04, 1257.473
1.37E-04, 1247.483
1.39E-04, 1237.496
1.41E-04, 1227.514
1.44E-04, 1217.54
1.47E-04, 1207.577
1.51E-04, 1197.629
1.56E-04, 1187.702
1.62E-04, 1177.802
1.70E-04, 1167.935
1.78E-04, 1158.107
1.88E-04, 1148.325
1.99E-04, 1138.595
2.12E-04, 1128.923
2.28E-04, 1119.315
2.45E-04, 1109.774
2.65E-04, 1100.304
2.89E-04, 1090.908
3.15E-04, 1081.588
3.30E-04, 1076.966
3.46E-04, 1072.372
3.63E-04, 1067.798
3.81E-04, 1063.243
4.00E-04, 1058.707
4.21E-04, 1054.19
4.43E-04, 1049.692
4.67E-04, 1045.212
4.92E-04, 1040.751
5.06E-04, 1038.529
5.20E-04, 1036.314
5.34E-04, 1034.104
5.49E-04, 1031.898
5.64E-04, 1029.696
5.80E-04, 1027.5
5.96E-04, 1025.308
6.13E-04, 1023.12
6.31E-04, 1020.936
6.49E-04, 1018.755
6.68E-04, 1016.58
6.87E-04, 1014.409
7.28E-04, 1010.076
7.73E-04, 1005.756
8.20E-04, 1001.452
8.71E-04, 997.1642


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-isobutanol-PSR-detailed-40atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943284, 2392.31861
0.6309576, 2392.30078
0.5011876, 2392.2784
0.3981077, 2392.25026
0.3162285, 2392.21484
0.2511896, 2392.1703
0.1995274, 2392.11438
0.1584908, 2392.0441
0.1258944, 2391.95595
0.1000024, 2391.84542
0.07943585, 2391.70678
0.06309953, 2391.5334
0.05012347, 2391.31679
0.03981664, 2391.04663
0.03163014, 2390.71043
0.02512798, 2390.29338
0.01996386, 2389.77764
0.01586271, 2389.1427
0.01260605, 2388.36496
0.01002031, 2387.41782
0.007967634, 2386.27252
0.006338473, 2384.89899
0.005045764, 2383.26671
0.004020291, 2381.34676
0.003206997, 2379.11339
0.002562068, 2376.54564
0.002050631, 2373.62837
0.001644936, 2370.35136
0.001322933, 2366.71819
0.001067049, 2362.73057
8.63E-04, 2358.39786
7.01E-04, 2353.73243
5.71E-04, 2348.7486
4.67E-04, 2343.4615
3.84E-04, 2337.88634
3.17E-04, 2332.0378
2.62E-04, 2325.92974
2.18E-04, 2319.57508
1.82E-04, 2312.98571
1.52E-04, 2306.17253
1.28E-04, 2299.14551
1.09E-04, 2291.91376
9.22E-05, 2284.48555
7.87E-05, 2276.86844
6.74E-05, 2269.0693
5.80E-05, 2261.09437
5.01E-05, 2252.94932
4.35E-05, 2244.63924
3.79E-05, 2236.16876
3.32E-05, 2227.54195
2.93E-05, 2218.76248
2.59E-05, 2209.83344
2.30E-05, 2200.75751
2.05E-05, 2191.53681
1.84E-05, 2182.1729
1.66E-05, 2172.66659
1.51E-05, 2163.01793
1.37E-05, 2153.22357
1.26E-05, 2143.28709
1.16E-05, 2133.19915
1.07E-05, 2122.9543
9.96E-06, 2112.54214
9.33E-06, 2101.94655
8.79E-06, 2091.14267
8.32E-06, 2080.0911
7.94E-06, 2068.71996
7.61E-06, 2056.92295
7.35E-06, 2044.43145
7.15E-06, 2030.55553
7.01E-06, 2009.88289
7.01E-06, 1999.892
7.05E-06, 1989.892
7.13E-06, 1979.895
7.24E-06, 1969.906
7.40E-06, 1959.931
7.60E-06, 1949.975
7.85E-06, 1940.042
8.13E-06, 1930.135
8.46E-06, 1920.255
8.83E-06, 1910.403
9.25E-06, 1900.578
9.71E-06, 1890.778
1.02E-05, 1881.001
1.08E-05, 1871.245
1.14E-05, 1861.506
1.20E-05, 1851.781
1.27E-05, 1842.067
1.34E-05, 1832.361
1.42E-05, 1822.661
1.50E-05, 1812.964
1.59E-05, 1803.269
1.68E-05, 1793.574
1.78E-05, 1783.878
1.88E-05, 1774.18
1.99E-05, 1764.479
2.10E-05, 1754.775
2.22E-05, 1745.067
2.34E-05, 1735.356
2.47E-05, 1725.641
2.61E-05, 1715.922
2.75E-05, 1706.2
2.90E-05, 1696.474
3.06E-05, 1686.744
3.23E-05, 1677.011
3.40E-05, 1667.275
3.58E-05, 1657.536
3.77E-05, 1647.795
3.97E-05, 1638.052
4.18E-05, 1628.307
4.40E-05, 1618.56
4.63E-05, 1608.812
4.87E-05, 1599.063
5.13E-05, 1589.314
5.40E-05, 1579.564
5.68E-05, 1569.814
5.98E-05, 1560.064
6.30E-05, 1550.314
6.63E-05, 1540.565
6.98E-05, 1530.816
7.34E-05, 1521.067
7.73E-05, 1511.318
8.14E-05, 1501.57
8.57E-05, 1491.821
9.02E-05, 1482.072
9.49E-05, 1472.322
9.98E-05, 1462.571
1.05E-04, 1452.818
1.10E-04, 1443.062
1.16E-04, 1433.303
1.22E-04, 1423.54
1.28E-04, 1413.772
1.34E-04, 1403.998
1.41E-04, 1394.216
1.47E-04, 1384.426
1.54E-04, 1374.627
1.61E-04, 1364.818
1.68E-04, 1354.998
1.75E-04, 1345.167
1.82E-04, 1335.324
1.89E-04, 1325.47
1.96E-04, 1315.605
2.03E-04, 1305.729
2.09E-04, 1295.843
2.16E-04, 1285.949
2.23E-04, 1276.047
2.30E-04, 1266.14
2.37E-04, 1256.229
2.45E-04, 1246.317
2.52E-04, 1236.406
2.61E-04, 1226.498
2.69E-04, 1216.596
2.79E-04, 1206.703
2.90E-04, 1196.822
3.02E-04, 1186.956
3.15E-04, 1177.11
3.30E-04, 1167.287
3.47E-04, 1157.491
3.66E-04, 1147.727
3.88E-04, 1137.999
4.12E-04, 1128.311
4.40E-04, 1118.668
4.71E-04, 1109.073
5.07E-04, 1099.531
5.48E-04, 1090.045
5.71E-04, 1085.332
5.94E-04, 1080.642
6.20E-04, 1075.968
6.47E-04, 1071.31
6.76E-04, 1066.669
7.07E-04, 1062.044
7.40E-04, 1057.436
7.76E-04, 1052.846
7.94E-04, 1050.559
8.14E-04, 1048.278
8.34E-04, 1046.003
8.54E-04, 1043.732
8.75E-04, 1041.465
8.97E-04, 1039.203
9.20E-04, 1036.945
9.43E-04, 1034.691
9.68E-04, 1032.442
9.93E-04, 1030.197
0.001018722, 1027.957
0.001045576, 1025.721
0.001073349, 1023.49
0.001102085, 1021.263
0.001131809, 1019.041
0.001162568, 1016.823
0.001194386, 1014.61
0.001227318, 1012.401
0.001261404, 1010.196
0.001296671, 1007.996
0.001333179, 1005.8
0.001370956, 1003.609
0.001410066, 1001.422
0.001450551, 999.2394


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEP-1atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1595.96728
0.7944434, 1595.58295
0.6311562, 1595.15121
0.5014528, 1594.6661
0.3984261, 1594.12056
0.3165896, 1593.50655
0.2515853, 1592.81496
0.1999514, 1592.03548
0.1589382, 1591.15644
0.1263615, 1590.1647
0.1004863, 1589.04548
0.07993435, 1587.78227
0.06361093, 1586.35667
0.0506464, 1584.74835
0.04034996, 1582.93494
0.03217282, 1580.89214
0.02567903, 1578.59382
0.02052224, 1576.01226
0.01642727, 1573.11897
0.01317544, 1569.88399
0.01059305, 1566.27682
0.008542112, 1562.27365
0.006912631, 1557.84805
0.005617488, 1552.97995
0.004587355, 1547.65474
0.003767149, 1541.86455
0.003113136, 1535.60892
0.002590625, 1528.89485
0.002172141, 1521.73614
0.001835964, 1514.15209
0.001564962, 1506.16569
0.001345651, 1497.80151
0.001167444, 1489.08215
0.001022057, 1480.03111
9.03E-04, 1470.66179
8.05E-04, 1460.98105
7.25E-04, 1450.98158
6.58E-04, 1440.63314
6.04E-04, 1429.85862
5.60E-04, 1418.49538
5.26E-04, 1406.06433
5.00E-04, 1390.14006
4.95E-04, 1380.232
4.99E-04, 1370.242
5.16E-04, 1360.249
5.48E-04, 1350.345
6.00E-04, 1340.673
6.81E-04, 1331.431
7.98E-04, 1322.828
9.57E-04, 1315.01
0.001164627, 1307.981
0.001424318, 1301.62
0.001740132, 1295.736
0.002117231, 1290.133
0.002562228, 1284.638
0.003084121, 1279.111
0.003691777, 1273.451
0.004395622, 1267.583
0.005206631, 1261.461
0.006136437, 1255.063
0.007196802, 1248.387
0.008403098, 1241.445
0.009769412, 1234.265
0.01131424, 1226.874
0.013059369, 1219.302
0.015030423, 1211.58
0.017258486, 1203.735
0.019779955, 1195.793
0.022638109, 1187.776
0.025883828, 1179.703
0.029576239, 1171.591
0.03378541, 1163.452
0.038591544, 1155.298
0.044087903, 1147.138
0.050382171, 1138.979
0.057597566, 1130.827
0.065876669, 1122.685
0.075381036, 1114.556
0.086295369, 1106.441
0.098829053, 1098.34
0.113218665, 1090.252
0.129730657, 1082.175
0.148664269, 1074.106
0.170351878, 1066.042
0.195167112, 1057.978
0.223519615, 1049.91
0.255858953, 1041.834
0.29268601, 1033.744
0.33453929, 1025.636
0.382009747, 1017.505
0.435740381, 1009.346
0.496414859, 1001.156
0.564731438, 992.9302


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEP-1atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2040.06922
0.7946455, 2039.44548
0.6314923, 2038.74432
0.5018962, 2037.96379
0.3989501, 2037.09819
0.3171709, 2036.14218
0.2522032, 2035.09038
0.2005877, 2033.93763
0.1595767, 2032.6797
0.1269877, 2031.31261
0.1010876, 2029.83371
0.08049964, 2028.24099
0.06413069, 2026.53465
0.05111247, 2024.71559
0.04075571, 2022.78655
0.03251312, 2020.75196
0.02595023, 2018.61849
0.02072209, 2016.39174
0.01655516, 2014.08056
0.01323213, 2011.69315
0.0105806, 2009.23696
0.008463747, 2006.71745
0.006772947, 2004.13637
0.005421938, 2001.48972
0.004342175, 1998.76516
0.003479152, 1995.93856
0.002789501, 1992.97299
0.002238649, 1989.81216
0.001799065, 1986.38052
0.001448778, 1982.58155
0.001170257, 1978.29977
9.49E-04, 1973.4071
7.75E-04, 1967.7752
6.39E-04, 1961.29354
5.32E-04, 1953.89232
4.50E-04, 1945.55818
3.86E-04, 1936.33646
3.38E-04, 1926.3118
3.01E-04, 1915.58311
2.73E-04, 1904.21686
2.52E-04, 1892.21728
2.36E-04, 1879.47151
2.25E-04, 1865.54955
2.17E-04, 1848.54765
2.15E-04, 1838.587
2.15E-04, 1828.595
2.16E-04, 1818.595
2.18E-04, 1808.597
2.22E-04, 1798.608
2.26E-04, 1788.633
2.32E-04, 1778.676
2.39E-04, 1768.738
2.47E-04, 1758.82
2.56E-04, 1748.921
2.66E-04, 1739.04
2.77E-04, 1729.175
2.89E-04, 1719.325
3.01E-04, 1709.488
3.15E-04, 1699.662
3.29E-04, 1689.845
3.44E-04, 1680.036
3.61E-04, 1670.233
3.78E-04, 1660.436
3.96E-04, 1650.644
4.16E-04, 1640.856
4.36E-04, 1631.072
4.58E-04, 1621.292
4.81E-04, 1611.515
5.05E-04, 1601.742
5.31E-04, 1591.974
5.58E-04, 1582.211
5.87E-04, 1572.453
6.18E-04, 1562.701
6.51E-04, 1552.955
6.87E-04, 1543.216
7.25E-04, 1533.485
7.66E-04, 1523.762
8.10E-04, 1514.048
8.57E-04, 1504.344
9.08E-04, 1494.651
9.63E-04, 1484.97
0.001022195, 1475.301
0.001086566, 1465.645
0.001156361, 1456.002
0.001232124, 1446.373
0.001314457, 1436.759
0.001404171, 1427.16
0.001501724, 1417.578
0.001608084, 1408.011
0.001724142, 1398.461
0.001850916, 1388.928
0.001989526, 1379.413
0.002141242, 1369.916
0.002307492, 1360.437
0.002489865, 1350.977
0.002690169, 1341.536
0.002910423, 1332.115
0.003152928, 1322.714
0.003420221, 1313.335
0.003715248, 1303.977
0.004041221, 1294.642
0.004401848, 1285.329
0.004801157, 1276.04
0.005243769, 1266.774
0.005734726, 1257.532
0.006279666, 1248.314
0.006884819, 1239.12
0.007557128, 1229.949
0.008304252, 1220.8
0.009134619, 1211.672
0.010057391, 1202.565
0.011082956, 1193.476
0.012222414, 1184.405
0.013488242, 1175.35
0.014894259, 1166.309
0.016455659, 1157.281
0.01818957, 1148.264
0.020114801, 1139.258
0.022252998, 1130.261
0.024628254, 1121.273
0.027268325, 1112.293
0.030204423, 1103.322
0.033472773, 1094.36
0.037114836, 1085.408
0.041178089, 1076.468
0.045717955, 1067.541
0.050798758, 1058.628
0.056493884, 1049.732
0.062888965, 1040.855
0.070082458, 1032
0.078189257, 1023.169
0.087342678, 1014.364
0.097697467, 1005.587
0.109431779, 996.841


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEP-1atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2306.8039
0.7948822, 2305.55382
0.632528, 2304.12999
0.5036093, 2302.38567
0.4014312, 2300.27351
0.3205048, 2297.72838
0.2564835, 2294.70314
0.2058801, 2291.15603
0.1659122, 2287.06161
0.1343505, 2282.41621
0.109407, 2277.23705
0.08965341, 2271.56286
0.07395335, 2265.44537
0.06141207, 2258.9426
0.05133173, 2252.11214
0.04317275, 2245.00681
0.0365203, 2237.6724
0.03105619, 2230.14727
0.02653614, 2222.46281
0.02277189, 2214.64447
0.01961751, 2206.71279
0.01695908, 2198.68437
0.01470695, 2190.57269
0.01279001, 2182.38885
0.01115138, 2174.15164
0.009744205, 2165.84215
0.008533477, 2157.49081
0.007487487, 2149.09632
0.006581163, 2140.65734
0.00579412, 2132.19534
0.005108246, 2123.70009
0.004509451, 2115.17358
0.003985792, 2106.6242
0.003526873, 2098.05285
0.003123981, 2089.46171
0.002769704, 2080.85276
0.002457711, 2072.22771
0.00218258, 2063.58655
0.001939679, 2054.93477
0.001724929, 2046.26956
0.001534896, 2037.593
0.001366574, 2028.90575
0.001217354, 2020.20832
0.001084965, 2011.50095
9.67E-04, 2002.78369
8.63E-04, 1994.05632
7.70E-04, 1985.31837
6.88E-04, 1976.56901
6.14E-04, 1967.80709
5.49E-04, 1959.03101
4.91E-04, 1950.23872
4.39E-04, 1941.42759
3.93E-04, 1932.59438
3.52E-04, 1923.73517
3.15E-04, 1914.84519
2.83E-04, 1905.9189
2.54E-04, 1896.9498
2.29E-04, 1887.93048
2.06E-04, 1878.85258
1.86E-04, 1869.70689
1.68E-04, 1860.4834
1.52E-04, 1851.17153
1.38E-04, 1841.76019
1.25E-04, 1832.23815
1.15E-04, 1822.59274
1.05E-04, 1812.81509
9.67E-05, 1802.89071
8.94E-05, 1792.80676
8.30E-05, 1782.54708
7.75E-05, 1772.0901
7.28E-05, 1761.40429
6.87E-05, 1750.43923
6.53E-05, 1739.10227
6.25E-05, 1727.2269
6.03E-05, 1714.37054
5.86E-05, 1698.76847
5.81E-05, 1688.799
5.81E-05, 1678.806
5.86E-05, 1668.806
5.96E-05, 1658.812
6.11E-05, 1648.839
6.34E-05, 1638.904
6.63E-05, 1629.025
7.01E-05, 1619.22
7.48E-05, 1609.509
8.07E-05, 1599.91
8.77E-05, 1590.437
9.61E-05, 1581.101
1.06E-04, 1571.906
1.18E-04, 1562.847
1.32E-04, 1553.913
1.47E-04, 1545.086
1.65E-04, 1536.344
1.86E-04, 1527.663
2.09E-04, 1519.02
2.34E-04, 1510.394
2.63E-04, 1501.768
2.95E-04, 1493.131
3.31E-04, 1484.474
3.70E-04, 1475.793
4.14E-04, 1467.086
4.63E-04, 1458.354
5.17E-04, 1449.598
5.76E-04, 1440.822
6.43E-04, 1432.028
7.16E-04, 1423.22
7.98E-04, 1414.401
8.89E-04, 1405.575
9.90E-04, 1396.744
0.001103324, 1387.911
0.001229271, 1379.078
0.001369877, 1370.248
0.001526996, 1361.422
0.001702705, 1352.602
0.001899364, 1343.789
0.002119613, 1334.985
0.002366481, 1326.19


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEP-40atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1599.18207
0.794329, 1599.14968
0.6309587, 1599.11058
0.5011892, 1599.06336
0.3981098, 1599.00625
0.316231, 1598.93709
0.2511926, 1598.85317
0.199531, 1598.75116
0.158495, 1598.62693
0.1258993, 1598.47541
0.100008, 1598.29028
0.07944231, 1598.06372
0.063107, 1597.78598
0.05013212, 1597.44488
0.03982669, 1597.02522
0.03164188, 1596.50795
0.02514178, 1595.86925
0.0199802, 1595.07931
0.01588224, 1594.10027
0.01262963, 1592.8862
0.01004908, 1591.37822
0.008003144, 1589.50289
0.006382819, 1587.16798
0.005101786, 1584.25797
0.004091816, 1580.62958
0.00329912, 1576.10961
0.002681408, 1570.50043
0.002205397, 1563.60239
0.001844521, 1555.26082
0.001576775, 1545.44257
0.00138283, 1534.26606
0.001245477, 1521.95396
0.001150049, 1508.70018
0.001085035, 1494.44242
0.001042294, 1478.41374
0.001027449, 1468.473
0.001019513, 1458.493
0.00101777, 1448.499
0.001021414, 1438.499
0.001029979, 1428.5
0.001043153, 1418.507
0.001060743, 1408.522
0.001082645, 1398.548
0.001108828, 1388.587
0.001139316, 1378.641
0.001174183, 1368.71
0.001213534, 1358.796
0.001257512, 1348.899
0.001306286, 1339.019
0.001360046, 1329.156
0.001419003, 1319.31
0.001483385, 1309.481
0.001553442, 1299.668
0.001629441, 1289.87
0.001711655, 1280.087
0.001800378, 1270.318
0.00189593, 1260.561
0.001998626, 1250.816
0.002108815, 1241.081
0.002226842, 1231.356
0.002353093, 1221.639
0.002487954, 1211.93
0.002631864, 1202.227
0.002785291, 1192.529
0.002948738, 1182.836
0.003122797, 1173.147
0.003308139, 1163.462
0.003505589, 1153.78
0.003716106, 1144.102
0.00394089, 1134.428
0.004181423, 1124.758
0.004439477, 1115.094
0.004717213, 1105.438
0.00501727, 1095.791
0.005342757, 1086.155
0.005697237, 1076.534
0.006084893, 1066.93
0.006510468, 1057.346
0.006979376, 1047.785
0.00749789, 1038.25
0.008073484, 1028.744
0.008715379, 1019.27
0.009435108, 1009.833
0.010247228, 1000.44
0.011169514, 991.0977


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEP-40atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2047.75125
0.7943288, 2047.77731
0.6309583, 2047.81036
0.5011886, 2047.85131
0.398109, 2047.90206
0.3162302, 2047.9647
0.2511917, 2048.04192
0.19953, 2048.13662
0.1584939, 2048.25254
0.1258981, 2048.39362
0.1000067, 2048.56449
0.07944082, 2048.76988
0.06310515, 2049.01472
0.05012966, 2049.30365
0.03982323, 2049.64056
0.03163685, 2050.02786
0.02513438, 2050.46575
0.01996936, 2050.95161
0.01586654, 2051.47887
0.01260728, 2052.03652
0.01001791, 2052.60844
0.007960508, 2053.17297
0.006325579, 2053.70251
0.00502621, 2054.16326
0.003993438, 2054.51504
0.003172553, 2054.71061
0.00252016, 2054.69541
0.002001835, 2054.40692
0.001590266, 2053.77439
0.001263774, 2052.71899
0.001005134, 2051.15481
8.01E-04, 2048.99234
6.39E-04, 2046.14318
5.13E-04, 2042.52826
4.13E-04, 2038.08752
3.36E-04, 2032.7895
2.75E-04, 2026.63778
2.28E-04, 2019.67154
1.91E-04, 2011.95769
1.63E-04, 2003.59071
1.41E-04, 1994.66417
1.23E-04, 1985.27538
1.09E-04, 1975.51269
9.75E-05, 1965.45259
8.83E-05, 1955.15851
8.09E-05, 1944.68135
7.47E-05, 1934.06075
6.96E-05, 1923.32689
6.53E-05, 1912.50203
6.17E-05, 1901.60204
5.86E-05, 1890.63755
5.60E-05, 1879.61465
5.38E-05, 1868.53264
5.19E-05, 1857.39846
5.02E-05, 1846.19926
4.88E-05, 1834.92768
4.76E-05, 1823.56901
4.66E-05, 1812.10103
4.57E-05, 1800.49027
4.50E-05, 1788.68427
4.43E-05, 1776.58836
4.38E-05, 1764.05885
4.34E-05, 1750.70921
4.31E-05, 1735.34314
4.30E-05, 1725.345
4.30E-05, 1715.346
4.30E-05, 1705.346
4.31E-05, 1695.346
4.32E-05, 1685.346
4.34E-05, 1675.347
4.37E-05, 1665.349
4.40E-05, 1655.352
4.44E-05, 1645.357
4.48E-05, 1635.364
4.53E-05, 1625.373
4.59E-05, 1615.384
4.65E-05, 1605.398
4.71E-05, 1595.415
4.79E-05, 1585.435
4.87E-05, 1575.458
4.96E-05, 1565.484
5.05E-05, 1555.514
5.16E-05, 1545.548
5.27E-05, 1535.586
5.38E-05, 1525.629
5.51E-05, 1515.676
5.65E-05, 1505.728
5.80E-05, 1495.785
5.96E-05, 1485.848
6.13E-05, 1475.917
6.31E-05, 1465.992
6.51E-05, 1456.074
6.72E-05, 1446.163
6.94E-05, 1436.259
7.19E-05, 1426.363
7.45E-05, 1416.476
7.73E-05, 1406.598
8.04E-05, 1396.73
8.37E-05, 1386.873
8.73E-05, 1377.028
9.12E-05, 1367.195
9.54E-05, 1357.375
1.00E-04, 1347.569
1.05E-04, 1337.777
1.10E-04, 1328.001
1.16E-04, 1318.241
1.23E-04, 1308.498
1.30E-04, 1298.772
1.37E-04, 1289.064
1.46E-04, 1279.375
1.55E-04, 1269.705
1.64E-04, 1260.054
1.75E-04, 1250.422
1.87E-04, 1240.81
2.00E-04, 1231.218
2.14E-04, 1221.646
2.30E-04, 1212.093
2.47E-04, 1202.56
2.65E-04, 1193.047
2.85E-04, 1183.554
3.08E-04, 1174.081
3.32E-04, 1164.628
3.59E-04, 1155.195
3.89E-04, 1145.782
4.21E-04, 1136.39
4.57E-04, 1127.018
4.97E-04, 1117.668
5.41E-04, 1108.341
5.90E-04, 1099.038
6.44E-04, 1089.76
7.04E-04, 1080.51
7.71E-04, 1071.291
8.47E-04, 1062.107
9.32E-04, 1052.961
0.001028497, 1043.859
0.001137908, 1034.806
0.00126265, 1025.808
0.001405412, 1016.871
0.001569372, 1008.001
0.001758307, 999.203


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEP-40atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2397.91369
0.7943284, 2397.9006
0.6309576, 2397.88377
0.5011876, 2397.86259
0.3981077, 2397.83597
0.3162284, 2397.80258
0.2511895, 2397.76049
0.1995273, 2397.70766
0.1584907, 2397.64127
0.1258943, 2397.55795
0.1000022, 2397.4534
0.07943557, 2397.3224
0.06309916, 2397.15834
0.050123, 2396.95325
0.03981604, 2396.69734
0.03162939, 2396.37863
0.02512706, 2395.98172
0.01996275, 2395.49116
0.01586137, 2394.88604
0.01260444, 2394.14305
0.01001842, 2393.23613
0.007965448, 2392.13622
0.006335992, 2390.81261
0.005043008, 2389.23382
0.004017301, 2387.37031
0.003203823, 2385.1922
0.00255881, 2382.6768
0.002047389, 2379.80661
0.001641811, 2376.56786
0.001320026, 2372.96304
0.001064436, 2368.99221
8.61E-04, 2364.66424
6.99E-04, 2359.99175
5.70E-04, 2354.99002
4.66E-04, 2349.67561
3.83E-04, 2344.06552
3.16E-04, 2338.17644
2.62E-04, 2332.02439
2.18E-04, 2325.62439
1.82E-04, 2318.99045
1.53E-04, 2312.13548
1.29E-04, 2305.07134
1.09E-04, 2297.80885
9.25E-05, 2290.35779
7.90E-05, 2282.72709
6.77E-05, 2274.92471
5.83E-05, 2266.95782
5.04E-05, 2258.83273
4.37E-05, 2250.55501
3.81E-05, 2242.12952
3.34E-05, 2233.56042
2.93E-05, 2224.85125
2.59E-05, 2216.00498
2.30E-05, 2207.02402
2.05E-05, 2197.91028
1.83E-05, 2188.66519
1.65E-05, 2179.28964
1.49E-05, 2169.78409
1.35E-05, 2160.14839
1.23E-05, 2150.38178
1.13E-05, 2140.47984
1.04E-05, 2130.44699
9.61E-06, 2120.27276
8.94E-06, 2109.95242
8.36E-06, 2099.47649
7.86E-06, 2088.83073
7.43E-06, 2077.99365
7.06E-06, 2066.93187
6.75E-06, 2055.58546
6.50E-06, 2043.87243
6.29E-06, 2031.59634
6.12E-06, 2018.2968
6.00E-06, 2002.14866
5.97E-06, 1992.163
5.96E-06, 1982.166
5.99E-06, 1972.166
6.04E-06, 1962.168
6.12E-06, 1952.176
6.23E-06, 1942.193
6.37E-06, 1932.223
6.54E-06, 1922.269
6.74E-06, 1912.332
6.96E-06, 1902.414
7.21E-06, 1892.516
7.50E-06, 1882.637
7.81E-06, 1872.777
8.15E-06, 1862.935
8.52E-06, 1853.109
8.92E-06, 1843.298
9.36E-06, 1833.499
9.82E-06, 1823.711
1.03E-05, 1813.932
1.08E-05, 1804.16
1.14E-05, 1794.393
1.20E-05, 1784.63
1.26E-05, 1774.87
1.32E-05, 1765.112
1.39E-05, 1755.354
1.46E-05, 1745.597
1.54E-05, 1735.839
1.62E-05, 1726.081
1.70E-05, 1716.322
1.79E-05, 1706.562
1.88E-05, 1696.801
1.98E-05, 1687.039
2.08E-05, 1677.276
2.18E-05, 1667.512
2.29E-05, 1657.747
2.41E-05, 1647.982
2.53E-05, 1638.217
2.66E-05, 1628.452
2.80E-05, 1618.688
2.94E-05, 1608.925
3.10E-05, 1599.163
3.26E-05, 1589.403
3.42E-05, 1579.645
3.60E-05, 1569.89
3.79E-05, 1560.138
3.99E-05, 1550.389
4.21E-05, 1540.644
4.43E-05, 1530.903
4.68E-05, 1521.166
4.93E-05, 1511.434
5.21E-05, 1501.708
5.50E-05, 1491.987
5.81E-05, 1482.273


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEPSA-1atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1595.97139
0.7944435, 1595.58745
0.631156, 1595.15613
0.5014524, 1594.67167
0.3984255, 1594.1271
0.3165887, 1593.51451
0.251584, 1592.82494
0.1999497, 1592.04823
0.1589361, 1591.17294
0.1263589, 1590.18615
0.1004831, 1589.07334
0.07993049, 1587.81825
0.06360636, 1586.40275
0.05064109, 1584.80672
0.04034389, 1583.00802
0.03216602, 1580.98245
0.02567153, 1578.70387
0.02051411, 1576.14448
0.0164186, 1573.27546
0.01316635, 1570.0664
0.01058368, 1566.48601
0.00853263, 1562.50958
0.006903212, 1558.10945
0.005608316, 1553.26412
0.004578614, 1547.95738
0.003759016, 1542.17972
0.003105773, 1535.92904
0.002584174, 1529.21083
0.002166722, 1522.03755
0.001831673, 1514.42733
0.001561872, 1506.40207
0.00134382, 1497.98523
0.001166919, 1489.19763
0.001022887, 1480.06129
9.05E-04, 1470.58559
8.09E-04, 1460.77147
7.30E-04, 1450.60055
6.66E-04, 1440.01803
6.13E-04, 1428.90624
5.72E-04, 1416.94551
5.40E-04, 1402.99757
5.29E-04, 1393.15
5.26E-04, 1383.197
5.34E-04, 1373.199
5.56E-04, 1363.222
5.95E-04, 1353.368
6.58E-04, 1343.795
7.52E-04, 1334.697
8.84E-04, 1326.259
0.001062192, 1318.585
0.001290392, 1311.642
0.001573071, 1305.294
0.001914626, 1299.356
0.00232069, 1293.644
0.002798163, 1287.999
0.003355998, 1282.294
0.00400305, 1276.437
0.004749553, 1270.361
0.005605847, 1264.029
0.006583158, 1257.424
0.007692486, 1250.55
0.008948514, 1243.422
0.010365084, 1236.068
0.011960112, 1228.516
0.013755064, 1220.795
0.01577515, 1212.935
0.018050913, 1204.962
0.020618034, 1196.901
0.023519213, 1188.772
0.0268042, 1180.593
0.030531592, 1172.378
0.03476826, 1164.141
0.039592976, 1155.891
0.045095443, 1147.637
0.051378727, 1139.386
0.05856204, 1131.142
0.066780393, 1122.909
0.076188229, 1114.689
0.086960876, 1106.483
0.099298545, 1098.29
0.113424681, 1090.11
0.129593023, 1081.941
0.148087602, 1073.781
0.169228085, 1065.627
0.193371436, 1057.476
0.220919235, 1049.324
0.252316335, 1041.168
0.288058496, 1033.005
0.328703948, 1024.831
0.374866435, 1016.644
0.427237342, 1008.441
0.486591903, 1000.219
0.553781737, 991.9772


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEPSA-1atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2040.09972
0.7946437, 2039.47625
0.6314906, 2038.7744
0.5018954, 2037.99121
0.3989514, 2037.12062
0.3171751, 2036.15631
0.2522112, 2035.09108
0.2006006, 2033.91871
0.1595953, 2032.63253
0.127013, 2031.22623
0.1011204, 2029.69362
0.08054076, 2028.02894
0.06418078, 2026.22781
0.05117201, 2024.28597
0.04082494, 2022.20026
0.03259204, 2019.96996
0.02603838, 2017.59271
0.02081902, 2015.07064
0.01665975, 2012.40641
0.01334302, 2009.60425
0.01069615, 2006.66973
0.008582096, 2003.60943
0.006892091, 2000.43031
0.005539821, 1997.13888
0.004456785, 1993.73998
0.003588609, 1990.23514
0.002892116, 1986.62048
0.002333006, 1982.88292
0.001884028, 1979.00131
0.00152345, 1974.93539
0.001234015, 1970.62702
0.001001951, 1965.9943
8.16E-04, 1960.92912
6.68E-04, 1955.29601
5.51E-04, 1948.94114
4.58E-04, 1941.70582
3.87E-04, 1933.4543
3.31E-04, 1924.10269
2.90E-04, 1913.64262
2.59E-04, 1902.1041
2.37E-04, 1889.47257
2.22E-04, 1875.49377
2.11E-04, 1858.73708
2.08E-04, 1848.811
2.07E-04, 1838.83
2.08E-04, 1828.833
2.10E-04, 1818.834
2.13E-04, 1808.842
2.18E-04, 1798.864
2.23E-04, 1788.904
2.30E-04, 1778.964
2.37E-04, 1769.044
2.46E-04, 1759.143
2.55E-04, 1749.261
2.66E-04, 1739.395
2.77E-04, 1729.544
2.89E-04, 1719.707
3.02E-04, 1709.881
3.16E-04, 1700.065
3.31E-04, 1690.257
3.46E-04, 1680.456
3.63E-04, 1670.661
3.81E-04, 1660.872
3.99E-04, 1651.087
4.19E-04, 1641.307
4.40E-04, 1631.531
4.62E-04, 1621.759
4.86E-04, 1611.992
5.11E-04, 1602.229
5.38E-04, 1592.471
5.66E-04, 1582.719
5.97E-04, 1572.972
6.29E-04, 1563.232
6.64E-04, 1553.499
7.01E-04, 1543.773
7.41E-04, 1534.055
7.83E-04, 1524.346
8.29E-04, 1514.647
8.79E-04, 1504.958
9.32E-04, 1495.279
9.90E-04, 1485.612
0.0010521, 1475.956
0.001119495, 1466.313
0.001192489, 1456.682
0.001271603, 1447.065
0.00135743, 1437.461
0.001450605, 1427.871
0.001552003, 1418.294
0.001662066, 1408.733
0.001781832, 1399.185
0.00191225, 1389.651
0.002054377, 1380.132
0.002209415, 1370.628
0.00237872, 1361.139
0.002563829, 1351.665
0.002766468, 1342.207
0.002988595, 1332.766
0.003232437, 1323.343
0.003500524, 1313.939
0.003795758, 1304.554
0.004121361, 1295.19
0.00448104, 1285.847
0.004878884, 1276.527
0.005319509, 1267.231
0.00580811, 1257.959
0.006350407, 1248.712
0.00695278, 1239.49
0.007622257, 1230.293
0.008366629, 1221.12
0.009194336, 1211.971
0.010114771, 1202.844
0.01113807, 1193.738
0.012275237, 1184.652
0.013538497, 1175.583
0.01494089, 1166.53
0.016496952, 1157.49
0.018222468, 1148.461
0.02013506, 1139.44
0.022253622, 1130.427
0.024599987, 1121.419
0.027198302, 1112.415
0.030075701, 1103.415
0.033263599, 1094.418
0.036797498, 1085.425
0.040718489, 1076.437
0.045074869, 1067.454
0.049921424, 1058.479
0.055322488, 1049.514
0.061353052, 1040.561
0.068098823, 1031.624
0.075660571, 1022.705
0.084154746, 1013.806
0.093712859, 1004.931
0.10448626, 996.0822


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEPSA-1atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2306.74395
0.7948844, 2305.47501
0.6325637, 2304.03466
0.5036653, 2302.27232
0.401505, 2300.14049
0.3205945, 2297.57403
0.2565873, 2294.52718
0.2059945, 2290.95922
0.166033, 2286.84639
0.1344724, 2282.18462
0.1095264, 2276.993
0.08976615, 2271.30948
0.07405699, 2265.18519
0.06150554, 2258.67716
0.05141515, 2251.84199
0.04324703, 2244.73158
0.03658678, 2237.39102
0.03111638, 2229.85821
0.02659147, 2222.16423
0.02282361, 2214.33435
0.01966665, 2206.38906
0.01700643, 2198.34492
0.01475311, 2190.21552
0.01283538, 2182.01193
0.01119622, 2173.75343
0.009788615, 2165.41987
0.008577583, 2157.04317
0.007531272, 2148.6214
0.006624584, 2140.15283
0.00583714, 2131.66249
0.00515063, 2123.13043
0.004551361, 2114.57093
0.004027016, 2105.98509
0.003567324, 2097.3738
0.003163631, 2088.74391
0.002808415, 2080.09452
0.002495382, 2071.42472
0.002219194, 2062.73979
0.001975155, 2054.03845
0.001759282, 2045.32613
0.001568056, 2036.59998
0.001398508, 2027.86204
0.001248036, 2019.11313
0.001114374, 2010.35379
9.96E-04, 2001.58443
8.90E-04, 1992.80533
7.96E-04, 1984.01653
7.12E-04, 1975.21788
6.37E-04, 1966.40894
5.71E-04, 1957.58901
5.11E-04, 1948.75701
4.58E-04, 1939.91147
4.11E-04, 1931.05045
3.68E-04, 1922.17145
3.31E-04, 1913.27135
2.97E-04, 1904.34626
2.67E-04, 1895.3915
2.40E-04, 1886.40143
2.16E-04, 1877.3694
1.95E-04, 1868.28761
1.76E-04, 1859.147
1.59E-04, 1849.93724
1.44E-04, 1840.64661
1.31E-04, 1831.26208
1.19E-04, 1821.76807
1.09E-04, 1812.15037
9.98E-05, 1802.38902
9.18E-05, 1792.46327
8.49E-05, 1782.34764
7.88E-05, 1772.00939
7.36E-05, 1761.40287
6.92E-05, 1750.45765
6.55E-05, 1739.04524
6.25E-05, 1726.91942
6.01E-05, 1713.32954
5.84E-05, 1689.76714
5.87E-05, 1679.78
5.95E-05, 1669.781
6.08E-05, 1659.798
6.29E-05, 1649.849
6.57E-05, 1639.953
6.93E-05, 1630.129
7.38E-05, 1620.395
7.93E-05, 1610.767
8.60E-05, 1601.258
9.40E-05, 1591.877
1.03E-04, 1582.627
1.14E-04, 1573.505
1.27E-04, 1564.504
1.42E-04, 1555.608
1.59E-04, 1546.799
1.78E-04, 1538.057
2.00E-04, 1529.361
2.25E-04, 1520.692
2.52E-04, 1512.034
2.83E-04, 1503.374
3.17E-04, 1494.702
3.54E-04, 1486.013
3.96E-04, 1477.303
4.43E-04, 1468.571
4.95E-04, 1459.818
5.52E-04, 1451.045
6.15E-04, 1442.254
6.86E-04, 1433.447
7.64E-04, 1424.627
8.50E-04, 1415.796
9.47E-04, 1406.957
0.001053757, 1398.111
0.001172808, 1389.259
0.001305223, 1380.406
0.001452622, 1371.551
0.001616777, 1362.696
0.001799703, 1353.842
0.002003648, 1344.991
0.002231198, 1336.143


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEPSA-40atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1599.21801
0.7943287, 1599.19028
0.6309583, 1599.15582
0.5011887, 1599.11307
0.3981092, 1599.06015
0.3162304, 1598.99477
0.251192, 1598.91417
0.1995304, 1598.81497
0.1584944, 1598.69303
0.1258987, 1598.54329
0.1000075, 1598.35948
0.07944187, 1598.13383
0.06310662, 1597.85664
0.0501318, 1597.51578
0.03982643, 1597.09606
0.03164167, 1596.5784
0.02514163, 1595.93885
0.01998011, 1595.14732
0.01588221, 1594.16536
0.01262969, 1592.9461
0.01004928, 1591.42914
0.008003551, 1589.53869
0.006383556, 1587.17911
0.005103042, 1584.23003
0.004093868, 1580.54168
0.003302362, 1575.93289
0.002686366, 1570.19834
0.0022127, 1563.13065
0.001854868, 1554.58231
0.001590645, 1544.53004
0.00140043, 1533.11308
0.001266664, 1520.55687
0.001174516, 1507.02417
0.001112504, 1492.3327
0.001072677, 1475.13262
0.001061245, 1465.175
0.001056775, 1455.186
0.001058279, 1445.188
0.001065162, 1435.188
0.001077013, 1425.192
0.001093567, 1415.204
0.00111467, 1405.226
0.001140253, 1395.26
0.001170315, 1385.309
0.001204912, 1375.373
0.001244144, 1365.453
0.001288146, 1355.55
0.001337088, 1345.664
0.001391158, 1335.796
0.001450579, 1325.945
0.001515588, 1316.111
0.001586449, 1306.293
0.001663437, 1296.491
0.001746854, 1286.704
0.001837016, 1276.932
0.001934282, 1267.173
0.002039023, 1257.427
0.002151668, 1247.692
0.00227267, 1237.968
0.002402549, 1228.254
0.002541901, 1218.549
0.002691394, 1208.853
0.002851825, 1199.165
0.0030241, 1189.486
0.003209326, 1179.815
0.003408784, 1170.153
0.003624001, 1160.501
0.00385679, 1150.86
0.004109294, 1141.231
0.004383966, 1131.617
0.004683698, 1122.019
0.005011759, 1112.439
0.005371808, 1102.879
0.00576787, 1093.341
0.006204253, 1083.828
0.006685711, 1074.34
0.007217322, 1064.878
0.007804725, 1055.443
0.008454667, 1046.035
0.00917589, 1036.654
0.009980355, 1027.303
0.010885258, 1017.987
0.011914904, 1008.717
0.013102275, 999.5085


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEPSA-40atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2047.75381
0.7943288, 2047.78037
0.6309583, 2047.81417
0.5011887, 2047.8561
0.3981091, 2047.908
0.3162303, 2047.97211
0.2511918, 2048.0511
0.1995302, 2048.1481
0.1584942, 2048.26677
0.1258985, 2048.41132
0.1000071, 2048.58633
0.07944126, 2048.79693
0.06310566, 2049.04806
0.05013025, 2049.34465
0.03982391, 2049.69074
0.03163762, 2050.08901
0.02513524, 2050.53987
0.0199703, 2051.04069
0.01586756, 2051.58502
0.01260835, 2052.16166
0.010019, 2052.75407
0.007961593, 2053.33986
0.006326619, 2053.89043
0.005027168, 2054.37063
0.003994283, 2054.73872
0.003173267, 2054.94596
0.00252074, 2054.9366
0.002002295, 2054.64782
0.001590632, 2054.00994
0.001264075, 2052.94711
0.001005391, 2051.37859
8.01E-04, 2049.22205
6.40E-04, 2046.39712
5.13E-04, 2042.83149
4.13E-04, 2038.46783
3.35E-04, 2033.27107
2.75E-04, 2027.2345
2.27E-04, 2020.38284
1.90E-04, 2012.76864
1.62E-04, 2004.47593
1.39E-04, 1995.59459
1.22E-04, 1986.22324
1.07E-04, 1976.45494
9.62E-05, 1966.37197
8.72E-05, 1956.04323
7.98E-05, 1945.52385
7.38E-05, 1934.85651
6.87E-05, 1924.07322
6.46E-05, 1913.19731
6.10E-05, 1902.24503
5.81E-05, 1891.22462
5.55E-05, 1880.14829
5.34E-05, 1869.01178
5.15E-05, 1857.81439
5.00E-05, 1846.54997
4.86E-05, 1835.20756
4.75E-05, 1823.77033
4.65E-05, 1812.21283
4.57E-05, 1800.49663
4.50E-05, 1788.55527
4.44E-05, 1776.29824
4.39E-05, 1763.50613
4.36E-05, 1749.69813
4.33E-05, 1732.79584
4.32E-05, 1722.797
4.32E-05, 1712.797
4.33E-05, 1702.797
4.34E-05, 1692.797
4.36E-05, 1682.798
4.38E-05, 1672.799
4.40E-05, 1662.801
4.44E-05, 1652.804
4.47E-05, 1642.809
4.51E-05, 1632.815
4.56E-05, 1622.823
4.61E-05, 1612.833
4.67E-05, 1602.845
4.74E-05, 1592.86
4.80E-05, 1582.877
4.88E-05, 1572.897
4.96E-05, 1562.919
5.05E-05, 1552.944
5.14E-05, 1542.972
5.24E-05, 1533.003
5.35E-05, 1523.038
5.46E-05, 1513.077
5.58E-05, 1503.12
5.71E-05, 1493.167
5.86E-05, 1483.219
6.01E-05, 1473.276
6.17E-05, 1463.338
6.35E-05, 1453.406
6.54E-05, 1443.481
6.74E-05, 1433.563
6.97E-05, 1423.654
7.21E-05, 1413.754
7.47E-05, 1403.864
7.76E-05, 1393.985
8.07E-05, 1384.119
8.41E-05, 1374.267
8.79E-05, 1364.43
9.20E-05, 1354.61
9.65E-05, 1344.808
1.01E-04, 1335.025
1.07E-04, 1325.263
1.13E-04, 1315.523
1.19E-04, 1305.806
1.27E-04, 1296.113
1.35E-04, 1286.444
1.43E-04, 1276.8
1.53E-04, 1267.182
1.64E-04, 1257.589
1.75E-04, 1248.021
1.88E-04, 1238.478
2.02E-04, 1228.96
2.18E-04, 1219.466
2.35E-04, 1209.995
2.54E-04, 1200.546
2.75E-04, 1191.118
2.97E-04, 1181.71
3.22E-04, 1172.319
3.49E-04, 1162.944
3.79E-04, 1153.583
4.12E-04, 1144.234
4.47E-04, 1134.894
4.86E-04, 1125.56
5.28E-04, 1116.231
5.74E-04, 1106.905
6.24E-04, 1097.581
6.78E-04, 1088.262
7.39E-04, 1078.951
8.05E-04, 1069.655
8.80E-04, 1060.383
9.64E-04, 1051.148
0.001060626, 1041.964
0.001171617, 1032.846
0.001300366, 1023.81
0.001450486, 1014.87
0.001626148, 1006.037
0.001832158, 997.3196


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-DRGEPSA-40atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2397.91307
0.7943284, 2397.89977
0.6309576, 2397.88276
0.5011876, 2397.86135
0.3981077, 2397.83441
0.3162285, 2397.80051
0.2511896, 2397.75795
0.1995274, 2397.70446
0.1584908, 2397.63728
0.1258944, 2397.55288
0.1000023, 2397.44711
0.07943567, 2397.31447
0.06309927, 2397.1485
0.05012312, 2396.94101
0.03981618, 2396.68208
0.03162956, 2396.35974
0.02512726, 2395.95848
0.01996299, 2395.46251
0.01586166, 2394.85102
0.01260479, 2394.10059
0.01001883, 2393.18496
0.00796592, 2392.07525
0.006336525, 2390.74066
0.005043602, 2389.15082
0.004017937, 2387.27406
0.003204513, 2385.0834
0.002559524, 2382.55573
0.002048108, 2379.67397
0.001642515, 2376.42499
0.001320696, 2372.81152
0.001065056, 2368.83383
8.62E-04, 2364.50085
7.00E-04, 2359.8251
5.70E-04, 2354.82166
4.67E-04, 2349.50686
3.83E-04, 2343.89744
3.16E-04, 2338.00981
2.62E-04, 2331.85976
2.18E-04, 2325.46215
1.82E-04, 2318.8308
1.53E-04, 2311.97847
1.29E-04, 2304.91692
1.09E-04, 2297.65682
9.26E-05, 2290.20793
7.90E-05, 2282.57902
6.77E-05, 2274.778
5.83E-05, 2266.81189
5.04E-05, 2258.68693
4.37E-05, 2250.40858
3.81E-05, 2241.98155
3.34E-05, 2233.40992
2.93E-05, 2224.69707
2.59E-05, 2215.84579
2.30E-05, 2206.85832
2.05E-05, 2197.73632
1.83E-05, 2188.48091
1.65E-05, 2179.09278
1.49E-05, 2169.57188
1.35E-05, 2159.91767
1.23E-05, 2150.12875
1.13E-05, 2140.19972
1.04E-05, 2130.13488
9.64E-06, 2119.92203
8.98E-06, 2109.55516
8.41E-06, 2099.0228
7.91E-06, 2088.30789
7.49E-06, 2077.38449
7.13E-06, 2066.21188
6.83E-06, 2054.71489
6.58E-06, 2042.78727
6.39E-06, 2030.14863
6.23E-06, 2016.08465
6.13E-06, 1994.48764
6.13E-06, 1984.494
6.16E-06, 1974.494
6.21E-06, 1964.496
6.30E-06, 1954.504
6.42E-06, 1944.522
6.56E-06, 1934.553
6.73E-06, 1924.599
6.93E-06, 1914.662
7.16E-06, 1904.743
7.42E-06, 1894.843
7.71E-06, 1884.961
8.02E-06, 1875.097
8.37E-06, 1865.249
8.74E-06, 1855.417
9.14E-06, 1845.599
9.58E-06, 1835.793
1.00E-05, 1825.998
1.05E-05, 1816.212
1.11E-05, 1806.433
1.16E-05, 1796.66
1.22E-05, 1786.892
1.28E-05, 1777.127
1.35E-05, 1767.365
1.42E-05, 1757.604
1.49E-05, 1747.844
1.57E-05, 1738.084
1.65E-05, 1728.324
1.73E-05, 1718.563
1.82E-05, 1708.801
1.92E-05, 1699.038
2.01E-05, 1689.274
2.12E-05, 1679.509
2.22E-05, 1669.743
2.33E-05, 1659.975
2.45E-05, 1650.206
2.58E-05, 1640.436
2.70E-05, 1630.665
2.84E-05, 1620.894
2.98E-05, 1611.122
3.13E-05, 1601.35
3.29E-05, 1591.578
3.45E-05, 1581.807
3.63E-05, 1572.036
3.81E-05, 1562.267
4.01E-05, 1552.499
4.21E-05, 1542.733
4.43E-05, 1532.97
4.66E-05, 1523.21
4.90E-05, 1513.454
5.16E-05, 1503.702
5.43E-05, 1493.955
5.73E-05, 1484.213
6.04E-05, 1474.477


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-detailed-1atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1595.80026
0.7944446, 1595.41443
0.631158, 1594.98147
0.5014548, 1594.49538
0.3984281, 1593.94906
0.3165915, 1593.33444
0.251587, 1592.64236
0.1999529, 1591.86244
0.1589395, 1590.98298
0.1263626, 1589.99076
0.1004873, 1588.87096
0.07993527, 1587.60697
0.0636118, 1586.18031
0.05064727, 1584.57055
0.04035086, 1582.75524
0.0321738, 1580.70996
0.02568012, 1578.40848
0.02052346, 1575.82298
0.01642863, 1572.92488
0.01317695, 1569.68421
0.01059472, 1566.07045
0.00854393, 1562.05987
0.00691458, 1557.62617
0.005619546, 1552.7495
0.004589491, 1547.4155
0.00376933, 1541.61664
0.003115325, 1535.35284
0.002592785, 1528.63143
0.002174238, 1521.46656
0.001837969, 1513.87785
0.001566849, 1505.88852
0.001347399, 1497.52337
0.001169036, 1488.80656
0.001023466, 1479.75708
9.04E-04, 1470.39557
8.06E-04, 1460.72575
7.26E-04, 1450.74283
6.59E-04, 1440.41986
6.05E-04, 1429.68693
5.60E-04, 1418.39851
5.25E-04, 1406.14035
4.99E-04, 1391.12468
4.92E-04, 1381.233
4.93E-04, 1371.254
5.06E-04, 1361.255
5.32E-04, 1351.313
5.78E-04, 1341.553
6.48E-04, 1332.151
7.51E-04, 1323.319
8.94E-04, 1315.228
0.001084329, 1307.934
0.001325113, 1301.36
0.001620906, 1295.335
0.001976497, 1289.664
0.002398218, 1284.165
0.002893693, 1278.687
0.003472639, 1273.112
0.004144703, 1267.356
0.00492092, 1261.36
0.005812672, 1255.093
0.006832156, 1248.545
0.007991942, 1241.723
0.009308653, 1234.645
0.010797759, 1227.343
0.012479564, 1219.846
0.014378339, 1212.183
0.016522012, 1204.385
0.018944609, 1196.477
0.021685976, 1188.482
0.024792402, 1180.421
0.028318685, 1172.31
0.032327717, 1164.164
0.036893006, 1155.994
0.042098593, 1147.81
0.048041501, 1139.619
0.054832802, 1131.427
0.062599151, 1123.238
0.071484765, 1115.055
0.081651617, 1106.88
0.09328624, 1098.712
0.106593245, 1090.552
0.121807617, 1082.397
0.139188776, 1074.245
0.159024111, 1066.094
0.181634452, 1057.94
0.207374477, 1049.779
0.236634158, 1041.607
0.269840383, 1033.42
0.307454609, 1025.215
0.349990063, 1016.987
0.397993898, 1008.733
0.452068516, 1000.449
0.512852234, 992.1332


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-detailed-1atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2040.06214
0.7946466, 2039.43703
0.6314944, 2038.73441
0.5018991, 2037.9523
0.3989536, 2037.08453
0.3171751, 2036.12622
0.2522078, 2035.07161
0.2005927, 2033.91589
0.1595819, 2032.65404
0.1269933, 2031.28275
0.1010934, 2029.79869
0.08050568, 2028.20002
0.06413691, 2026.48654
0.05111886, 2024.65906
0.04076225, 2022.72028
0.03251976, 2020.67415
0.02595695, 2018.52734
0.02072883, 2016.28524
0.01656187, 2013.95657
0.01323875, 2011.54945
0.01058707, 2009.07138
0.008469995, 2006.52799
0.006778912, 2003.92138
0.005427561, 2001.24812
0.004347406, 1998.49671
0.003483952, 1995.64417
0.002793841, 1992.65505
0.00224251, 1989.47483
0.001802437, 1986.02998
0.001451659, 1982.22619
0.001172647, 1977.95018
9.51E-04, 1973.07577
7.77E-04, 1967.47589
6.40E-04, 1961.0401
5.33E-04, 1953.69697
4.50E-04, 1945.43015
3.86E-04, 1936.28124
3.37E-04, 1926.33182
3.00E-04, 1915.67937
2.71E-04, 1904.39219
2.50E-04, 1892.48255
2.34E-04, 1879.84406
2.22E-04, 1866.10833
2.14E-04, 1849.70032
2.12E-04, 1839.747
2.11E-04, 1829.759
2.12E-04, 1819.76
2.14E-04, 1809.761
2.18E-04, 1799.77
2.22E-04, 1789.793
2.28E-04, 1779.834
2.35E-04, 1769.895
2.43E-04, 1759.976
2.51E-04, 1750.078
2.61E-04, 1740.199
2.72E-04, 1730.339
2.84E-04, 1720.495
2.97E-04, 1710.665
3.10E-04, 1700.847
3.25E-04, 1691.04
3.40E-04, 1681.242
3.57E-04, 1671.451
3.75E-04, 1661.666
3.93E-04, 1651.887
4.13E-04, 1642.112
4.34E-04, 1632.341
4.56E-04, 1622.574
4.80E-04, 1612.81
5.05E-04, 1603.05
5.31E-04, 1593.293
5.59E-04, 1583.54
5.88E-04, 1573.79
6.20E-04, 1564.045
6.53E-04, 1554.304
6.89E-04, 1544.568
7.27E-04, 1534.838
7.68E-04, 1525.114
8.11E-04, 1515.398
8.58E-04, 1505.69
9.09E-04, 1495.991
9.63E-04, 1486.302
0.001021598, 1476.624
0.001084987, 1466.958
0.001153643, 1457.305
0.001228114, 1447.666
0.00130901, 1438.041
0.001396995, 1428.431
0.001492959, 1418.837
0.001597411, 1409.261
0.001711418, 1399.701
0.001835984, 1390.158
0.001972225, 1380.633
0.002121385, 1371.127
0.002284893, 1361.639
0.002464298, 1352.171
0.002661375, 1342.723
0.002878117, 1333.295
0.003116737, 1323.888
0.003379738, 1314.502
0.003669886, 1305.138
0.003990296, 1295.796
0.004344387, 1286.477
0.004736026, 1277.18
0.005169393, 1267.906
0.005649181, 1258.654
0.006180546, 1249.423
0.006769073, 1240.213
0.007420918, 1231.023
0.00814288, 1221.851
0.008942206, 1212.697
0.009827062, 1203.558
0.010806188, 1194.433
0.011888692, 1185.321
0.013086843, 1176.219
0.014410153, 1167.128
0.015872586, 1158.044
0.017488563, 1148.966
0.019274115, 1139.894
0.021247406, 1130.828
0.022310633, 1126.298
0.023428497, 1121.77
0.024604479, 1117.243
0.025841638, 1112.718
0.027143818, 1108.194
0.02851458, 1103.672
0.02995802, 1099.152
0.03147828, 1094.635
0.033080421, 1090.12
0.034769282, 1085.608
0.036550343, 1081.099
0.03842964, 1076.593
0.040413132, 1072.091
0.042507699, 1067.593
0.044720784, 1063.099
0.04705984, 1058.61
0.049533432, 1054.126
0.052154825, 1049.647
0.054924954, 1045.175
0.057859976, 1040.707
0.060969356, 1036.246
0.064265969, 1031.791
0.067762167, 1027.343
0.071471966, 1022.902
0.075410419, 1018.468
0.079592744, 1014.042
0.084037186, 1009.623
0.088761325, 1005.212
0.093783842, 1000.81
0.099126851, 996.4161


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-detailed-1atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2306.79549
0.7948804, 2305.54181
0.632533, 2304.11441
0.5036191, 2302.36774
0.4014429, 2300.25174
0.3205201, 2297.70246
0.2565019, 2294.6727
0.2059013, 2291.12079
0.1659358, 2287.02154
0.1343758, 2282.3714
0.1094333, 2277.18783
0.08967994, 2271.50963
0.07397945, 2265.38863
0.06143721, 2258.8828
0.05135556, 2252.04967
0.04319506, 2244.94195
0.03654101, 2237.60535
0.03107533, 2230.07812
0.02655379, 2222.39157
0.02278817, 2214.57109
0.01963256, 2206.63713
0.01697304, 2198.60624
0.01471995, 2190.49184
0.01280218, 2182.30499
0.01116283, 2174.06465
0.009755012, 2165.75113
0.00854377, 2157.39553
0.007497343, 2148.99632
0.006590645, 2140.55238
0.005803263, 2132.08458
0.005117102, 2123.58305
0.004518054, 2115.04967
0.00399417, 2106.49281
0.003535045, 2097.91335
0.003131961, 2089.31348
0.0027775, 2080.69516
0.002465328, 2072.06012
0.002190018, 2063.40834
0.001946937, 2054.74538
0.001732003, 2046.06842
0.00154178, 2037.37955
0.001373262, 2028.67951
0.001223838, 2019.96875
0.001091239, 2011.2477
9.73E-04, 2002.51637
8.69E-04, 1993.77466
7.76E-04, 1985.02214
6.93E-04, 1976.25811
6.19E-04, 1967.48151
5.54E-04, 1958.69089
4.95E-04, 1949.88436
4.43E-04, 1941.05949
3.97E-04, 1932.21329
3.56E-04, 1923.34208
3.19E-04, 1914.4415
2.87E-04, 1905.50632
2.57E-04, 1896.5305
2.32E-04, 1887.50705
2.09E-04, 1878.42811
1.88E-04, 1869.28496
1.70E-04, 1860.06804
1.54E-04, 1850.76718
1.40E-04, 1841.3717
1.27E-04, 1831.87054
1.16E-04, 1822.25135
1.06E-04, 1812.50503
9.80E-05, 1802.61752
9.05E-05, 1792.57608
8.40E-05, 1782.365
7.83E-05, 1771.96393
7.34E-05, 1761.34368
6.92E-05, 1750.45872
6.57E-05, 1739.22762
6.28E-05, 1727.50843
6.04E-05, 1714.94611
5.86E-05, 1700.35201
5.79E-05, 1690.393
5.77E-05, 1680.405
5.80E-05, 1670.406
5.88E-05, 1660.408
6.02E-05, 1650.426
6.22E-05, 1640.476
6.49E-05, 1630.575
6.84E-05, 1620.744
7.28E-05, 1611.002
7.82E-05, 1601.368
8.48E-05, 1591.858
9.28E-05, 1582.485
1.02E-04, 1573.256
1.14E-04, 1564.166
1.27E-04, 1555.208
1.42E-04, 1546.365
1.59E-04, 1537.615
1.79E-04, 1528.933
2.01E-04, 1520.296
2.26E-04, 1511.681
2.54E-04, 1503.07
2.85E-04, 1494.45
3.19E-04, 1485.811
3.58E-04, 1477.148
4.01E-04, 1468.458
4.48E-04, 1459.741
5.00E-04, 1450.999
5.58E-04, 1442.234
6.23E-04, 1433.449
6.94E-04, 1424.648
7.73E-04, 1415.834
8.61E-04, 1407.01
9.60E-04, 1398.18
0.0010688, 1389.346
0.001190596, 1380.511
0.001326493, 1371.677
0.001478263, 1362.846
0.001647906, 1354.02
0.001837675, 1345.201
0.002050135, 1336.39
0.00228818, 1327.588


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-detailed-40atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1597.61911
0.7943675, 1597.40767
0.631021, 1597.19214
0.5012646, 1596.97414
0.3981904, 1596.75396
0.3163115, 1596.53051
0.2512696, 1596.30127
0.1996026, 1596.0624
0.1585604, 1595.80885
0.1259583, 1595.53437
0.1000609, 1595.23151
0.07948959, 1594.89134
0.06314924, 1594.50317
0.05016993, 1594.054
0.03986065, 1593.52785
0.03167253, 1592.90493
0.02516962, 1592.16059
0.02000569, 1591.26374
0.0159058, 1590.17639
0.01265162, 1588.85045
0.01006987, 1587.22613
0.008023061, 1585.22882
0.006402173, 1582.76535
0.005120871, 1579.71968
0.004110908, 1575.94874
0.003318475, 1571.28091
0.002701249, 1565.52211
0.002225891, 1558.48052
0.001865717, 1550.0126
0.001598577, 1540.09972
0.001404984, 1528.87077
0.00126766, 1516.55109
0.001171969, 1503.33213
0.001106488, 1489.15873
0.001063156, 1473.33711
0.001036804, 1446.7478
0.001038055, 1436.756
0.001044417, 1426.756
0.001055467, 1416.76
0.001070953, 1406.77
0.001090717, 1396.79
0.001114678, 1386.822
0.00114281, 1376.867
0.001175136, 1366.926
0.001211715, 1356.999
0.001252625, 1347.088
0.00129798, 1337.192
0.001347901, 1327.312
0.001402535, 1317.447
0.001462032, 1307.597
0.00152656, 1297.761
0.001596293, 1287.938
0.001671413, 1278.127
0.001752095, 1268.328
0.001838535, 1258.539
0.001930908, 1248.76
0.002029411, 1238.989
0.002134226, 1229.225
0.002245537, 1219.467
0.002363524, 1209.714
0.002488385, 1199.964
0.002620303, 1190.217
0.002759494, 1180.472
0.00290621, 1170.728
0.003060763, 1160.984
0.003223534, 1151.24
0.003395021, 1141.496
0.003575856, 1131.753
0.003766895, 1122.01
0.003969162, 1112.269
0.004183967, 1102.53
0.004412837, 1092.795
0.004657552, 1083.066
0.004920158, 1073.344
0.005202899, 1063.631
0.00550825, 1053.929
0.005839004, 1044.24
0.006198526, 1034.565
0.006591086, 1024.906
0.007022362, 1015.267
0.007499705, 1005.651
0.008034161, 996.0649


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-detailed-40atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2047.75122
0.7943288, 2047.77715
0.6309583, 2047.81012
0.5011886, 2047.85102
0.398109, 2047.90164
0.3162302, 2047.96414
0.2511917, 2048.04112
0.19953, 2048.13551
0.1584939, 2048.251
0.1258981, 2048.39147
0.1000067, 2048.56143
0.07944079, 2048.76556
0.06310509, 2049.00863
0.05012956, 2049.29505
0.03982309, 2049.62845
0.03163665, 2050.01092
0.02513412, 2050.44234
0.01996902, 2050.91955
0.01586612, 2051.43563
0.01260677, 2051.97906
0.01001732, 2052.53339
0.007959857, 2053.07671
0.00632489, 2053.58135
0.005025513, 2054.01368
0.003992767, 2054.334
0.003171943, 2054.49599
0.00251964, 2054.44649
0.002001427, 2054.12511
0.001589979, 2053.46406
0.001263599, 2052.38839
0.001005045, 2050.81699
8.01E-04, 2048.6657
6.39E-04, 2045.85123
5.12E-04, 2042.29796
4.13E-04, 2037.94609
3.35E-04, 2032.75995
2.74E-04, 2026.73447
2.27E-04, 2019.89754
1.90E-04, 2012.3049
1.61E-04, 2004.04226
1.39E-04, 1995.19899
1.21E-04, 1985.87158
1.07E-04, 1976.1501
9.58E-05, 1966.11406
8.67E-05, 1955.82924
7.93E-05, 1945.35102
7.32E-05, 1934.71929
6.81E-05, 1923.96579
6.39E-05, 1913.11332
6.04E-05, 1902.17769
5.74E-05, 1891.16895
5.48E-05, 1880.09237
5.26E-05, 1868.9488
5.08E-05, 1857.73518
4.92E-05, 1846.44419
4.79E-05, 1835.06361
4.67E-05, 1823.57484
4.58E-05, 1811.95023
4.49E-05, 1800.14711
4.43E-05, 1788.09014
4.37E-05, 1775.67175
4.33E-05, 1762.61605
4.29E-05, 1748.23452
4.27E-05, 1727.37684
4.27E-05, 1717.377
4.27E-05, 1707.377
4.28E-05, 1697.377
4.30E-05, 1687.378
4.32E-05, 1677.379
4.35E-05, 1667.382
4.39E-05, 1657.386
4.43E-05, 1647.392
4.47E-05, 1637.4
4.53E-05, 1627.41
4.58E-05, 1617.423
4.65E-05, 1607.439
4.72E-05, 1597.458
4.80E-05, 1587.48
4.89E-05, 1577.506
4.98E-05, 1567.536
5.08E-05, 1557.57
5.19E-05, 1547.609
5.31E-05, 1537.652
5.44E-05, 1527.7
5.58E-05, 1517.753
5.72E-05, 1507.811
5.88E-05, 1497.875
6.05E-05, 1487.945
6.23E-05, 1478.021
6.43E-05, 1468.104
6.64E-05, 1458.194
6.86E-05, 1448.291
7.10E-05, 1438.395
7.36E-05, 1428.507
7.63E-05, 1418.627
7.93E-05, 1408.755
8.25E-05, 1398.892
8.59E-05, 1389.038
8.95E-05, 1379.193
9.34E-05, 1369.358
9.77E-05, 1359.533
1.02E-04, 1349.718
1.07E-04, 1339.914
1.12E-04, 1330.12
1.18E-04, 1320.337
1.24E-04, 1310.566
1.31E-04, 1300.806
1.38E-04, 1291.058
1.45E-04, 1281.322
1.53E-04, 1271.598
1.62E-04, 1261.887
1.72E-04, 1252.189
1.82E-04, 1242.504
1.93E-04, 1232.832
2.06E-04, 1223.173
2.19E-04, 1213.528
2.33E-04, 1203.896
2.48E-04, 1194.278
2.65E-04, 1184.674
2.84E-04, 1175.084
3.03E-04, 1165.508
3.25E-04, 1155.947
3.48E-04, 1146.401
3.74E-04, 1136.87
4.02E-04, 1127.355
4.17E-04, 1122.606
4.33E-04, 1117.864
4.49E-04, 1113.127
4.66E-04, 1108.395
4.84E-04, 1103.668
5.03E-04, 1098.947
5.23E-04, 1094.232
5.44E-04, 1089.523
5.66E-04, 1084.821
5.89E-04, 1080.126
6.14E-04, 1075.439
6.39E-04, 1070.76
6.67E-04, 1066.089
6.95E-04, 1061.427
7.26E-04, 1056.775
7.58E-04, 1052.133
7.92E-04, 1047.502
8.29E-04, 1042.883
8.67E-04, 1038.276
9.09E-04, 1033.682
9.52E-04, 1029.102
9.99E-04, 1024.536
0.001048705, 1019.985
0.001101799, 1015.449
0.00115851, 1010.929
0.001284212, 1001.922
0.001428544, 992.9659


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-nbutanol-PSR-detailed-40atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2397.91345
0.7943284, 2397.90018
0.6309576, 2397.88326
0.5011876, 2397.86199
0.3981077, 2397.83524
0.3162284, 2397.8016
0.2511895, 2397.75926
0.1995273, 2397.70611
0.1584907, 2397.63933
0.1258943, 2397.55546
0.1000022, 2397.4503
0.07943558, 2397.31847
0.06309919, 2397.1535
0.05012304, 2396.94722
0.0398161, 2396.68981
0.03162946, 2396.36857
0.02512716, 2395.97013
0.01996286, 2395.47675
0.01586151, 2394.86835
0.01260461, 2394.12136
0.01001863, 2393.20974
0.007965693, 2392.10432
0.006336275, 2390.7749
0.005043323, 2389.18919
0.004017653, 2387.31697
0.003204224, 2385.13033
0.002559241, 2382.60589
0.002047842, 2379.72622
0.001642278, 2376.47796
0.001320497, 2372.8637
0.001064901, 2368.88369
8.62E-04, 2364.54695
7.00E-04, 2359.86621
5.70E-04, 2354.85674
4.67E-04, 2349.53515
3.83E-04, 2343.91842
3.16E-04, 2338.02322
2.62E-04, 2331.86548
2.18E-04, 2325.46021
1.82E-04, 2318.82137
1.53E-04, 2311.9618
1.29E-04, 2304.89335
1.09E-04, 2297.6268
9.27E-05, 2290.17192
7.91E-05, 2282.53761
6.78E-05, 2274.73188
5.84E-05, 2266.76186
5.05E-05, 2258.63393
4.38E-05, 2250.35368
3.82E-05, 2241.926
3.34E-05, 2233.35512
2.94E-05, 2224.64467
2.60E-05, 2215.79764
2.30E-05, 2206.81655
2.05E-05, 2197.70336
1.84E-05, 2188.45957
1.65E-05, 2179.08621
1.49E-05, 2169.58378
1.35E-05, 2159.95223
1.23E-05, 2150.19078
1.13E-05, 2140.29524
1.04E-05, 2130.26994
9.63E-06, 2120.10469
8.95E-06, 2109.7949
8.37E-06, 2099.33132
7.87E-06, 2088.70011
7.44E-06, 2077.88038
7.07E-06, 2066.83979
6.76E-06, 2055.5207
6.50E-06, 2043.84466
6.28E-06, 2031.62564
6.12E-06, 2018.43747
5.99E-06, 2002.70249
5.95E-06, 1992.718
5.94E-06, 1982.722
5.97E-06, 1972.722
6.02E-06, 1962.723
6.09E-06, 1952.729
6.20E-06, 1942.745
6.33E-06, 1932.773
6.50E-06, 1922.817
6.69E-06, 1912.878
6.91E-06, 1902.958
7.16E-06, 1893.058
7.44E-06, 1883.178
7.75E-06, 1873.317
8.09E-06, 1863.474
8.46E-06, 1853.648
8.86E-06, 1843.837
9.29E-06, 1834.039
9.75E-06, 1824.253
1.02E-05, 1814.476
1.08E-05, 1804.707
1.13E-05, 1794.943
1.19E-05, 1785.184
1.25E-05, 1775.428
1.32E-05, 1765.673
1.39E-05, 1755.919
1.46E-05, 1746.166
1.54E-05, 1736.412
1.61E-05, 1726.658
1.70E-05, 1716.902
1.79E-05, 1707.145
1.88E-05, 1697.387
1.97E-05, 1687.628
2.08E-05, 1677.868
2.18E-05, 1668.107
2.29E-05, 1658.345
2.41E-05, 1648.582
2.53E-05, 1638.819
2.66E-05, 1629.056
2.80E-05, 1619.294
2.94E-05, 1609.533
3.10E-05, 1599.773
3.26E-05, 1590.014
3.43E-05, 1580.258
3.61E-05, 1570.504
3.80E-05, 1560.753
4.00E-05, 1551.005
4.21E-05, 1541.261
4.44E-05, 1531.521
4.68E-05, 1521.786
4.94E-05, 1512.056
5.21E-05, 1502.331
5.51E-05, 1492.612
5.82E-05, 1482.899


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEP-1atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1588.07151
0.7944353, 1587.7011
0.6311421, 1587.28469
0.5014341, 1586.81615
0.398404, 1586.28821
0.3165651, 1585.69256
0.2515593, 1585.01975
0.1999248, 1584.25907
0.1589118, 1583.39833
0.1263359, 1582.42381
0.100462, 1581.32003
0.07991185, 1580.06964
0.06359065, 1578.65331
0.0506287, 1577.04964
0.04033514, 1575.23513
0.03216113, 1573.18422
0.02567066, 1570.86955
0.02051731, 1568.26251
0.0164258, 1565.3326
0.01317746, 1562.05001
0.01059844, 1558.38334
0.00855071, 1554.30875
0.006924201, 1549.8002
0.00563174, 1544.83849
0.004603957, 1539.41028
0.003785749, 1533.50927
0.003133382, 1527.1366
0.002612186, 1520.30071
0.002194726, 1513.01642
0.001859336, 1505.30346
0.001588944, 1497.18444
0.001370131, 1488.68171
0.001192386, 1479.81882
0.001047457, 1470.61172
9.29E-04, 1461.07059
8.32E-04, 1451.19325
7.52E-04, 1440.9562
6.87E-04, 1430.30397
6.35E-04, 1419.09866
5.93E-04, 1406.98652
5.62E-04, 1392.58915
5.51E-04, 1382.721
5.50E-04, 1372.756
5.61E-04, 1362.756
5.86E-04, 1352.79
6.29E-04, 1342.965
6.99E-04, 1333.441
8.04E-04, 1324.425
9.53E-04, 1316.122
0.001156825, 1308.658
0.001421264, 1302.017
0.001750107, 1296.054
0.002148093, 1290.547
0.00262067, 1285.285
0.003176553, 1280.082
0.003827988, 1274.796
0.004587292, 1269.332
0.005469464, 1263.623
0.00649002, 1257.637
0.007666337, 1251.363
0.00901712, 1244.811
0.010563852, 1238.002
0.012330099, 1230.965
0.014347842, 1223.73
0.016649562, 1216.333
0.019277183, 1208.802
0.022280149, 1201.164
0.025717193, 1193.443
0.029657309, 1185.661
0.034183018, 1177.835
0.039390514, 1169.981
0.045393022, 1162.112
0.052323893, 1154.238
0.060339315, 1146.367
0.069619614, 1138.507
0.08037762, 1130.662
0.092858939, 1122.836
0.10734944, 1115.031
0.124179591, 1107.248
0.143727734, 1099.488
0.166437037, 1091.748
0.192807796, 1084.027
0.223414856, 1076.322
0.258913881, 1068.629
0.300044804, 1060.944
0.347650357, 1053.261
0.40266729, 1045.575
0.466133982, 1037.881
0.539211774, 1030.172
0.62317472, 1022.441
0.719394723, 1014.682
0.829373186, 1006.887
0.954682456, 999.0501


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEP-1atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2022.59183
0.7945421, 2022.06868
0.6313262, 2021.48894
0.5016744, 2020.84724
0.3986832, 2020.14041
0.3168676, 2019.36377
0.2518718, 2018.51372
0.2002355, 2017.58736
0.1592101, 2016.58179
0.1266125, 2015.4947
0.100709, 2014.32522
0.08012226, 2013.07269
0.06375865, 2011.73858
0.05074942, 2010.32389
0.04040495, 2008.83204
0.03217741, 2007.26694
0.02563189, 2005.63306
0.02042309, 2003.9349
0.01627686, 2002.17604
0.01297556, 2000.35797
0.01034639, 1998.47836
0.008252147, 1996.52894
0.006583853, 1994.49282
0.005254936, 1992.34136
0.0041966, 1990.0304
0.003354165, 1987.49808
0.002684154, 1984.66014
0.00215203, 1981.40978
0.001730351, 1977.61854
0.001397319, 1973.14183
0.001135588, 1967.83052
9.31E-04, 1961.5507
7.73E-04, 1954.2076
6.52E-04, 1945.76737
5.60E-04, 1936.25987
4.91E-04, 1925.76575
4.40E-04, 1914.35345
4.03E-04, 1902.01373
3.76E-04, 1888.53025
3.58E-04, 1872.90825
3.51E-04, 1863.003
3.48E-04, 1853.033
3.48E-04, 1843.04
3.51E-04, 1833.04
3.55E-04, 1823.044
3.61E-04, 1813.059
3.69E-04, 1803.089
3.79E-04, 1793.135
3.90E-04, 1783.198
4.03E-04, 1773.276
4.16E-04, 1763.368
4.31E-04, 1753.472
4.47E-04, 1743.586
4.64E-04, 1733.709
4.81E-04, 1723.84
5.00E-04, 1713.977
5.21E-04, 1704.119
5.42E-04, 1694.266
5.64E-04, 1684.417
5.88E-04, 1674.572
6.12E-04, 1664.731
6.39E-04, 1654.894
6.66E-04, 1645.061
6.96E-04, 1635.232
7.27E-04, 1625.408
7.60E-04, 1615.589
7.95E-04, 1605.776
8.32E-04, 1595.97
8.72E-04, 1586.171
9.15E-04, 1576.379
9.60E-04, 1566.596
0.001009307, 1556.822
0.001061972, 1547.058
0.001118699, 1537.304
0.001179896, 1527.562
0.001246027, 1517.832
0.001317585, 1508.116
0.001395128, 1498.414
0.001479267, 1488.726
0.001570814, 1479.054
0.001670189, 1469.399
0.001778351, 1459.759
0.001896153, 1450.136
0.002024546, 1440.53
0.002164562, 1430.942
0.00231736, 1421.371
0.002484188, 1411.818
0.002666442, 1402.283
0.002865675, 1392.766
0.003083649, 1383.266
0.003322301, 1373.784
0.003583846, 1364.32
0.00387078, 1354.875
0.004185985, 1345.449
0.004532777, 1336.042
0.004914899, 1326.656
0.00533675, 1317.291
0.005803325, 1307.949
0.006320443, 1298.631
0.006894772, 1289.339
0.007533999, 1280.075
0.008246985, 1270.841
0.009043927, 1261.639
0.009936655, 1252.47
0.010938552, 1243.337
0.012065188, 1234.241
0.013334282, 1225.184
0.014766253, 1216.167
0.016384263, 1207.192
0.018215107, 1198.259
0.020289122, 1189.369
0.022641039, 1180.522
0.025310596, 1171.717
0.02834251, 1162.954
0.031787585, 1154.232
0.035703455, 1145.549
0.040154844, 1136.903
0.045214682, 1128.291
0.050969414, 1119.71
0.057497878, 1111.159
0.064907463, 1102.63
0.073307297, 1094.12
0.082816941, 1085.625
0.093566925, 1077.14
0.10569938, 1068.659
0.119367173, 1060.176
0.134730258, 1051.687
0.151947821, 1043.186
0.171236609, 1034.666
0.192771413, 1026.126
0.216767535, 1017.56
0.243454147, 1008.965
0.273081555, 1000.34
0.305940239, 991.6832


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEP-1atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2298.37798
0.7952116, 2297.22828
0.6326207, 2295.81724
0.5036597, 2294.09395
0.401438, 2292.01093
0.3204656, 2289.50708
0.2563915, 2286.53802
0.2057278, 2283.06511
0.165692, 2279.0646
0.1340569, 2274.53281
0.1090384, 2269.48653
0.08921181, 2263.96073
0.07344565, 2258.00296
0.06084876, 2251.66676
0.05072545, 2245.00573
0.04253676, 2238.0695
0.03586733, 2230.90161
0.03039766, 2223.53884
0.02588179, 2216.01162
0.02212968, 2208.34486
0.0189937, 2200.55872
0.0163584, 2192.66963
0.01413281, 2184.69091
0.01224472, 2176.63358
0.01063635, 2168.50674
0.009261125, 2160.31801
0.008081228, 2152.07384
0.007065751, 2143.77974
0.006189276, 2135.44052
0.005430779, 2127.06035
0.004772779, 2118.64387
0.00420063, 2110.19109
0.003702191, 2101.70954
0.003267015, 2093.19914
0.002886406, 2084.66299
0.00255295, 2076.10329
0.002260336, 2067.5221
0.002003174, 2058.9212
0.00177685, 2050.30222
0.001577404, 2041.66661
0.001401428, 2033.01559
0.001245983, 2024.35016
0.001108529, 2015.67106
9.87E-04, 2006.97877
8.79E-04, 1998.27347
7.84E-04, 1989.55502
6.99E-04, 1980.82282
6.24E-04, 1972.07585
5.57E-04, 1963.31256
4.97E-04, 1954.53074
4.45E-04, 1945.72751
3.98E-04, 1936.8992
3.56E-04, 1928.04124
3.19E-04, 1919.1481
2.86E-04, 1910.21319
2.57E-04, 1901.22888
2.31E-04, 1892.18644
2.08E-04, 1883.07616
1.88E-04, 1873.88747
1.70E-04, 1864.609
1.54E-04, 1855.22868
1.40E-04, 1845.73544
1.28E-04, 1836.11674
1.17E-04, 1826.3611
1.07E-04, 1816.45677
9.91E-05, 1806.3914
9.19E-05, 1796.15101
8.57E-05, 1785.71768
8.04E-05, 1775.06578
7.59E-05, 1764.15502
7.20E-05, 1752.91299
6.88E-05, 1741.21541
6.62E-05, 1728.75936
6.42E-05, 1714.63131
6.34E-05, 1704.675
6.31E-05, 1694.691
6.32E-05, 1684.694
6.39E-05, 1674.694
6.51E-05, 1664.704
6.70E-05, 1654.738
6.95E-05, 1644.811
7.28E-05, 1634.941
7.71E-05, 1625.147
8.24E-05, 1615.45
8.90E-05, 1605.87
9.70E-05, 1596.426
1.07E-04, 1587.133
1.18E-04, 1578
1.32E-04, 1569.027
1.48E-04, 1560.204
1.67E-04, 1551.509
1.89E-04, 1542.914
2.13E-04, 1534.387
2.41E-04, 1525.896
2.72E-04, 1517.415
3.07E-04, 1508.923
3.45E-04, 1500.407
3.89E-04, 1491.86
4.37E-04, 1483.278
4.90E-04, 1474.662
5.49E-04, 1466.015
6.15E-04, 1457.34
6.88E-04, 1448.642
7.70E-04, 1439.925
8.61E-04, 1431.194
9.63E-04, 1422.452
0.001075982, 1413.704
0.001202703, 1404.952
0.001344471, 1396.199
0.001503212, 1387.447
0.001681078, 1378.699
0.001880533, 1369.956


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEP-40atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1590.94507
0.7943336, 1590.86488
0.6309663, 1590.77902
0.5011986, 1590.68653
0.3981201, 1590.58567
0.3162417, 1590.47387
0.2512033, 1590.34755
0.1995415, 1590.20206
0.1585053, 1590.03153
0.1259095, 1589.82863
0.1000182, 1589.58431
0.07945274, 1589.28736
0.06311796, 1588.92399
0.050144, 1588.47709
0.03983995, 1587.92548
0.03165708, 1587.24292
0.0251596, 1586.39686
0.02000145, 1585.34627
0.0159079, 1584.04185
0.01266083, 1582.42073
0.01008725, 1580.4049
0.008049999, 1577.89683
0.0064405, 1574.77486
0.00517297, 1570.88889
0.004179833, 1566.05873
0.003408002, 1560.08205
0.002815666, 1552.75838
0.002369355, 1543.93784
0.00204116, 1533.5881
0.001806498, 1521.7866
0.001643782, 1508.6259
0.001534989, 1493.84999
0.001466811, 1475.21603
0.001452694, 1465.272
0.001450726, 1455.281
0.001459895, 1445.281
0.001479115, 1435.285
0.001507862, 1425.301
0.00154588, 1415.336
0.001593131, 1405.394
0.001649752, 1395.479
0.001716021, 1385.594
0.001792352, 1375.74
0.001879307, 1365.919
0.001977412, 1356.131
0.002087403, 1346.377
0.002210086, 1336.655
0.002346311, 1326.965
0.002497004, 1317.306
0.002663158, 1307.676
0.002845816, 1298.073
0.003046052, 1288.495
0.003264979, 1278.939
0.003503481, 1269.402
0.003763357, 1259.881
0.004044885, 1250.375
0.004349347, 1240.878
0.004677589, 1231.387
0.005030297, 1221.899
0.005407959, 1212.411
0.005810875, 1202.919
0.006239101, 1193.419
0.006692349, 1183.909
0.007169848, 1174.385
0.007671558, 1164.845
0.008196246, 1155.288
0.008743169, 1145.711
0.009311643, 1136.114
0.009901444, 1126.497
0.010513056, 1116.861
0.011148087, 1107.207
0.011809534, 1097.538
0.012502355, 1087.857
0.013233793, 1078.169
0.014014001, 1068.479
0.01485648, 1058.793
0.015778483, 1049.119
0.016801894, 1039.465
0.017952842, 1029.842
0.01926347, 1020.261
0.020771812, 1010.735
0.022522796, 1001.278
0.02456922, 991.9045


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEP-40atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2029.51131
0.7943306, 2029.56532
0.6309613, 2029.63361
0.5011931, 2029.71797
0.3981151, 2029.82226
0.316238, 2029.95056
0.2512015, 2030.10792
0.1995421, 2030.30014
0.1585087, 2030.53352
0.1259158, 2030.81503
0.1000276, 2031.1519
0.07946513, 2031.55114
0.06313298, 2032.01937
0.05016097, 2032.5617
0.03985777, 2033.18131
0.03167415, 2033.87857
0.02517376, 2034.65027
0.02000995, 2035.48909
0.01590736, 2036.38303
0.01264731, 2037.31506
0.01005618, 2038.263
0.007996192, 2039.19897
0.006358026, 2040.08957
0.005054987, 2040.89485
0.004018327, 2041.56768
0.00319354, 2042.05266
0.002537408, 2042.28453
0.00201566, 2042.18638
0.001601113, 2041.66786
0.001272202, 2040.62402
0.001011808, 2038.93532
8.06E-04, 2036.47267
6.45E-04, 2033.10643
5.19E-04, 2028.72511
4.21E-04, 2023.26011
3.46E-04, 2016.70687
2.88E-04, 2009.14565
2.44E-04, 2000.70999
2.10E-04, 1991.56781
1.83E-04, 1981.88316
1.63E-04, 1971.79578
1.47E-04, 1961.41435
1.34E-04, 1950.81883
1.23E-04, 1940.06603
1.15E-04, 1929.19573
1.08E-04, 1918.23528
1.02E-04, 1907.20249
9.69E-05, 1896.10897
9.27E-05, 1884.95769
8.92E-05, 1873.75936
8.62E-05, 1862.50352
8.36E-05, 1851.18637
8.14E-05, 1839.79723
7.96E-05, 1828.31915
7.80E-05, 1816.7264
7.66E-05, 1804.97637
7.55E-05, 1793.01201
7.46E-05, 1780.71457
7.38E-05, 1767.85569
7.33E-05, 1753.86307
7.29E-05, 1735.74036
7.28E-05, 1725.741
7.28E-05, 1715.741
7.30E-05, 1705.741
7.32E-05, 1695.741
7.35E-05, 1685.742
7.40E-05, 1675.744
7.45E-05, 1665.747
7.52E-05, 1655.752
7.59E-05, 1645.759
7.68E-05, 1635.769
7.78E-05, 1625.781
7.89E-05, 1615.797
8.02E-05, 1605.817
8.16E-05, 1595.841
8.32E-05, 1585.87
8.49E-05, 1575.904
8.68E-05, 1565.944
8.89E-05, 1555.991
9.12E-05, 1546.045
9.38E-05, 1536.108
9.66E-05, 1526.18
9.97E-05, 1516.262
1.03E-04, 1506.355
1.07E-04, 1496.46
1.11E-04, 1486.578
1.15E-04, 1476.71
1.20E-04, 1466.857
1.26E-04, 1457.021
1.31E-04, 1447.202
1.38E-04, 1437.402
1.45E-04, 1427.622
1.53E-04, 1417.862
1.61E-04, 1408.124
1.71E-04, 1398.408
1.81E-04, 1388.715
1.93E-04, 1379.046
2.05E-04, 1369.4
2.19E-04, 1359.777
2.34E-04, 1350.177
2.50E-04, 1340.6
2.68E-04, 1331.043
2.88E-04, 1321.506
3.09E-04, 1311.986
3.33E-04, 1302.481
3.58E-04, 1292.989
3.85E-04, 1283.508
4.15E-04, 1274.034
4.47E-04, 1264.565
4.81E-04, 1255.097
5.18E-04, 1245.627
5.57E-04, 1236.153
5.99E-04, 1226.672
6.44E-04, 1217.182
6.91E-04, 1207.681
7.41E-04, 1198.167
7.93E-04, 1188.639
8.49E-04, 1179.096
9.07E-04, 1169.537
9.68E-04, 1159.963
0.0010322, 1150.374
0.001099557, 1140.771
0.001170413, 1131.156
0.001245137, 1121.532
0.001324393, 1111.901
0.001408913, 1102.267
0.001499715, 1092.635
0.001598152, 1083.009
0.001705775, 1073.397
0.001824653, 1063.804
0.001957216, 1054.239
0.002106406, 1044.71
0.002275714, 1035.227
0.002469305, 1025.8
0.002692117, 1016.44
0.002950026, 1007.158
0.003250023, 997.9648


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEP-40atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2387.10215
0.7943284, 2387.08832
0.6309576, 2387.07055
0.5011876, 2387.04823
0.3981077, 2387.02019
0.3162285, 2386.98492
0.2511896, 2386.94055
0.1995274, 2386.88485
0.1584908, 2386.81486
0.1258944, 2386.72705
0.1000024, 2386.61695
0.07943584, 2386.47892
0.06309951, 2386.3063
0.05012344, 2386.09068
0.03981659, 2385.82182
0.03163007, 2385.48732
0.02512789, 2385.07253
0.01996375, 2384.55974
0.01586257, 2383.92874
0.01260586, 2383.15623
0.01002007, 2382.21602
0.007967324, 2381.07991
0.006338074, 2379.71827
0.005045258, 2378.10128
0.004019659, 2376.20067
0.003206221, 2373.99112
0.002561137, 2371.45195
0.002049542, 2368.56871
0.001643689, 2365.33042
0.001321544, 2361.74021
0.001065543, 2357.79913
8.62E-04, 2353.51556
6.99E-04, 2348.90082
5.70E-04, 2343.96813
4.66E-04, 2338.73164
3.82E-04, 2333.2056
3.15E-04, 2327.4039
2.61E-04, 2321.33973
2.16E-04, 2315.02539
1.81E-04, 2308.4723
1.51E-04, 2301.69095
1.27E-04, 2294.69094
1.08E-04, 2287.48104
9.13E-05, 2280.06923
7.79E-05, 2272.46277
6.67E-05, 2264.66823
5.74E-05, 2256.69156
4.96E-05, 2248.53812
4.30E-05, 2240.21271
3.75E-05, 2231.71962
3.29E-05, 2223.06269
2.90E-05, 2214.24524
2.56E-05, 2205.27016
2.28E-05, 2196.1399
2.04E-05, 2186.85633
1.83E-05, 2177.42083
1.66E-05, 2167.83405
1.50E-05, 2158.09341
1.37E-05, 2148.2034
1.26E-05, 2138.15593
1.16E-05, 2127.94716
1.08E-05, 2117.56852
1.01E-05, 2107.00665
9.49E-06, 2096.24061
8.98E-06, 2085.23687
8.54E-06, 2073.94001
8.18E-06, 2062.24128
7.89E-06, 2049.96603
7.66E-06, 2036.58923
7.49E-06, 2019.90672
7.45E-06, 2009.923
7.46E-06, 1999.926
7.50E-06, 1989.926
7.59E-06, 1979.929
7.72E-06, 1969.941
7.89E-06, 1959.967
8.10E-06, 1950.012
8.35E-06, 1940.078
8.65E-06, 1930.168
8.99E-06, 1920.283
9.37E-06, 1910.423
9.79E-06, 1900.587
1.03E-05, 1890.773
1.08E-05, 1880.979
1.13E-05, 1871.202
1.19E-05, 1861.439
1.25E-05, 1851.687
1.32E-05, 1841.944
1.39E-05, 1832.207
1.47E-05, 1822.474
1.55E-05, 1812.743
1.64E-05, 1803.013
1.72E-05, 1793.284
1.82E-05, 1783.554
1.92E-05, 1773.823
2.02E-05, 1764.091
2.13E-05, 1754.358
2.25E-05, 1744.623
2.37E-05, 1734.887
2.49E-05, 1725.15
2.63E-05, 1715.412
2.77E-05, 1705.674
2.92E-05, 1695.936
3.08E-05, 1686.198
3.24E-05, 1676.461
3.42E-05, 1666.725
3.60E-05, 1656.991
3.80E-05, 1647.259
4.01E-05, 1637.529
4.23E-05, 1627.802
4.47E-05, 1618.079
4.72E-05, 1608.36


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEPSA-1atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1588.28116
0.7944393, 1587.90318
0.6311494, 1587.47764
0.5014443, 1586.99836
0.3984167, 1586.458
0.3165801, 1585.84819
0.2515762, 1585.15941
0.1999433, 1584.38083
0.1589315, 1583.50016
0.1263566, 1582.50359
0.1004835, 1581.37552
0.07993395, 1580.09856
0.06361316, 1578.65334
0.05065146, 1577.01851
0.04035798, 1575.17068
0.03218388, 1573.08452
0.02569315, 1570.73295
0.02053938, 1568.08776
0.0164473, 1565.11886
0.01319825, 1561.79534
0.01061851, 1558.09091
0.008569739, 1553.97698
0.006942251, 1549.42969
0.005648794, 1544.4296
0.004620036, 1538.96315
0.003800907, 1533.02364
0.0031477, 1526.61173
0.002625766, 1519.73532
0.002207681, 1512.40868
0.001871782, 1504.6507
0.001601002, 1496.48379
0.001381915, 1487.93059
0.001203994, 1479.012
0.001059002, 1469.74432
9.41E-04, 1460.13543
8.44E-04, 1450.18145
7.64E-04, 1439.85497
7.00E-04, 1429.08862
6.48E-04, 1417.72488
6.07E-04, 1405.33561
5.76E-04, 1389.98089
5.69E-04, 1380.085
5.71E-04, 1370.103
5.85E-04, 1360.104
6.14E-04, 1350.161
6.64E-04, 1340.384
7.41E-04, 1330.928
8.54E-04, 1321.992
0.001014998, 1313.77
0.001234559, 1306.383
0.001520332, 1299.825
0.001877091, 1293.954
0.002309302, 1288.556
0.002822715, 1283.412
0.003426862, 1278.331
0.004133989, 1273.166
0.004959624, 1267.812
0.00591902, 1262.206
0.007030038, 1256.31
0.008311345, 1250.115
0.009783704, 1243.63
0.011470596, 1236.877
0.013397523, 1229.887
0.015599749, 1222.69
0.018112095, 1215.325
0.020980524, 1207.82
0.024258774, 1200.203
0.028009967, 1192.5
0.032309518, 1184.732
0.037246315, 1176.917
0.042924205, 1169.071
0.049465941, 1161.206
0.057013949, 1153.333
0.065734013, 1145.461
0.07582025, 1137.596
0.087498849, 1129.742
0.10102972, 1121.903
0.116714211, 1114.081
0.134899406, 1106.277
0.155987203, 1098.49
0.180433563, 1090.72
0.208767496, 1082.964
0.241592316, 1075.219
0.27959383, 1067.482
0.323555251, 1059.749
0.374357363, 1052.017
0.433008974, 1044.281
0.500642503, 1036.537
0.578533366, 1028.781
0.668116093, 1021.009
0.771003033, 1013.217
0.888990787, 1005.402
1.02410897, 997.5602


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEPSA-1atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2022.66703
0.7945345, 2022.15294
0.6313133, 2021.58187
0.5016583, 2020.94902
0.3986652, 2020.24932
0.3168496, 2019.47825
0.251855, 2018.63087
0.2002211, 2017.70291
0.1591991, 2016.68945
0.1266061, 2015.58643
0.1007079, 2014.38975
0.08012731, 2013.09592
0.06377038, 2011.70237
0.05076824, 2010.20576
0.04043104, 2008.60485
0.03221072, 2006.89866
0.0256721, 2005.08697
0.02046962, 2003.17022
0.01632888, 2001.14927
0.013032, 1999.02502
0.01040598, 1996.79773
0.008313484, 1994.46612
0.006645465, 1992.02591
0.005315348, 1989.46793
0.004254395, 1986.77553
0.003408024, 1983.92072
0.002732902, 1980.8623
0.002194592, 1977.53728
0.001765789, 1973.8581
0.001424831, 1969.70637
0.001154571, 1964.92915
9.41E-04, 1959.34143
7.75E-04, 1952.73708
6.46E-04, 1944.91596
5.49E-04, 1935.73206
4.77E-04, 1925.11961
4.25E-04, 1913.06629
3.89E-04, 1899.45879
3.66E-04, 1883.45782
3.58E-04, 1873.598
3.54E-04, 1863.642
3.53E-04, 1853.654
3.55E-04, 1843.655
3.59E-04, 1833.657
3.65E-04, 1823.669
3.72E-04, 1813.694
3.81E-04, 1803.734
3.92E-04, 1793.788
4.03E-04, 1783.855
4.16E-04, 1773.934
4.29E-04, 1764.023
4.44E-04, 1754.121
4.60E-04, 1744.227
4.76E-04, 1734.339
4.93E-04, 1724.457
5.12E-04, 1714.58
5.31E-04, 1704.707
5.52E-04, 1694.839
5.73E-04, 1684.975
5.96E-04, 1675.115
6.20E-04, 1665.259
6.46E-04, 1655.408
6.73E-04, 1645.562
7.01E-04, 1635.721
7.32E-04, 1625.886
7.64E-04, 1616.057
7.99E-04, 1606.235
8.36E-04, 1596.421
8.75E-04, 1586.615
9.18E-04, 1576.818
9.63E-04, 1567.031
0.001012539, 1557.255
0.001065622, 1547.491
0.001123023, 1537.74
0.001185207, 1528.002
0.001252679, 1518.279
0.001326008, 1508.571
0.001405809, 1498.88
0.001492934, 1489.206
0.001587833, 1479.552
0.001691512, 1469.915
0.001804866, 1460.298
0.001928911, 1450.701
0.002064748, 1441.125
0.002213597, 1431.57
0.002376799, 1422.036
0.002555825, 1412.523
0.002752293, 1403.031
0.002967986, 1393.56
0.003204874, 1384.11
0.00346517, 1374.68
0.003751318, 1365.27
0.004066055, 1355.88
0.004412501, 1346.509
0.004794112, 1337.158
0.005214908, 1327.826
0.005679385, 1318.514
0.006192692, 1309.223
0.006760795, 1299.953
0.007390569, 1290.704
0.00808979, 1281.478
0.008867478, 1272.276
0.009733915, 1263.1
0.010701019, 1253.951
0.011782364, 1244.831
0.012993642, 1235.741
0.014352853, 1226.682
0.015880437, 1217.656
0.017599907, 1208.664
0.019538101, 1199.707
0.021725592, 1190.786
0.024197122, 1181.902
0.026992734, 1173.054
0.030157188, 1164.243
0.033741777, 1155.468
0.037804432, 1146.728
0.042410903, 1138.021
0.047634485, 1129.346
0.053557725, 1120.701
0.060272648, 1112.084
0.067883257, 1103.491
0.076503117, 1094.92
0.086259609, 1086.367
0.09729335, 1077.828
0.10975915, 1069.299
0.123825416, 1060.777
0.139680414, 1052.257
0.157527679, 1043.736
0.177593788, 1035.21
0.200128053, 1026.676
0.225409617, 1018.131
0.253748042, 1009.574
0.285501366, 1001.003
0.321076911, 992.4183


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEPSA-1atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2298.45644
0.7948779, 2297.21577
0.6325077, 2295.80448
0.5035725, 2294.08016
0.4013701, 2291.99641
0.3204126, 2289.49282
0.2563488, 2286.52529
0.2056916, 2283.05516
0.1656593, 2279.05961
0.1340246, 2274.53397
0.1090053, 2269.49498
0.08917722, 2263.97686
0.07340978, 2258.02636
0.06081244, 2251.69625
0.05068984, 2245.03951
0.04250311, 2238.10533
0.03583674, 2230.93695
0.03037102, 2223.57111
0.0258597, 2216.03826
0.02211245, 2208.36334
0.01898141, 2200.56674
0.01635093, 2192.66504
0.0141299, 2184.67183
0.012246, 2176.59829
0.01064138, 2168.45369
0.009269439, 2160.24584
0.008092353, 2151.98134
0.007079228, 2143.66581
0.006204674, 2135.30414
0.005447701, 2126.90056
0.004790869, 2118.45874
0.004219616, 2109.98226
0.003721717, 2101.47369
0.003286893, 2092.9359
0.002906441, 2084.37118
0.002572982, 2075.78169
0.002280233, 2067.16931
0.002022831, 2058.53578
0.001796184, 2049.88265
0.001596348, 2041.21119
0.001419931, 2032.52262
0.001264006, 2023.81794
0.001126041, 2015.09786
0.001003844, 2006.36301
8.96E-04, 1997.61377
7.99E-04, 1988.85024
7.14E-04, 1980.07222
6.38E-04, 1971.27923
5.71E-04, 1962.47039
5.11E-04, 1953.64439
4.57E-04, 1944.79939
4.10E-04, 1935.933
3.67E-04, 1927.04213
3.30E-04, 1918.12293
2.96E-04, 1909.17066
2.66E-04, 1900.1796
2.40E-04, 1891.14299
2.16E-04, 1882.05293
1.95E-04, 1872.90031
1.76E-04, 1863.67486
1.60E-04, 1854.36507
1.45E-04, 1844.95791
1.32E-04, 1835.44071
1.21E-04, 1825.79787
1.11E-04, 1816.0137
1.02E-04, 1806.07043
9.43E-05, 1795.94794
8.76E-05, 1785.62142
8.19E-05, 1775.0577
7.70E-05, 1764.20789
7.28E-05, 1752.98819
6.94E-05, 1741.25388
6.66E-05, 1728.64871
6.46E-05, 1713.98369
6.38E-05, 1704.028
6.35E-05, 1694.042
6.38E-05, 1684.043
6.47E-05, 1674.045
6.62E-05, 1664.062
6.83E-05, 1654.109
7.11E-05, 1644.202
7.48E-05, 1634.359
7.94E-05, 1624.597
8.51E-05, 1614.935
9.21E-05, 1605.391
1.01E-04, 1595.979
1.11E-04, 1586.712
1.23E-04, 1577.595
1.37E-04, 1568.626
1.54E-04, 1559.793
1.73E-04, 1551.078
1.95E-04, 1542.454
2.20E-04, 1533.894
2.48E-04, 1525.37
2.80E-04, 1516.858
3.16E-04, 1508.341
3.56E-04, 1499.807
4.00E-04, 1491.25
4.49E-04, 1482.667
5.05E-04, 1474.058
5.66E-04, 1465.425
6.35E-04, 1456.772
7.12E-04, 1448.103
7.98E-04, 1439.422
8.94E-04, 1430.732
0.001001215, 1422.037
0.001121794, 1413.34
0.001257089, 1404.644
0.001409019, 1395.951
0.001579741, 1387.263
0.001771681, 1378.582
0.00198761, 1369.908


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEPSA-40atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1591.42985
0.7943288, 1591.40045
0.6309584, 1591.36358
0.5011889, 1591.3174
0.3981095, 1591.25958
0.3162308, 1591.18724
0.2511926, 1591.09681
0.1995313, 1590.98384
0.1584957, 1590.84277
0.1259005, 1590.66671
0.1000099, 1590.44702
0.0794451, 1590.17294
0.06311094, 1589.83103
0.05013755, 1589.40451
0.03983401, 1588.87249
0.03165159, 1588.20894
0.02515449, 1587.38143
0.01999667, 1586.34905
0.0159034, 1585.06233
0.01265658, 1583.45813
0.01008323, 1581.45783
0.008046212, 1578.9629
0.00643698, 1575.8502
0.00516979, 1571.96763
0.004177112, 1567.13291
0.003405899, 1561.14236
0.002814346, 1553.79717
0.00236891, 1544.95523
0.002041494, 1534.6006
0.001807243, 1522.83989
0.001644276, 1509.79786
0.001534465, 1495.36571
0.001464177, 1478.21652
0.001444549, 1468.286
0.001436807, 1458.303
0.001439849, 1448.306
0.001452389, 1438.306
0.001473748, 1428.313
0.001503518, 1418.333
0.001541501, 1408.371
0.001587672, 1398.43
0.001642143, 1388.512
0.001705137, 1378.619
0.00177697, 1368.753
0.001858053, 1358.914
0.001948875, 1349.102
0.002049981, 1339.318
0.002162007, 1329.561
0.002285653, 1319.83
0.002421691, 1310.124
0.002570952, 1300.443
0.002734373, 1290.785
0.00291299, 1281.148
0.003107926, 1271.531
0.003320423, 1261.933
0.003551869, 1252.353
0.003803844, 1242.789
0.004078075, 1233.241
0.004376576, 1223.707
0.004701527, 1214.188
0.00505546, 1204.683
0.005441238, 1195.191
0.005861997, 1185.713
0.006321704, 1176.249
0.006823507, 1166.8
0.007372264, 1157.365
0.007972956, 1147.944
0.008631134, 1138.538
0.009353098, 1129.148
0.010146192, 1119.774
0.011018916, 1110.417
0.01198136, 1101.078
0.013045439, 1091.76
0.014225907, 1082.464
0.015540502, 1073.194
0.017010977, 1063.955
0.018664289, 1054.752
0.020533691, 1045.591
0.022659906, 1036.48
0.025092555, 1027.429
0.027892679, 1018.447
0.031134312, 1009.544
0.034910156, 1000.731
0.039319925, 992.0211


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEPSA-40atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2029.51222
0.7943307, 2029.56717
0.6309615, 2029.63672
0.5011933, 2029.72273
0.3981154, 2029.82903
0.3162384, 2029.95991
0.251202, 2030.12051
0.1995428, 2030.31674
0.1585095, 2030.55518
0.1259168, 2030.84298
0.1000288, 2031.18768
0.07946657, 2031.59683
0.06313471, 2032.07729
0.05016301, 2032.63474
0.03986015, 2033.27301
0.0316769, 2033.99312
0.02517689, 2034.79255
0.02001344, 2035.66478
0.01591118, 2036.59853
0.01265141, 2037.57738
0.01006048, 2038.57945
0.008000586, 2039.57691
0.006362394, 2040.53586
0.005059199, 2041.41518
0.004022256, 2042.1659
0.003197073, 2042.72988
0.002540459, 2043.03815
0.00201818, 2043.00905
0.001603099, 2042.54634
0.0012737, 2041.53811
0.001012914, 2039.85716
8.07E-04, 2037.36718
6.46E-04, 2033.93383
5.20E-04, 2029.44651
4.22E-04, 2023.84608
3.47E-04, 2017.14568
2.90E-04, 2009.44737
2.46E-04, 2000.9014
2.12E-04, 1991.68339
1.86E-04, 1981.95617
1.65E-04, 1971.85317
1.49E-04, 1961.47553
1.36E-04, 1950.89644
1.26E-04, 1940.16781
1.17E-04, 1929.32568
1.10E-04, 1918.39467
1.04E-04, 1907.38911
9.87E-05, 1896.32488
9.44E-05, 1885.20144
9.08E-05, 1874.02103
8.77E-05, 1862.78033
8.51E-05, 1851.47146
8.28E-05, 1840.08134
8.09E-05, 1828.58995
7.93E-05, 1816.96673
7.79E-05, 1805.16137
7.68E-05, 1793.10331
7.58E-05, 1780.64462
7.51E-05, 1767.4789
7.45E-05, 1752.71265
7.43E-05, 1742.715
7.42E-05, 1732.716
7.42E-05, 1722.716
7.43E-05, 1712.716
7.45E-05, 1702.716
7.49E-05, 1692.717
7.53E-05, 1682.719
7.58E-05, 1672.722
7.65E-05, 1662.727
7.72E-05, 1652.734
7.81E-05, 1642.743
7.90E-05, 1632.755
8.01E-05, 1622.77
8.14E-05, 1612.788
8.27E-05, 1602.81
8.42E-05, 1592.836
8.59E-05, 1582.867
8.77E-05, 1572.903
8.97E-05, 1562.944
9.19E-05, 1552.992
9.43E-05, 1543.046
9.69E-05, 1533.108
9.97E-05, 1523.178
1.03E-04, 1513.256
1.06E-04, 1503.344
1.10E-04, 1493.442
1.14E-04, 1483.55
1.18E-04, 1473.67
1.23E-04, 1463.802
1.28E-04, 1453.947
1.34E-04, 1444.106
1.40E-04, 1434.28
1.46E-04, 1424.47
1.54E-04, 1414.676
1.61E-04, 1404.899
1.70E-04, 1395.14
1.80E-04, 1385.399
1.90E-04, 1375.677
2.01E-04, 1365.974
2.13E-04, 1356.29
2.27E-04, 1346.626
2.41E-04, 1336.981
2.57E-04, 1327.354
2.75E-04, 1317.745
2.94E-04, 1308.154
3.14E-04, 1298.579
3.37E-04, 1289.019
3.61E-04, 1279.473
3.87E-04, 1269.94
4.16E-04, 1260.418
4.47E-04, 1250.905
4.80E-04, 1241.4
5.16E-04, 1231.902
5.55E-04, 1222.409
5.97E-04, 1212.92
6.42E-04, 1203.434
6.91E-04, 1193.95
7.43E-04, 1184.468
8.00E-04, 1174.986
8.60E-04, 1165.504
9.26E-04, 1156.022
9.96E-04, 1146.541
0.001071906, 1137.06
0.001153703, 1127.581
0.001242164, 1118.104
0.001338086, 1108.632
0.001442475, 1099.167
0.00155668, 1089.713
0.001682036, 1080.274
0.001820587, 1070.854
0.001974709, 1061.46
0.002147357, 1052.099
0.002342166, 1042.779
0.002563601, 1033.509
0.002817087, 1024.3
0.003109254, 1015.163
0.003448176, 1006.109
0.003843533, 997.1514


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-DRGEPSA-40atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2387.1023
0.7943284, 2387.08845
0.6309576, 2387.07094
0.5011876, 2387.04883
0.3981077, 2387.02114
0.3162285, 2386.98625
0.2511896, 2386.94247
0.1995274, 2386.88735
0.1584908, 2386.81824
0.1258944, 2386.73149
0.1000023, 2386.62266
0.07943573, 2386.48636
0.06309939, 2386.31581
0.05012331, 2386.10284
0.03981644, 2385.83722
0.03162989, 2385.50687
0.02512767, 2385.09715
0.01996348, 2384.58921
0.01586227, 2383.96526
0.0126055, 2383.20125
0.01001963, 2382.27124
0.007966799, 2381.14708
0.00633746, 2379.79946
0.005044549, 2378.19855
0.004018855, 2376.31735
0.00320531, 2374.12849
0.002560141, 2371.61208
0.002048473, 2368.75305
0.001642567, 2365.53993
0.001320392, 2361.97589
0.00106438, 2358.06125
8.61E-04, 2353.80396
6.98E-04, 2349.21492
5.69E-04, 2344.30703
4.65E-04, 2339.09413
3.81E-04, 2333.59028
3.14E-04, 2327.80916
2.60E-04, 2321.76382
2.16E-04, 2315.46645
1.80E-04, 2308.92834
1.51E-04, 2302.15983
1.27E-04, 2295.17034
1.07E-04, 2287.96849
9.09E-05, 2280.56202
7.75E-05, 2272.95794
6.64E-05, 2265.16252
5.71E-05, 2257.1814
4.93E-05, 2249.0196
4.28E-05, 2240.68159
3.74E-05, 2232.17133
3.28E-05, 2223.49231
2.89E-05, 2214.64759
2.56E-05, 2205.63974
2.28E-05, 2196.47093
2.04E-05, 2187.14282
1.83E-05, 2177.65649
1.66E-05, 2168.01027
1.51E-05, 2158.20861
1.38E-05, 2148.24533
1.27E-05, 2138.11782
1.17E-05, 2127.81988
1.09E-05, 2117.34121
1.02E-05, 2106.66566
9.64E-06, 2095.76773
9.14E-06, 2084.60595
8.72E-06, 2073.10222
8.38E-06, 2061.14046
8.11E-06, 2048.41273
7.91E-06, 2034.07659
7.82E-06, 2024.107
7.78E-06, 2014.118
7.78E-06, 2004.121
7.82E-06, 1994.121
7.91E-06, 1984.124
8.04E-06, 1974.135
8.20E-06, 1964.158
8.41E-06, 1954.198
8.66E-06, 1944.257
8.94E-06, 1934.336
9.27E-06, 1924.437
9.64E-06, 1914.56
1.01E-05, 1904.705
1.05E-05, 1894.87
1.10E-05, 1885.053
1.15E-05, 1875.252
1.21E-05, 1865.465
1.27E-05, 1855.69
1.34E-05, 1845.924
1.41E-05, 1836.166
1.48E-05, 1826.414
1.56E-05, 1816.666
1.64E-05, 1806.921
1.73E-05, 1797.178
1.82E-05, 1787.437
1.92E-05, 1777.697
2.02E-05, 1767.957
2.13E-05, 1758.217
2.25E-05, 1748.477
2.37E-05, 1738.738
2.50E-05, 1728.999
2.63E-05, 1719.26
2.77E-05, 1709.521
2.92E-05, 1699.783
3.08E-05, 1690.046
3.24E-05, 1680.31
3.42E-05, 1670.575
3.61E-05, 1660.842
3.80E-05, 1651.11
4.01E-05, 1641.381
4.23E-05, 1631.654
4.47E-05, 1621.93
4.72E-05, 1612.209


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-detailed-1atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1587.864
0.7944356, 1587.49356
0.6311423, 1587.07749
0.5014341, 1586.60966
0.3984036, 1586.08278
0.3165644, 1585.48849
0.2515583, 1584.81735
0.1999235, 1584.05859
0.1589102, 1583.20004
0.126334, 1582.22793
0.1004599, 1581.1268
0.07990964, 1579.87927
0.06358837, 1578.46598
0.05062639, 1576.8655
0.04033283, 1575.05429
0.03215885, 1573.00678
0.02566843, 1570.69553
0.02051515, 1568.09188
0.01642373, 1565.16525
0.01317551, 1561.8858
0.01059662, 1558.22201
0.008549028, 1554.15
0.006922664, 1549.64365
0.005630351, 1544.68378
0.004602716, 1539.25705
0.00378465, 1533.35719
0.003132414, 1526.9854
0.002611337, 1520.15018
0.002193983, 1512.8664
0.001858684, 1505.15378
0.001588371, 1497.03502
0.001369625, 1488.53241
0.001191938, 1479.66965
0.001047058, 1470.46276
9.29E-04, 1460.92206
8.31E-04, 1451.04562
7.52E-04, 1440.81038
6.87E-04, 1430.16167
6.34E-04, 1418.96336
5.93E-04, 1406.86739
5.61E-04, 1392.53297
5.50E-04, 1382.667
5.49E-04, 1372.703
5.59E-04, 1362.703
5.84E-04, 1352.734
6.27E-04, 1342.903
6.96E-04, 1333.367
7.99E-04, 1324.331
9.46E-04, 1316.001
0.001147645, 1308.505
0.001409612, 1301.835
0.001736195, 1295.85
0.002132292, 1290.334
0.002603527, 1285.077
0.003158987, 1279.893
0.003809736, 1274.641
0.004570115, 1269.217
0.005454185, 1263.558
0.006478261, 1257.626
0.007659832, 1251.409
0.009018345, 1244.913
0.010575558, 1238.158
0.012355293, 1231.172
0.014390281, 1223.983
0.01671399, 1216.628
0.019365744, 1209.135
0.022396937, 1201.529
0.025865608, 1193.835
0.029840032, 1186.075
0.034401521, 1178.266
0.039645134, 1170.423
0.045681683, 1162.559
0.052641032, 1154.684
0.060673489, 1146.807
0.069956056, 1138.933
0.08069098, 1131.068
0.093114059, 1123.215
0.1074232, 1115.41866
0.1239913, 1107.62683
0.1431645, 1099.84946
0.1653645, 1092.08157
0.191071, 1084.3157
0.2208236, 1076.54675
0.2552352, 1068.77756
0.2950267, 1060.99196
0.340971, 1053.18974
0.3939611, 1045.36487
0.4549944, 1037.50772
0.5251586, 1029.61346
0.6056633, 1021.67356
0.697815, 1013.68165
0.8030302, 1005.62935
0.9228071, 997.511729


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-detailed-1atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2022.59117
0.7945423, 2022.06792
0.6313264, 2021.48816
0.5016745, 2020.84679
0.398683, 2020.13987
0.3168675, 2019.3633
0.2518717, 2018.51378
0.2002352, 2017.58758
0.1592098, 2016.58255
0.1266121, 2015.4962
0.1007085, 2014.32738
0.08012172, 2013.07581
0.06375804, 2011.74284
0.05074876, 2010.3295
0.04040424, 2008.83921
0.03217667, 2007.27588
0.02563114, 2005.64398
0.02042234, 2003.94798
0.01627612, 2002.19144
0.01297485, 2000.3758
0.01034572, 1998.49867
0.008251524, 1996.55169
0.006583283, 1994.51787
0.005254424, 1992.36842
0.004196148, 1990.05904
0.003353775, 1987.52767
0.002683826, 1984.68979
0.002151765, 1981.43828
0.001730152, 1977.64427
0.00139719, 1973.16254
0.001135538, 1967.84324
9.31E-04, 1961.55154
7.73E-04, 1954.19178
6.52E-04, 1945.72943
5.61E-04, 1936.19376
4.92E-04, 1925.66481
4.41E-04, 1914.20689
4.04E-04, 1901.81139
3.77E-04, 1888.22916
3.59E-04, 1872.35642
3.53E-04, 1862.445
3.51E-04, 1852.471
3.51E-04, 1842.477
3.53E-04, 1832.477
3.58E-04, 1822.482
3.65E-04, 1812.499
3.73E-04, 1802.532
3.83E-04, 1792.582
3.95E-04, 1782.649
4.08E-04, 1772.732
4.22E-04, 1762.83
4.37E-04, 1752.941
4.54E-04, 1743.063
4.72E-04, 1733.195
4.91E-04, 1723.336
5.11E-04, 1713.485
5.33E-04, 1703.641
5.56E-04, 1693.803
5.80E-04, 1683.972
6.06E-04, 1674.147
6.33E-04, 1664.328
6.63E-04, 1654.515
6.94E-04, 1644.708
7.27E-04, 1634.908
7.62E-04, 1625.114
8.00E-04, 1615.327
8.40E-04, 1605.547
8.82E-04, 1595.774
9.28E-04, 1586.007
9.76E-04, 1576.247
0.001027325, 1566.493
0.001082223, 1556.745
0.001140778, 1547.004
0.001203304, 1537.269
0.00127016, 1527.541
0.001341783, 1517.82
0.001418684, 1508.107
0.001501453, 1498.404
0.00159079, 1488.711
0.001687653, 1479.03
0.001792583, 1469.364
0.001906749, 1459.712
0.002031226, 1450.077
0.002167221, 1440.46
0.002316038, 1430.863
0.002479137, 1421.286
0.00265808, 1411.731
0.002854616, 1402.198
0.003070647, 1392.688
0.003308295, 1383.201
0.003569912, 1373.737
0.003858118, 1364.296
0.004175812, 1354.879
0.004526315, 1345.485
0.004913342, 1336.114
0.005341051, 1326.767
0.0058142, 1317.444
0.006338205, 1308.145
0.00691924, 1298.87
0.007564283, 1289.62
0.008281367, 1280.395
0.009079589, 1271.196
0.009969328, 1262.024
0.010962423, 1252.88
0.012072507, 1243.764
0.013315022, 1234.677
0.014707558, 1225.62
0.016270139, 1216.594
0.018025721, 1207.599
0.02000019, 1198.636
0.022223107, 1189.705
0.024729145, 1180.806
0.027553475, 1171.939
0.030740706, 1163.102
0.034338673, 1154.295
0.036306429, 1149.906
0.03839851, 1145.527
0.040618299, 1141.156
0.042977645, 1136.79
0.045483919, 1132.431
0.048147077, 1128.077
0.05097579, 1123.729
0.05398038, 1119.386
0.057171722, 1115.047
0.06056049, 1110.712
0.062333095, 1108.547
0.064157527, 1106.383
0.06603777, 1104.219
0.067974497, 1102.056
0.069969129, 1099.894
0.072024153, 1097.732
0.074140213, 1095.571
0.076319921, 1093.41
0.078563832, 1091.25
0.08087468, 1089.09
0.083254091, 1086.93
0.085703916, 1084.77
0.088225828, 1082.61
0.090821641, 1080.45
0.093493162, 1078.29
0.096242187, 1076.13
0.099070566, 1073.97
0.101980171, 1071.81
0.104974255, 1069.649
0.108053402, 1067.488
0.111221019, 1065.326
0.114477642, 1063.164
0.117826747, 1061.001
0.121270481, 1058.837
0.124809275, 1056.673
0.128446861, 1054.508
0.132185382, 1052.342
0.136027012, 1050.175
0.139973973, 1048.007
0.144028498, 1045.838
0.148192825, 1043.668
0.152471213, 1041.496
0.156864176, 1039.323
0.161373931, 1037.149
0.166002968, 1034.974
0.170755807, 1032.797
0.175632858, 1030.619
0.180638913, 1028.439
0.185774367, 1026.258
0.191044156, 1024.075
0.196451219, 1021.89
0.20199581, 1019.704
0.207683429, 1017.516
0.213514358, 1015.327
0.219494345, 1013.136
0.225626654, 1010.943
0.231914582, 1008.748
0.238358743, 1006.552
0.244965472, 1004.354
0.25173853, 1002.154
0.258678734, 999.9528


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-detailed-1atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2298.37156
0.7952141, 2297.22039
0.6326252, 2295.80794
0.5036656, 2294.08221
0.4014465, 2291.99647
0.3204766, 2289.48973
0.2564046, 2286.51748
0.2057428, 2283.04115
0.1657086, 2279.03712
0.1340747, 2274.5019
0.1090569, 2269.45246
0.08923042, 2263.92392
0.0734638, 2257.96396
0.06086595, 2251.62617
0.05074129, 2244.96421
0.042551, 2238.02768
0.0358798, 2230.86006
0.03040832, 2223.49813
0.02589066, 2215.97228
0.02213684, 2208.30734
0.01899926, 2200.52347
0.01636249, 2192.63702
0.01413558, 2184.66134
0.01224632, 2176.60741
0.01063692, 2168.48427
0.0092608, 2160.29953
0.008080137, 2152.05964
0.007064013, 2143.77008
0.006187001, 2135.43563
0.005428066, 2127.06044
0.004769717, 2118.64821
0.004197339, 2110.20219
0.003698666, 2101.72535
0.00326336, 2093.22028
0.00288268, 2084.68939
0.002549205, 2076.1348
0.002256618, 2067.55845
0.001999524, 2058.96204
0.001773304, 2050.34707
0.001573993, 2041.71487
0.001398178, 2033.06652
0.001242916, 2024.40289
0.001105664, 2015.72468
9.84E-04, 2007.0322
8.77E-04, 1998.32555
7.81E-04, 1989.60447
6.97E-04, 1980.86834
6.22E-04, 1972.11608
5.55E-04, 1963.34613
4.96E-04, 1954.55631
4.43E-04, 1945.74384
3.97E-04, 1936.90518
3.55E-04, 1928.03595
3.18E-04, 1919.13086
2.86E-04, 1910.18366
2.57E-04, 1901.18708
2.31E-04, 1892.13287
2.08E-04, 1883.01177
1.88E-04, 1873.81376
1.70E-04, 1864.52803
1.54E-04, 1855.14304
1.40E-04, 1845.64813
1.28E-04, 1836.03117
1.17E-04, 1826.28087
1.08E-04, 1816.38573
9.93E-05, 1806.33334
9.22E-05, 1796.10964
8.59E-05, 1785.69659
8.06E-05, 1775.06853
7.60E-05, 1764.18538
7.21E-05, 1752.97589
6.89E-05, 1741.31809
6.63E-05, 1728.91825
6.42E-05, 1714.90493
6.34E-05, 1704.951
6.30E-05, 1694.968
6.31E-05, 1684.971
6.38E-05, 1674.971
6.50E-05, 1664.981
6.69E-05, 1655.015
6.94E-05, 1645.089
7.28E-05, 1635.222
7.71E-05, 1625.433
8.25E-05, 1615.744
8.92E-05, 1606.176
9.74E-05, 1596.748
1.07E-04, 1587.476
1.19E-04, 1578.368
1.33E-04, 1569.423
1.50E-04, 1560.629
1.69E-04, 1551.964
1.91E-04, 1543.398
2.16E-04, 1534.899
2.44E-04, 1526.436
2.76E-04, 1517.981
3.11E-04, 1509.515
3.51E-04, 1501.025
3.95E-04, 1492.503
4.44E-04, 1483.947
4.99E-04, 1475.357
5.60E-04, 1466.735
6.28E-04, 1458.086
7.04E-04, 1449.414
7.88E-04, 1440.723
8.82E-04, 1432.017
9.87E-04, 1423.301
0.001104366, 1414.578
0.001235756, 1405.852
0.001382931, 1397.125
0.001547929, 1388.4
0.00173307, 1379.679
0.001940986, 1370.964


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-detailed-40atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1588.34119
0.7944438, 1587.98729
0.6311402, 1587.63889
0.5014026, 1587.3
0.3983309, 1586.97181
0.3164447, 1586.65288
0.2513904, 1586.33917
0.1997091, 1586.02445
0.1586527, 1585.70049
0.1260376, 1585.35728
0.1001288, 1584.98301
0.07954796, 1584.56385
0.06319997, 1584.08352
0.05021486, 1583.52263
0.03990153, 1582.85783
0.03171104, 1582.06082
0.0252074, 1581.09662
0.02004438, 1579.92346
0.01594704, 1578.48918
0.01269717, 1576.72982
0.01012163, 1574.56637
0.008083149, 1571.90098
0.006473041, 1568.61261
0.005205422, 1564.55329
0.00421261, 1559.54719
0.003441391, 1553.39991
0.002849779, 1545.92324
0.002404075, 1536.98355
0.002076122, 1526.56548
0.001841156, 1514.75803
0.001677571, 1501.66364
0.001567447, 1487.07287
0.001497557, 1469.22768
0.001480588, 1459.289
0.001475836, 1449.301
0.001482234, 1439.302
0.001498557, 1429.304
0.001524168, 1419.315
0.001558685, 1409.342
0.001601936, 1399.389
0.001653899, 1389.46
0.001714689, 1379.556
0.001784514, 1369.679
0.001863659, 1359.83
0.00195249, 1350.008
0.002051408, 1340.213
0.002160848, 1330.445
0.002281283, 1320.702
0.002413199, 1310.982
0.002557076, 1301.283
0.002713371, 1291.603
0.002882518, 1281.939
0.003064876, 1272.289
0.003260743, 1262.65
0.003470341, 1253.018
0.003693729, 1243.391
0.003930875, 1233.765
0.004181571, 1224.137
0.004445425, 1214.505
0.004721944, 1204.865
0.005010447, 1195.215
0.005310147, 1185.553
0.005620212, 1175.877
0.005939805, 1166.186
0.006268171, 1156.48
0.006604817, 1146.758
0.006949564, 1137.02
0.007302639, 1127.268
0.00766492, 1117.503
0.008037997, 1107.727
0.008424325, 1097.943
0.008827449, 1088.153
0.009252062, 1078.361
0.009704266, 1068.571
0.010191752, 1058.788
0.010724076, 1049.017
0.011312875, 1039.264
0.011972138, 1029.536
0.012718475, 1019.841
0.013571175, 1010.189
0.01455312, 1000.59
0.015690396, 991.0549


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-detailed-40atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2029.51096
0.7943305, 2029.56486
0.6309613, 2029.63297
0.5011931, 2029.71719
0.3981151, 2029.82124
0.316238, 2029.9493
0.2512015, 2030.10631
0.1995421, 2030.29805
0.1585086, 2030.53074
0.1259157, 2030.81133
0.1000275, 2031.14693
0.07946497, 2031.54455
0.06313276, 2032.01054
0.05016067, 2032.54982
0.03985738, 2033.16538
0.03167366, 2033.85717
0.02517315, 2034.62167
0.02000921, 2035.45107
0.01590648, 2036.33299
0.0126463, 2037.24988
0.01005505, 2038.17917
0.00799497, 2039.0925
0.006356747, 2039.95624
0.005053694, 2040.73018
0.004017069, 2041.36732
0.003192367, 2041.81255
0.002536368, 2042.0013
0.002014791, 2041.85792
0.001600443, 2041.29414
0.001271741, 2040.20809
0.001011545, 2038.48459
8.06E-04, 2036.00028
6.45E-04, 2032.63201
5.19E-04, 2028.27412
4.21E-04, 2022.85914
3.45E-04, 2016.38584
2.87E-04, 2008.91881
2.43E-04, 2000.5837
2.09E-04, 1991.53676
1.82E-04, 1981.93468
1.62E-04, 1971.91281
1.45E-04, 1961.58152
1.32E-04, 1951.01946
1.22E-04, 1940.28488
1.13E-04, 1929.4179
1.06E-04, 1918.44548
1.00E-04, 1907.38464
9.52E-05, 1896.24488
9.10E-05, 1885.02914
8.75E-05, 1873.73485
8.46E-05, 1862.35386
8.21E-05, 1850.87178
8.00E-05, 1839.26629
7.83E-05, 1827.50098
7.68E-05, 1815.52998
7.56E-05, 1803.26104
7.47E-05, 1790.53656
7.39E-05, 1776.99524
7.34E-05, 1761.48475
7.32E-05, 1751.487
7.31E-05, 1741.488
7.31E-05, 1731.488
7.33E-05, 1721.488
7.35E-05, 1711.488
7.38E-05, 1701.489
7.43E-05, 1691.491
7.48E-05, 1681.494
7.55E-05, 1671.499
7.63E-05, 1661.506
7.72E-05, 1651.516
7.82E-05, 1641.529
7.93E-05, 1631.545
8.06E-05, 1621.565
8.21E-05, 1611.59
8.37E-05, 1601.62
8.54E-05, 1591.655
8.74E-05, 1581.697
8.95E-05, 1571.745
9.19E-05, 1561.801
9.45E-05, 1551.865
9.73E-05, 1541.938
1.00E-04, 1532.02
1.04E-04, 1522.113
1.07E-04, 1512.217
1.12E-04, 1502.333
1.16E-04, 1492.461
1.21E-04, 1482.603
1.26E-04, 1472.759
1.32E-04, 1462.93
1.38E-04, 1453.116
1.45E-04, 1443.318
1.52E-04, 1433.537
1.60E-04, 1423.773
1.69E-04, 1414.026
1.78E-04, 1404.296
1.89E-04, 1394.583
2.00E-04, 1384.887
2.12E-04, 1375.207
2.25E-04, 1365.541
2.40E-04, 1355.889
2.55E-04, 1346.249
2.72E-04, 1336.62
2.89E-04, 1327
3.08E-04, 1317.386
3.29E-04, 1307.777
3.50E-04, 1298.17
3.73E-04, 1288.563
3.98E-04, 1278.954
4.24E-04, 1269.34
4.51E-04, 1259.72
4.79E-04, 1250.092
5.09E-04, 1240.454
5.40E-04, 1230.805
5.73E-04, 1221.144
6.07E-04, 1211.47
6.41E-04, 1201.784
6.78E-04, 1192.085
6.96E-04, 1187.229
7.15E-04, 1182.369
7.34E-04, 1177.506
7.54E-04, 1172.64
7.73E-04, 1167.771
7.94E-04, 1162.9
8.14E-04, 1158.027
8.35E-04, 1153.152
8.57E-04, 1148.275
8.78E-04, 1143.397
9.01E-04, 1138.518
9.24E-04, 1133.638
9.47E-04, 1128.758
9.71E-04, 1123.878
9.96E-04, 1118.999
0.00102153, 1114.12
0.001048006, 1109.243
0.001075452, 1104.368
0.00110397, 1099.496
0.00113368, 1094.627
0.001164706, 1089.762
0.001197192, 1084.901
0.001231281, 1080.046
0.001267143, 1075.197
0.001304954, 1070.355
0.001344915, 1065.52
0.001387223, 1060.694
0.001432103, 1055.878
0.001479806, 1051.072
0.001530581, 1046.278
0.001584721, 1041.496
0.001704498, 1031.96
0.00184201, 1022.469
0.002000363, 1013.045
0.002183404, 1003.697
0.002395667, 994.434


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-secbutanol-PSR-detailed-40atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2397.91307
0.7943284, 2397.89977
0.6309576, 2397.88276
0.5011876, 2397.86135
0.3981077, 2397.83441
0.3162285, 2397.80051
0.2511896, 2397.75795
0.1995274, 2397.70446
0.1584908, 2397.63728
0.1258944, 2397.55288
0.1000023, 2397.44711
0.07943567, 2397.31447
0.06309927, 2397.1485
0.05012312, 2396.94101
0.03981618, 2396.68208
0.03162956, 2396.35974
0.02512726, 2395.95848
0.01996299, 2395.46251
0.01586166, 2394.85102
0.01260479, 2394.10059
0.01001883, 2393.18496
0.00796592, 2392.07525
0.006336525, 2390.74066
0.005043602, 2389.15082
0.004017937, 2387.27406
0.003204513, 2385.0834
0.002559524, 2382.55573
0.002048108, 2379.67397
0.001642515, 2376.42499
0.001320696, 2372.81152
0.001065056, 2368.83383
8.62E-04, 2364.50085
7.00E-04, 2359.8251
5.70E-04, 2354.82166
4.67E-04, 2349.50686
3.83E-04, 2343.89744
3.16E-04, 2338.00981
2.62E-04, 2331.85976
2.18E-04, 2325.46215
1.82E-04, 2318.8308
1.53E-04, 2311.97847
1.29E-04, 2304.91692
1.09E-04, 2297.65682
9.26E-05, 2290.20793
7.90E-05, 2282.57902
6.77E-05, 2274.778
5.83E-05, 2266.81189
5.04E-05, 2258.68693
4.37E-05, 2250.40858
3.81E-05, 2241.98155
3.34E-05, 2233.40992
2.93E-05, 2224.69707
2.59E-05, 2215.84579
2.30E-05, 2206.85832
2.05E-05, 2197.73632
1.83E-05, 2188.48091
1.65E-05, 2179.09278
1.49E-05, 2169.57188
1.35E-05, 2159.91767
1.23E-05, 2150.12875
1.13E-05, 2140.19972
1.04E-05, 2130.13488
9.64E-06, 2119.92203
8.98E-06, 2109.55516
8.41E-06, 2099.0228
7.91E-06, 2088.30789
7.49E-06, 2077.38449
7.13E-06, 2066.21188
6.83E-06, 2054.71489
6.58E-06, 2042.78727
6.39E-06, 2030.14863
6.23E-06, 2016.08465
6.13E-06, 1994.48764
6.13E-06, 1984.494
6.16E-06, 1974.494
6.21E-06, 1964.496
6.30E-06, 1954.504
6.42E-06, 1944.522
6.56E-06, 1934.553
6.73E-06, 1924.599
6.93E-06, 1914.662
7.16E-06, 1904.743
7.42E-06, 1894.843
7.71E-06, 1884.961
8.02E-06, 1875.097
8.37E-06, 1865.249
8.74E-06, 1855.417
9.14E-06, 1845.599
9.58E-06, 1835.793
1.00E-05, 1825.998
1.05E-05, 1816.212
1.11E-05, 1806.433
1.16E-05, 1796.66
1.22E-05, 1786.892
1.28E-05, 1777.127
1.35E-05, 1767.365
1.42E-05, 1757.604
1.49E-05, 1747.844
1.57E-05, 1738.084
1.65E-05, 1728.324
1.73E-05, 1718.563
1.82E-05, 1708.801
1.92E-05, 1699.038
2.01E-05, 1689.274
2.12E-05, 1679.509
2.22E-05, 1669.743
2.33E-05, 1659.975
2.45E-05, 1650.206
2.58E-05, 1640.436
2.70E-05, 1630.665
2.84E-05, 1620.894
2.98E-05, 1611.122


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEP-1atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1577.65206
0.7944282, 1577.29545
0.6311292, 1576.8976
0.5014151, 1576.45227
0.3983791, 1575.95225
0.3165349, 1575.38931
0.2515244, 1574.75402
0.1998858, 1574.03561
0.1588693, 1573.22184
0.1262906, 1572.29874
0.1004147, 1571.25052
0.07986322, 1570.05934
0.06354136, 1568.70514
0.05057942, 1567.16552
0.04028651, 1565.41561
0.0321138, 1563.4281
0.02562528, 1561.17328
0.02047452, 1558.61884
0.01638632, 1555.73208
0.01314188, 1552.47824
0.01056739, 1548.82304
0.008524661, 1544.73361
0.00690383, 1540.18019
0.00561754, 1535.13786
0.004596333, 1529.58834
0.003784996, 1523.5215
0.003139672, 1516.93618
0.002625567, 1509.84021
0.002215129, 1502.24958
0.001886594, 1494.18638
0.001622824, 1485.6759
0.001410374, 1476.74314
0.001238741, 1467.40877
0.001099757, 1457.68383
9.87E-04, 1447.56228
8.96E-04, 1437.00448
8.23E-04, 1425.91613
7.65E-04, 1414.03196
7.21E-04, 1400.48842
7.02E-04, 1390.664
6.95E-04, 1380.729
7.01E-04, 1370.739
7.23E-04, 1360.746
7.66E-04, 1350.834
8.36E-04, 1341.134
9.45E-04, 1331.832
0.001105583, 1323.15
0.001330241, 1315.277
0.001628817, 1308.278
0.002005841, 1302.051
0.002464084, 1296.379
0.003008648, 1291.02
0.003648278, 1285.763
0.004396176, 1280.445
0.005265472, 1274.956
0.006271589, 1269.219
0.007430321, 1263.191
0.008757788, 1256.856
0.010269753, 1250.219
0.011987249, 1243.295
0.013928662, 1236.117
0.016118762, 1228.714
0.018585837, 1221.12
0.021364402, 1213.366
0.024495331, 1205.482
0.028027431, 1197.495
0.032019171, 1189.428
0.036540462, 1181.3
0.041672254, 1173.13
0.047511415, 1164.932
0.054170975, 1156.719
0.061783515, 1148.502
0.070504636, 1140.29
0.080515887, 1132.091
0.092030412, 1123.911
0.105295435, 1115.756
0.120602839, 1107.629
0.138289403, 1099.534
0.158749517, 1091.473
0.182439464, 1083.448
0.209896067, 1075.458
0.24173193, 1067.504
0.278658546, 1059.585
0.321496527, 1051.699
0.37118941, 1043.843
0.428810178, 1036.014
0.495587829, 1028.207
0.572895145, 1020.418
0.662281767, 1012.641
0.765476105, 1004.869
0.884370364, 997.0952


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEP-1atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2000.12076
0.7944787, 1999.68428
0.6312153, 1999.20345
0.5015256, 1998.67428
0.3985044, 1998.09333
0.3166664, 1997.45749
0.2516542, 1996.76329
0.200007, 1996.0079
0.1589757, 1995.1885
0.1263766, 1994.30329
0.1004752, 1993.34989
0.07989394, 1992.3277
0.0635385, 1991.23655
0.05053976, 1990.07704
0.04020746, 1988.85048
0.03199341, 1987.55852
0.02546228, 1986.20268
0.02026838, 1984.78306
0.01613727, 1983.29835
0.01285098, 1981.74223
0.01023651, 1980.10104
0.008156505, 1978.3521
0.00650189, 1976.4585
0.005186078, 1974.36617
0.004140325, 1971.99834
0.003310108, 1969.25299
0.002652208, 1966.00006
0.002132423, 1962.08208
0.001723712, 1957.31727
0.001404703, 1951.50831
0.001158449, 1944.46055
9.71E-04, 1935.99994
8.32E-04, 1925.98111
7.32E-04, 1914.23959
6.64E-04, 1900.30161
6.20E-04, 1881.33516
6.12E-04, 1871.453
6.12E-04, 1861.468
6.18E-04, 1851.468
6.29E-04, 1841.476
6.45E-04, 1831.506
6.64E-04, 1821.562
6.87E-04, 1811.646
7.14E-04, 1801.758
7.44E-04, 1791.895
7.78E-04, 1782.056
8.15E-04, 1772.239
8.55E-04, 1762.443
9.00E-04, 1752.668
9.49E-04, 1742.914
0.001002659, 1733.181
0.001061712, 1723.47
0.00112669, 1713.782
0.001198339, 1704.119
0.001277332, 1694.482
0.001364545, 1684.872
0.001460841, 1675.29
0.001567089, 1665.736
0.001684117, 1656.209
0.001812641, 1646.708
0.001953255, 1637.229
0.002106349, 1627.768
0.002272122, 1618.319
0.002450589, 1608.875
0.002641593, 1599.43
0.002844919, 1589.977
0.003060319, 1580.511
0.003287613, 1571.028
0.00352674, 1561.526
0.003777825, 1552.004
0.004041213, 1542.462
0.004317454, 1532.902
0.004607384, 1523.325
0.004912067, 1513.733
0.005232771, 1504.129
0.005571049, 1494.514
0.005928552, 1484.892
0.006307197, 1475.264
0.006708951, 1465.633
0.007135921, 1456
0.007590207, 1446.366
0.008073787, 1436.732
0.008588434, 1427.098
0.009135437, 1417.465
0.009715612, 1407.831
0.010328851, 1398.195
0.010973958, 1388.555
0.011648379, 1378.908
0.012347938, 1369.25
0.013066545, 1359.577
0.013796073, 1349.885
0.014526498, 1340.169
0.015246099, 1330.425
0.015941676, 1320.649
0.016602144, 1310.84
0.017216447, 1300.998
0.017778697, 1291.124
0.018289733, 1281.222
0.018759264, 1271.298
0.019206947, 1261.359
0.019661963, 1251.412
0.020161088, 1241.464
0.020745858, 1231.523
0.021459681, 1221.6
0.02234588, 1211.708
0.023447458, 1201.862
0.024805183, 1192.08
0.026461786, 1182.378
0.028461594, 1172.772
0.030853286, 1163.274
0.033691972, 1153.892
0.037042123, 1144.631
0.040975749, 1135.493
0.045579903, 1126.477
0.050956321, 1117.579
0.057223132, 1108.795
0.064517858, 1100.12
0.073000339, 1091.548
0.082857257, 1083.071
0.094302406, 1074.682
0.10758012, 1066.374
0.122971531, 1058.138
0.140794583, 1049.965
0.161402197, 1041.847
0.185191575, 1033.773
0.21259211, 1025.733
0.24406763, 1017.715
0.280098799, 1009.707
0.321173653, 1001.695
0.367762923, 993.6633


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEP-1atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2287.28625
0.7953441, 2286.05511
0.6328674, 2284.54864
0.5040171, 2282.72122
0.4018934, 2280.51353
0.3210256, 2277.87609
0.2570421, 2274.77233
0.2064447, 2271.17004
0.1664468, 2267.04477
0.134828, 2262.40424
0.1097982, 2257.26952
0.08993573, 2251.67743
0.0741151, 2245.67451
0.06145233, 2239.31108
0.05125858, 2232.63636
0.04300044, 2225.69536
0.03626636, 2218.5274
0.03073907, 2211.16577
0.02617352, 2203.63816
0.02237969, 2195.96742
0.0192094, 2188.17229
0.01654637, 2180.2683
0.01429867, 2172.2682
0.01239314, 2164.18276
0.01077111, 2156.02105
0.009385211, 2147.80009
0.008196136, 2139.50116
0.007174211, 2131.15295
0.006292551, 2122.75413
0.005529765, 2114.30923
0.004868095, 2105.82257
0.004292718, 2097.29778
0.003791223, 2088.73258
0.003353367, 2080.14645
0.002969896, 2071.52747
0.002633583, 2062.88273
0.002338086, 2054.21479
0.002077998, 2045.5259
0.0018487, 2036.81816
0.001646234, 2028.09341
0.001467201, 2019.3533
0.001308675, 2010.59934
0.001168131, 2001.83277
0.001043384, 1993.05456
9.33E-04, 1984.26541
8.34E-04, 1975.46577
7.46E-04, 1966.65573
6.68E-04, 1957.83503
5.98E-04, 1949.00297
5.36E-04, 1940.15833
4.81E-04, 1931.29938
4.31E-04, 1922.42371
3.87E-04, 1913.5282
3.48E-04, 1904.60958
3.12E-04, 1895.66091
2.81E-04, 1886.67822
2.53E-04, 1877.65379
2.28E-04, 1868.57932
2.06E-04, 1859.44526
1.86E-04, 1850.2407
1.69E-04, 1840.95342
1.53E-04, 1831.56982
1.39E-04, 1822.075
1.27E-04, 1812.45252
1.17E-04, 1802.68416
1.07E-04, 1792.74902
9.91E-05, 1782.62178
9.20E-05, 1772.26947
8.60E-05, 1761.64444
8.08E-05, 1750.66656
7.65E-05, 1739.19761
7.30E-05, 1726.90035
7.03E-05, 1712.65037
6.93E-05, 1702.715
6.90E-05, 1692.736
6.95E-05, 1682.738
7.09E-05, 1672.743
7.33E-05, 1662.779
7.69E-05, 1652.882
8.20E-05, 1643.1
8.91E-05, 1633.49
9.84E-05, 1624.115
1.11E-04, 1615.039
1.26E-04, 1606.311
1.46E-04, 1597.948
1.69E-04, 1589.915
1.97E-04, 1582.139
2.29E-04, 1574.521
2.66E-04, 1566.962
3.08E-04, 1559.383
3.56E-04, 1551.733
4.10E-04, 1543.985
4.70E-04, 1536.131
5.38E-04, 1528.174
6.15E-04, 1520.124
7.00E-04, 1511.993
7.97E-04, 1503.794
9.05E-04, 1495.539
0.001027213, 1487.236
0.001163995, 1478.891
0.001317224, 1470.509
0.001488734, 1462.089
0.001680058, 1453.633
0.001892856, 1445.138


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEP-40atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1576.55243
0.794544, 1576.08415
0.6312882, 1575.6451
0.5015614, 1575.23941
0.3984799, 1574.86652
0.3165745, 1574.52154
0.2514985, 1574.19571
0.1997968, 1573.87706
0.1587228, 1573.55094
0.1260934, 1573.20061
0.1001737, 1572.80756
0.07958495, 1572.35142
0.06323172, 1571.80963
0.05024371, 1571.15662
0.03992959, 1570.36274
0.03174021, 1569.39293
0.02523944, 1568.20427
0.020081, 1566.74683
0.01598989, 1564.95756
0.01274799, 1562.75922
0.01018234, 1560.05581
0.008155989, 1556.72776
0.00656076, 1552.62731
0.005311466, 1547.57556
0.004341275, 1541.37215
0.003597566, 1533.8149
0.003038343, 1524.75714
0.002628406, 1514.15857
0.002336842, 1502.08923
0.002136314, 1488.6024
0.002004055, 1473.29126
0.001923414, 1452.03555
0.001914436, 1442.071
0.001920424, 1432.073
0.001939682, 1422.074
0.001971272, 1412.083
0.002014652, 1402.108
0.002069606, 1392.153
0.002136177, 1382.221
0.002214618, 1372.315
0.002305353, 1362.438
0.002408984, 1352.59
0.002526228, 1342.773
0.00265794, 1332.987
0.00280508, 1323.232
0.002968695, 1313.508
0.003149917, 1303.814
0.003349926, 1294.149
0.003569946, 1284.511
0.003811188, 1274.898
0.004074802, 1265.308
0.004361886, 1255.737
0.004673297, 1246.183
0.005009729, 1236.641
0.005371499, 1227.107
0.005758506, 1217.576
0.006170055, 1208.044
0.00660487, 1198.505
0.007060896, 1188.954
0.007535346, 1179.385
0.008024575, 1169.794
0.008524297, 1160.177
0.009029827, 1150.53
0.0095364, 1140.85
0.010039567, 1131.137
0.010535934, 1121.391
0.011023671, 1111.614
0.011503056, 1101.81
0.011976984, 1091.983
0.012451133, 1082.138
0.012933954, 1072.282
0.013436784, 1062.42
0.013973552, 1052.558
0.014560578, 1042.704
0.01521664, 1032.865
0.015962837, 1023.049
0.016822519, 1013.266
0.017821391, 1003.527
0.01898779, 993.8422


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEP-40atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2006.33583
0.7943342, 2006.42371
0.6309677, 2006.53419
0.5012025, 2006.67027
0.3981278, 2006.83749
0.3162543, 2007.04215
0.2512218, 2007.29132
0.1995668, 2007.59286
0.1585381, 2007.95487
0.1259503, 2008.38574
0.1000673, 2008.89376
0.0795099, 2009.48575
0.06318244, 2010.16724
0.05021444, 2010.94133
0.03991428, 2011.80811
0.03173249, 2012.76382
0.02523255, 2013.80089
0.02006779, 2014.90679
0.01596291, 2016.0648
0.01269942, 2017.2533
0.01010397, 2018.44575
0.008039064, 2019.61038
0.006395676, 2020.70967
0.005087371, 2021.69931
0.004045623, 2022.52752
0.003216103, 2023.13204
0.002555721, 2023.43859
0.002030302, 2023.35783
0.001612738, 2022.78229
0.001281531, 2021.58394
0.001019628, 2019.6145
8.13E-04, 2016.71098
6.52E-04, 2012.712
5.27E-04, 2007.48588
4.32E-04, 2000.9795
3.59E-04, 1993.24025
3.04E-04, 1984.42145
2.63E-04, 1974.74027
2.32E-04, 1964.41429
2.08E-04, 1953.62451
1.90E-04, 1942.50074
1.76E-04, 1931.12604
1.65E-04, 1919.54691
1.56E-04, 1907.78007
1.49E-04, 1895.82324
1.43E-04, 1883.64134
1.39E-04, 1871.16765
1.36E-04, 1858.26726
1.33E-04, 1844.66197
1.31E-04, 1829.52824
1.30E-04, 1805.31337
1.30E-04, 1795.315
1.30E-04, 1785.315
1.31E-04, 1775.315
1.32E-04, 1765.317
1.33E-04, 1755.32
1.34E-04, 1745.325
1.35E-04, 1735.332
1.37E-04, 1725.342
1.39E-04, 1715.354
1.40E-04, 1705.369
1.42E-04, 1695.387
1.45E-04, 1685.407
1.47E-04, 1675.43
1.50E-04, 1665.456
1.52E-04, 1655.484
1.55E-04, 1645.514
1.58E-04, 1635.546
1.61E-04, 1625.58
1.64E-04, 1615.615
1.68E-04, 1605.65
1.71E-04, 1595.686
1.74E-04, 1585.721
1.78E-04, 1575.756
1.81E-04, 1565.789
1.84E-04, 1555.821
1.87E-04, 1545.851
1.91E-04, 1535.879
1.94E-04, 1525.906
1.97E-04, 1515.931
2.00E-04, 1505.955
2.03E-04, 1495.978
2.06E-04, 1486.001
2.10E-04, 1476.025
2.13E-04, 1466.051
2.18E-04, 1456.08
2.22E-04, 1446.114
2.27E-04, 1436.154
2.33E-04, 1426.203
2.40E-04, 1416.264
2.48E-04, 1406.34
2.56E-04, 1396.434
2.66E-04, 1386.55
2.78E-04, 1376.691
2.91E-04, 1366.861
3.06E-04, 1357.062
3.23E-04, 1347.297
3.42E-04, 1337.567
3.63E-04, 1327.873
3.86E-04, 1318.216
4.12E-04, 1308.594
4.42E-04, 1299.006
4.74E-04, 1289.45
5.09E-04, 1279.924
5.48E-04, 1270.423
5.90E-04, 1260.944
6.36E-04, 1251.481
6.86E-04, 1242.029
7.40E-04, 1232.582
7.97E-04, 1223.133
8.58E-04, 1213.675
9.22E-04, 1204.202
9.89E-04, 1194.706
0.001057826, 1185.18
0.001127712, 1175.618
0.001197841, 1166.015
0.001267133, 1156.368
0.001334814, 1146.674
0.00139999, 1136.935
0.001462184, 1127.154
0.001521388, 1117.335
0.001578166, 1107.486
0.001633755, 1097.614
0.001690048, 1087.728
0.001749561, 1077.837
0.001815329, 1067.95
0.001890778, 1058.079
0.001979636, 1048.236
0.00208584, 1038.435
0.002213484, 1028.693
0.002366854, 1019.026
0.002550458, 1009.45
0.002769326, 999.9789


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEP-40atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2373.28763
0.7943284, 2373.27218
0.6309576, 2373.25254
0.5011877, 2373.22778
0.3981078, 2373.1967
0.3162286, 2373.15769
0.2511897, 2373.10853
0.1995276, 2373.04687
0.1584911, 2372.96946
0.1258948, 2372.87235
0.1000029, 2372.75063
0.07943648, 2372.59823
0.06310033, 2372.40782
0.05012447, 2372.17023
0.03981787, 2371.87438
0.03163165, 2371.50704
0.02512982, 2371.05245
0.01996607, 2370.49206
0.01586535, 2369.8047
0.01260915, 2368.9661
0.01002391, 2367.95009
0.007971736, 2366.72839
0.006343056, 2365.27238
0.005050768, 2363.55376
0.004025619, 2361.54678
0.003212514, 2359.22914
0.002567616, 2356.58337
0.002056046, 2353.59853
0.001650056, 2350.26635
0.001327631, 2346.59203
0.001071235, 2342.57755
8.67E-04, 2338.23141
7.04E-04, 2333.56424
5.74E-04, 2328.58802
4.69E-04, 2323.31534
3.85E-04, 2317.75879
3.18E-04, 2311.93067
2.63E-04, 2305.84268
2.19E-04, 2299.50594
1.82E-04, 2292.93087
1.53E-04, 2286.12721
1.29E-04, 2279.10403
1.09E-04, 2271.8697
9.24E-05, 2264.432
7.88E-05, 2256.79802
6.76E-05, 2248.97417
5.82E-05, 2240.96626
5.03E-05, 2232.77933
4.37E-05, 2224.41779
3.82E-05, 2215.88528
3.35E-05, 2207.18468
2.95E-05, 2198.31802
2.62E-05, 2189.28562
2.33E-05, 2180.08951
2.09E-05, 2170.72698
1.88E-05, 2161.19583
1.70E-05, 2151.49154
1.55E-05, 2141.60705
1.42E-05, 2131.53166
1.31E-05, 2121.24936
1.21E-05, 2110.73568
1.13E-05, 2099.95224
1.07E-05, 2088.83067
1.01E-05, 2077.26509
9.67E-06, 2065.00045
9.33E-06, 2051.37612
9.08E-06, 2031.63125
9.07E-06, 2021.648
9.13E-06, 2011.648
9.26E-06, 2001.652
9.47E-06, 1991.672
9.75E-06, 1981.718
1.01E-05, 1971.799
1.05E-05, 1961.922
1.11E-05, 1952.09
1.16E-05, 1942.303
1.23E-05, 1932.559
1.31E-05, 1922.853
1.39E-05, 1913.178
1.48E-05, 1903.528
1.57E-05, 1893.896
1.67E-05, 1884.275
1.78E-05, 1874.661
1.90E-05, 1865.05
2.03E-05, 1855.439
2.16E-05, 1845.825
2.30E-05, 1836.207
2.44E-05, 1826.585
2.60E-05, 1816.957
2.76E-05, 1807.324


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEPSA-1atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1578.62891
0.7944257, 1578.27454
0.631126, 1577.87512
0.5014133, 1577.4247
0.3983798, 1576.91621
0.3165385, 1576.34158
0.2515311, 1575.69155
0.1998955, 1574.95555
0.1588817, 1574.12153
0.1263053, 1573.17578
0.1004313, 1572.10277
0.07988127, 1570.88493
0.06356043, 1569.50252
0.0505991, 1567.93348
0.04030644, 1566.1533
0.03213366, 1564.13505
0.02564478, 1561.84943
0.02049342, 1559.26446
0.01640444, 1556.34793
0.01315907, 1553.06539
0.01058354, 1549.38279
0.008539719, 1545.26748
0.006917779, 1540.68969
0.005630402, 1535.62436
0.004608164, 1530.05288
0.003795883, 1523.96463
0.003149724, 1517.35786
0.002634907, 1510.23957
0.002223891, 1502.62514
0.001894912, 1494.53579
0.001630831, 1485.99595
0.001418199, 1477.02962
0.001246509, 1467.65606
0.001107593, 1457.88416
9.95E-04, 1447.70422
9.04E-04, 1437.06888
8.32E-04, 1425.86768
7.75E-04, 1413.78281
7.32E-04, 1399.66743
7.16E-04, 1389.818
7.12E-04, 1379.864
7.22E-04, 1369.867
7.49E-04, 1359.886
7.99E-04, 1350.013
8.78E-04, 1340.386
9.98E-04, 1331.19
0.001169842, 1322.627
0.001405854, 1314.843
0.00171409, 1307.861
0.002099393, 1301.562
0.00256595, 1295.744
0.003120124, 1290.192
0.00377101, 1284.72
0.004531287, 1279.183
0.005413508, 1273.481
0.006432334, 1267.543
0.007602691, 1261.33
0.008939063, 1254.828
0.010460178, 1248.039
0.012181843, 1240.987
0.01412542, 1233.695
0.016315112, 1226.194
0.018779868, 1218.516
0.021554859, 1210.691
0.024681902, 1202.748
0.028211563, 1194.712
0.032203682, 1186.606
0.036729881, 1178.449
0.041875236, 1170.257
0.047738555, 1162.046
0.054438322, 1153.827
0.062112529, 1145.611
0.070922483, 1137.408
0.081060518, 1129.224
0.092749775, 1121.066
0.10625136, 1112.94
0.1218748, 1104.849
0.139979107, 1096.797
0.160986803, 1088.786
0.185392848, 1080.817
0.213772839, 1072.891
0.246798041, 1065.008
0.285249965, 1057.167
0.330036519, 1049.366
0.382202408, 1041.603
0.442958757, 1033.874
0.513688095, 1026.175
0.595955382, 1018.502
0.691554455, 1010.848
0.802477355, 1003.207
0.930956707, 995.5708


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEPSA-1atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2000.20581
0.7944703, 1999.7817
0.6312009, 1999.31394
0.501507, 1998.79844
0.3984831, 1998.23159
0.3166435, 1997.60934
0.2516311, 1996.92766
0.1999847, 1996.18238
0.1589552, 1995.36937
0.1263588, 1994.48463
0.1004609, 1993.52329
0.07988396, 1992.48161
0.06353349, 1991.35566
0.05054026, 1990.14174
0.04021383, 1988.83643
0.03200582, 1987.43657
0.02548068, 1985.93923
0.02029248, 1984.34095
0.01616652, 1982.63948
0.01288456, 1980.83006
0.01027339, 1978.90701
0.008195436, 1976.85953
0.006541536, 1974.67224
0.005224999, 1972.32171
0.004177017, 1969.76811
0.003343082, 1966.95307
0.002679978, 1963.78863
0.002153557, 1960.14616
0.001736951, 1955.84158
0.001409205, 1950.6204
0.0011542, 1944.14217
9.60E-04, 1935.97897
8.17E-04, 1925.6339
7.18E-04, 1912.46544
6.56E-04, 1894.59482
6.42E-04, 1884.827
6.36E-04, 1874.875
6.38E-04, 1864.882
6.44E-04, 1854.882
6.56E-04, 1844.893
6.71E-04, 1834.921
6.89E-04, 1824.969
7.10E-04, 1815.036
7.33E-04, 1805.121
7.59E-04, 1795.222
7.88E-04, 1785.338
8.19E-04, 1775.468
8.53E-04, 1765.611
8.89E-04, 1755.766
9.29E-04, 1745.932
9.71E-04, 1736.11
0.001016831, 1726.299
0.001066065, 1716.5
0.001119121, 1706.713
0.001176325, 1696.937
0.001238065, 1687.174
0.001304644, 1677.423
0.001376514, 1667.685
0.001454136, 1657.959
0.00153799, 1648.246
0.001628602, 1638.546
0.001726542, 1628.859
0.00183243, 1619.185
0.001946942, 1609.524
0.00207083, 1599.876
0.002204932, 1590.241
0.002350205, 1580.618
0.002507706, 1571.008
0.002678623, 1561.412
0.002864313, 1551.83
0.00306629, 1542.262
0.003286194, 1532.709
0.003525818, 1523.171
0.00378706, 1513.648
0.004071883, 1504.14
0.004382261, 1494.647
0.004720155, 1485.168
0.005087455, 1475.701
0.005485873, 1466.244
0.005916896, 1456.794
0.006381652, 1447.348
0.006880781, 1437.903
0.007414471, 1428.453
0.007981973, 1418.995
0.008581745, 1409.523
0.009210941, 1400.033
0.009865424, 1390.519
0.010539252, 1380.977
0.011224709, 1371.401
0.011911917, 1361.786
0.012588754, 1352.128
0.01324107, 1342.423
0.013853048, 1332.669
0.014407795, 1322.865
0.014891235, 1313.013
0.015291283, 1303.117
0.015603823, 1293.184
0.015835788, 1283.223
0.016007938, 1273.244
0.016155094, 1263.255
0.016322779, 1253.263
0.016561161, 1243.273
0.016918661, 1233.293
0.017437861, 1223.336
0.01815448, 1213.422
0.019099003, 1203.574
0.020300752, 1193.815
0.021786519, 1184.165
0.023589745, 1174.635
0.025748536, 1165.233
0.028308337, 1155.963
0.031325919, 1146.823
0.034864052, 1137.812
0.039002415, 1128.924
0.04383279, 1120.155
0.049464606, 1111.498
0.056025563, 1102.947
0.063664744, 1094.496
0.072556725, 1086.138
0.082904407, 1077.866
0.094942635, 1069.673
0.10893998, 1061.553
0.125209261, 1053.497
0.144102575, 1045.498
0.166018434, 1037.548
0.191403485, 1029.638
0.220751807, 1021.758
0.254600332, 1013.897
0.293518514, 1006.043
0.33808843, 998.1831


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEPSA-1atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2287.4178
0.794909, 2286.08484
0.6327026, 2284.58814
0.5038724, 2282.76999
0.4017625, 2280.57384
0.3209024, 2277.95352
0.2569173, 2274.86522
0.2063215, 2271.27627
0.1663286, 2267.17029
0.1347083, 2262.54852
0.1096783, 2257.43185
0.08981742, 2251.85599
0.07400069, 2245.86654
0.06134418, 2239.51312
0.05115877, 2232.84441
0.04291062, 2225.90518
0.03618765, 2218.73457
0.03067208, 2211.36587
0.02611842, 2203.82687
0.02233629, 2196.14053
0.01917723, 2188.32575
0.01652474, 2180.39815
0.01428678, 2172.37073
0.0123901, 2164.2544
0.010776, 2156.05839
0.00939711, 2147.79062
0.008214964, 2139.46692
0.007197446, 2131.06853
0.006320242, 2122.62332
0.005561169, 2114.124
0.004902803, 2105.58977
0.004329795, 2097.01097
0.003830121, 2088.39209
0.003393505, 2079.74447
0.003010974, 2071.06423
0.002675218, 2062.35614
0.002379941, 2053.62284
0.00211978, 2044.86665
0.001890157, 2036.0899
0.001687148, 2027.29455
0.001507386, 2018.48248
0.001347972, 2009.65535
0.001206405, 2000.81463
0.001080523, 1991.96166
9.68E-04, 1983.09759
8.69E-04, 1974.22329
7.79E-04, 1965.33941
7.00E-04, 1956.44636
6.29E-04, 1947.54427
5.65E-04, 1938.63289
5.08E-04, 1929.71165
4.57E-04, 1920.77951
4.11E-04, 1911.83494
3.70E-04, 1902.87668
3.34E-04, 1893.89956
3.01E-04, 1884.90226
2.71E-04, 1875.87962
2.45E-04, 1866.82611
2.21E-04, 1857.73503
2.00E-04, 1848.59829
1.81E-04, 1839.40625
1.64E-04, 1830.14747
1.49E-04, 1820.80844
1.36E-04, 1811.3732
1.24E-04, 1801.82293
1.14E-04, 1792.13498
1.04E-04, 1782.28143
9.63E-05, 1772.22657
8.93E-05, 1761.92147
8.33E-05, 1751.29286
7.82E-05, 1740.21194
7.40E-05, 1728.43226
7.06E-05, 1715.2144
6.91E-05, 1705.327
6.83E-05, 1695.375
6.85E-05, 1685.386
6.96E-05, 1675.386
7.18E-05, 1665.41
7.53E-05, 1655.501
8.03E-05, 1645.712
8.73E-05, 1636.106
9.66E-05, 1626.746
1.09E-04, 1617.693
1.24E-04, 1608.988
1.43E-04, 1600.635
1.66E-04, 1592.6
1.93E-04, 1584.806
2.24E-04, 1577.155
2.60E-04, 1569.55
3.01E-04, 1561.914
3.46E-04, 1554.194
3.97E-04, 1546.368
4.55E-04, 1538.427
5.19E-04, 1530.372
5.90E-04, 1522.215
6.69E-04, 1513.969
7.58E-04, 1505.647
8.57E-04, 1497.262
9.68E-04, 1488.823
0.001090924, 1480.337
0.001228316, 1471.813
0.001381377, 1463.255
0.00155172, 1454.665
0.001741018, 1446.044


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEPSA-40atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1581.54761
0.7943288, 1581.51735
0.6309585, 1581.47894
0.501189, 1581.43014
0.3981097, 1581.36807
0.3162312, 1581.28904
0.2511932, 1581.18838
0.1995322, 1581.06017
0.1584971, 1580.89699
0.1259026, 1580.68958
0.1000129, 1580.42647
0.0794494, 1580.09352
0.06311696, 1579.67334
0.05014577, 1579.14457
0.03984502, 1578.48091
0.03166607, 1577.64994
0.02517324, 1576.61107
0.02002065, 1575.31526
0.01593368, 1573.70013
0.01269453, 1571.68791
0.01013053, 1569.18081
0.008105002, 1566.05587
0.006510011, 1562.16004
0.005260601, 1557.30701
0.004290159, 1551.28652
0.003546282, 1543.88556
0.002987141, 1534.94755
0.002577626, 1524.42936
0.002286747, 1512.41013
0.002086939, 1498.96793
0.001955149, 1483.76297
0.001874403, 1463.4552
0.001862536, 1453.496
0.001865454, 1443.5
0.001881394, 1433.5
0.001909381, 1423.507
0.001948865, 1413.528
0.001999638, 1403.567
0.002061756, 1393.629
0.002135513, 1383.717
0.002221395, 1373.834
0.002320081, 1363.981
0.002432403, 1354.16
0.00255935, 1344.372
0.002702073, 1334.617
0.002861823, 1324.897
0.003040026, 1315.211
0.00323821, 1305.559
0.003458026, 1295.94
0.003701213, 1286.353
0.003969597, 1276.796
0.00426503, 1267.267
0.004589374, 1257.763
0.004944409, 1248.281
0.005331786, 1238.817
0.005752889, 1229.367
0.006208749, 1219.926
0.006699797, 1210.49
0.00722589, 1201.052
0.007785865, 1191.607
0.0083775, 1182.149
0.008997355, 1172.671
0.009640606, 1163.166
0.010300907, 1153.629
0.010970698, 1144.055
0.011641572, 1134.44
0.012304998, 1124.781
0.012953211, 1115.078
0.013580623, 1105.332
0.014185025, 1095.547
0.014768839, 1085.729
0.015339993, 1075.884
0.015911939, 1066.021
0.016503496, 1056.148
0.017137934, 1046.274
0.017842007, 1036.409
0.018645251, 1026.562
0.019579127, 1016.745
0.020676904, 1006.971
0.021973943, 997.2524


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEPSA-40atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2006.33622
0.7943342, 2006.42562
0.6309679, 2006.53735
0.5012028, 2006.67523
0.3981282, 2006.84477
0.3162549, 2007.05238
0.2512227, 2007.30527
0.199568, 2007.61157
0.1585396, 2007.97969
0.1259521, 2008.41849
0.1000695, 2008.93645
0.07951258, 2009.54122
0.06318569, 2010.23893
0.05021831, 2011.03334
0.03991882, 2011.92555
0.03173773, 2012.91274
0.02523849, 2013.98853
0.0200744, 2015.14132
0.01597012, 2016.35541
0.01270711, 2017.60996
0.01011198, 2018.87891
0.00804719, 2020.13054
0.0064037, 2021.32685
0.00509507, 2022.42253
0.004052786, 2023.36356
0.003222544, 2024.0852
0.002561301, 2024.50968
0.002034937, 2024.54266
0.00161641, 2024.0705
0.001284289, 2022.95743
0.001021593, 2021.04599
8.15E-04, 2018.16371
6.53E-04, 2014.14203
5.28E-04, 2008.8513
4.33E-04, 2002.24168
3.60E-04, 1994.39302
3.06E-04, 1985.48007
2.65E-04, 1975.73796
2.34E-04, 1965.3911
2.10E-04, 1954.62424
1.92E-04, 1943.56
1.78E-04, 1932.28026
1.66E-04, 1920.83257
1.57E-04, 1909.24018
1.50E-04, 1897.50736
1.44E-04, 1885.62154
1.40E-04, 1873.55008
1.36E-04, 1861.22553
1.33E-04, 1848.54226
1.31E-04, 1835.23805
1.29E-04, 1820.65432
1.28E-04, 1800.68166
1.28E-04, 1790.684
1.28E-04, 1780.684
1.28E-04, 1770.684
1.29E-04, 1760.685
1.30E-04, 1750.687
1.31E-04, 1740.691
1.32E-04, 1730.698
1.34E-04, 1720.708
1.36E-04, 1710.721
1.38E-04, 1700.737
1.40E-04, 1690.757
1.42E-04, 1680.78
1.45E-04, 1670.806
1.47E-04, 1660.835
1.50E-04, 1650.867
1.53E-04, 1640.901
1.56E-04, 1630.937
1.59E-04, 1620.973
1.62E-04, 1611.01
1.66E-04, 1601.046
1.69E-04, 1591.081
1.72E-04, 1581.114
1.75E-04, 1571.144
1.78E-04, 1561.172
1.80E-04, 1551.197
1.83E-04, 1541.219
1.85E-04, 1531.238
1.87E-04, 1521.254
1.90E-04, 1511.268
1.92E-04, 1501.281
1.94E-04, 1491.293
1.96E-04, 1481.305
1.99E-04, 1471.318
2.02E-04, 1461.334
2.05E-04, 1451.355
2.10E-04, 1441.383
2.15E-04, 1431.421
2.21E-04, 1421.473
2.28E-04, 1411.544
2.36E-04, 1401.638
2.46E-04, 1391.759
2.57E-04, 1381.912
2.70E-04, 1372.101
2.85E-04, 1362.329
3.01E-04, 1352.598
3.20E-04, 1342.909
3.42E-04, 1333.264
3.66E-04, 1323.663
3.93E-04, 1314.104
4.23E-04, 1304.586
4.56E-04, 1295.106
4.93E-04, 1285.661
5.34E-04, 1276.247
5.79E-04, 1266.86
6.28E-04, 1257.495
6.82E-04, 1248.146
7.40E-04, 1238.806
8.04E-04, 1229.468
8.72E-04, 1220.124
9.44E-04, 1210.767
0.001020073, 1201.387
0.001099496, 1191.976
0.001181235, 1182.526
0.001264008, 1173.028
0.001346711, 1163.476
0.001427732, 1153.867
0.001505685, 1144.198
0.001579461, 1134.471
0.001648489, 1124.692
0.001712974, 1114.868
0.001774015, 1105.009
0.001833618, 1095.126
0.001894591, 1085.23
0.001960364, 1075.331
0.002034777, 1065.441
0.002121942, 1055.572
0.002226139, 1045.738
0.002351784, 1035.955
0.002503471, 1026.239
0.002686092, 1016.608
0.002904674, 1007.077
0.003164961, 997.6576


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-DRGEPSA-40atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2373.28864
0.7943284, 2373.27369
0.6309576, 2373.25462
0.5011876, 2373.23056
0.3981077, 2373.20034
0.3162285, 2373.16239
0.2511896, 2373.11464
0.1995275, 2373.0547
0.158491, 2372.97949
0.1258947, 2372.88505
0.1000027, 2372.76678
0.07943625, 2372.61871
0.06310005, 2372.43362
0.05012413, 2372.20265
0.03981746, 2371.91502
0.03163115, 2371.55788
0.0251292, 2371.11445
0.01996535, 2370.56865
0.01586448, 2369.89873
0.01260811, 2369.08097
0.01002269, 2368.08936
0.007970317, 2366.89596
0.006341428, 2365.47209
0.005048935, 2363.7896
0.00402359, 2361.8238
0.003210291, 2359.54945
0.00256525, 2356.94991
0.002053576, 2354.01287
0.001647531, 2350.72913
0.001325102, 2347.10368
0.001068744, 2343.13747
8.65E-04, 2338.83838
7.02E-04, 2334.21655
5.72E-04, 2329.28357
4.67E-04, 2324.05171
3.84E-04, 2318.53334
3.16E-04, 2312.74057
2.61E-04, 2306.685
2.17E-04, 2300.37763
1.81E-04, 2293.8288
1.52E-04, 2287.04823
1.28E-04, 2280.04495
1.08E-04, 2272.82733
9.16E-05, 2265.40315
7.81E-05, 2257.77955
6.69E-05, 2249.963
5.76E-05, 2241.95931
4.98E-05, 2233.77361
4.33E-05, 2225.4103
3.78E-05, 2216.87305
3.31E-05, 2208.16468
2.92E-05, 2199.28712
2.59E-05, 2190.24042
2.31E-05, 2181.02647
2.07E-05, 2171.64196
1.86E-05, 2162.084
1.69E-05, 2152.34708
1.54E-05, 2142.42272
1.41E-05, 2132.29799
1.30E-05, 2121.95367
1.21E-05, 2111.36005
1.13E-05, 2100.46974
1.07E-05, 2089.19574
1.01E-05, 2077.39737
9.71E-06, 2064.70557
9.39E-06, 2049.92983
9.28E-06, 2039.977
9.24E-06, 2029.992
9.27E-06, 2019.994
9.38E-06, 2009.995
9.57E-06, 2000.008
9.83E-06, 1990.044
1.02E-05, 1980.113
1.06E-05, 1970.221
1.11E-05, 1960.372
1.16E-05, 1950.567
1.23E-05, 1940.804
1.30E-05, 1931.078
1.38E-05, 1921.383
1.47E-05, 1911.713
1.56E-05, 1902.061
1.66E-05, 1892.421
1.76E-05, 1882.789
1.88E-05, 1873.161
2.00E-05, 1863.533
2.12E-05, 1853.903
2.26E-05, 1844.27
2.40E-05, 1834.634
2.55E-05, 1824.993
2.71E-05, 1815.347
2.88E-05, 1805.696


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-detailed-1atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1577.64691
0.7944284, 1577.28977
0.6311296, 1576.89113
0.5014158, 1576.44469
0.3983801, 1575.94325
0.3165362, 1575.37857
0.251526, 1574.74123
0.1998877, 1574.02046
0.1588715, 1573.20404
0.126293, 1572.27803
0.1004172, 1571.22668
0.07986581, 1570.03219
0.063544, 1568.67456
0.05058206, 1567.13141
0.04028912, 1565.37795
0.03211635, 1563.3869
0.02562773, 1561.1286
0.02047685, 1558.57076
0.01638852, 1555.68076
0.01314393, 1552.42384
0.01056929, 1548.7658
0.008526404, 1544.67381
0.006905416, 1540.11818
0.00561897, 1535.07408
0.004597608, 1529.5233
0.003786118, 1523.45578
0.003140645, 1516.87047
0.002626394, 1509.77521
0.002215814, 1502.18604
0.001887142, 1494.12509
0.00162324, 1485.61766
0.001410663, 1476.68886
0.001238906, 1467.35951
0.001099799, 1457.641
9.87E-04, 1447.52794
8.96E-04, 1436.98219
8.22E-04, 1425.91263
7.64E-04, 1414.0642
7.20E-04, 1400.62264
7.01E-04, 1390.803
6.93E-04, 1380.872
6.98E-04, 1370.884
7.19E-04, 1360.889
7.60E-04, 1350.968
8.28E-04, 1341.246
9.32E-04, 1331.904
0.00108727, 1323.16
0.001305218, 1315.209
0.001596255, 1308.131
0.001965449, 1301.838
0.002415476, 1296.123
0.002951159, 1290.743
0.00358089, 1285.483
0.004317562, 1280.176
0.005174354, 1274.707
0.006166673, 1268.996
0.007310285, 1262.998
0.008621392, 1256.695
0.010115943, 1250.09
0.011815008, 1243.197
0.013737035, 1236.048
0.015906255, 1228.673
0.018351219, 1221.104
0.021105722, 1213.373
0.024210035, 1205.509
0.027712488, 1197.539
0.031671281, 1189.486
0.036154084, 1181.371
0.04124149, 1173.211
0.047028205, 1165.021
0.053625021, 1156.814
0.061161991, 1148.601
0.069791399, 1140.391
0.079690963, 1132.192
0.091068757, 1124.01
0.104167361, 1115.85
0.119268639, 1107.716
0.136701403, 1099.612
0.156851577, 1091.539
0.180163198, 1083.499
0.207150979, 1075.493
0.238410502, 1067.521
0.274634339, 1059.581
0.316611131, 1051.672
0.365250405, 1043.791
0.421584766, 1035.935
0.486795152, 1028.099
0.562198229, 1020.279
0.649277892, 1012.469
0.749672652, 1004.663
0.865185122, 996.854


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-detailed-1atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.794479, 1999.68256
0.6312158, 1999.20133
0.5015263, 1998.67163
0.3985052, 1998.09014
0.3166672, 1997.45361
0.2516551, 1996.75873
0.200008, 1996.00239
0.1589767, 1995.18209
0.1263776, 1994.29581
0.1004762, 1993.34121
0.07989494, 1992.3177
0.06353949, 1991.22511
0.05054073, 1990.06406
0.0402084, 1988.83586
0.0319943, 1987.54218
0.02546311, 1986.18455
0.02026916, 1984.76309
0.01613799, 1983.27653
0.01285164, 1981.71827
0.01023711, 1980.07558
0.00815703, 1978.32497
0.006502353, 1976.42992
0.005186481, 1974.3365
0.004140669, 1971.96819
0.003310392, 1969.22326
0.00265243, 1965.97218
0.002132574, 1962.05821
0.001723776, 1957.30083
0.001404651, 1951.50487
0.001158233, 1944.47947
9.71E-04, 1936.05754
8.32E-04, 1926.10791
7.31E-04, 1914.4992
6.61E-04, 1900.87263
6.17E-04, 1883.38429
6.06E-04, 1873.532
6.03E-04, 1863.562
6.05E-04, 1853.565
6.14E-04, 1843.567
6.26E-04, 1833.584
6.43E-04, 1823.623
6.63E-04, 1813.686
6.86E-04, 1803.774
7.12E-04, 1793.885
7.41E-04, 1784.017
7.73E-04, 1774.168
8.08E-04, 1764.337
8.46E-04, 1754.522
8.87E-04, 1744.723
9.32E-04, 1734.94
9.81E-04, 1725.173
0.001034223, 1715.422
0.001092164, 1705.687
0.001155397, 1695.97
0.001224536, 1686.272
0.001300353, 1676.594
0.001383475, 1666.939
0.001474837, 1657.306
0.001575348, 1647.697
0.001685974, 1638.113
0.001807688, 1628.555
0.001941466, 1619.022
0.002088227, 1609.512
0.002248754, 1600.024
0.002423734, 1590.553
0.002613632, 1581.096
0.002818781, 1571.647
0.003039335, 1562.201
0.003275369, 1552.752
0.003526915, 1543.295
0.00379402, 1533.827
0.004076885, 1524.345
0.004375918, 1514.847
0.004691753, 1505.333
0.005025314, 1495.804
0.005377854, 1486.261
0.005750913, 1476.706
0.006146311, 1467.141
0.006566093, 1457.568
0.007012435, 1447.989
0.007487523, 1438.406
0.007993447, 1428.82
0.008531965, 1419.232
0.009104384, 1409.641
0.009711137, 1400.047
0.010351663, 1390.448
0.011024053, 1380.841
0.011724675, 1371.223
0.01244805, 1361.589
0.013186502, 1351.934
0.01393007, 1342.254
0.014666903, 1332.544
0.015383698, 1322.8
0.016066524, 1313.019
0.016704055, 1303.2
0.017287366, 1293.345
0.017814463, 1283.457
0.018292086, 1273.543
0.018737393, 1263.609
0.019177553, 1253.664
0.019648108, 1243.715
0.020189854, 1233.771
0.020845832, 1223.841
0.02165892, 1213.937
0.022670616, 1204.075
0.023921364, 1194.271
0.025452604, 1184.542
0.027305256, 1174.905
0.029524798, 1165.371
0.030783389, 1160.661
0.032147589, 1155.995
0.033629225, 1151.358
0.035236068, 1146.751
0.036981443, 1142.174
0.03886577, 1137.629
0.040904176, 1133.112
0.041981763, 1130.868
0.043098767, 1128.635
0.044264784, 1126.409
0.045471715, 1124.192
0.046726641, 1121.98
0.048030121, 1119.775
0.049383859, 1117.577
0.050789615, 1115.386
0.052249852, 1113.201
0.053765831, 1111.023
0.055340182, 1108.851
0.056974246, 1106.686
0.058670865, 1104.527
0.060432287, 1102.374
0.062260728, 1100.227
0.064158599, 1098.086
0.066128342, 1095.951
0.068172454, 1093.822
0.070294501, 1091.698
0.072496279, 1089.58
0.074781618, 1087.467
0.077153394, 1085.359


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-detailed-1atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2287.28584
0.7953438, 2286.05449
0.6328675, 2284.54844
0.5040165, 2282.71607
0.4019011, 2280.51261
0.3210254, 2277.87467
0.2570423, 2274.77054
0.2064454, 2271.1678
0.166448, 2267.04198
0.1348297, 2262.4008
0.1098004, 2257.26533
0.08993835, 2251.67236
0.07411811, 2245.66846
0.06145569, 2239.30394
0.05126226, 2232.62804
0.04300438, 2225.68578
0.03627051, 2218.51647
0.03074338, 2211.15344
0.02617794, 2203.62438
0.02238416, 2195.95214
0.01921388, 2188.1555
0.01655082, 2180.24999
0.01430306, 2172.24843
0.01239743, 2164.16154
0.01077527, 2155.99842
0.009389217, 2147.76683
0.008200786, 2139.48195
0.007177864, 2131.12648
0.006295996, 2122.72647
0.005533005, 2114.28056
0.004871127, 2105.79273
0.004295554, 2097.26715
0.003793859, 2088.70126
0.003355804, 2080.11436
0.002972144, 2071.4947
0.002635652, 2062.84938
0.002339985, 2054.1809
0.002079737, 2045.49151
0.00185029, 2036.78329
0.001647686, 2028.0581
0.001468526, 2019.31758
0.001309883, 2010.56318
0.001169232, 2001.79615
0.001044387, 1993.01742
9.33E-04, 1984.22773
8.35E-04, 1975.42751
7.47E-04, 1966.61685
6.69E-04, 1957.79545
5.99E-04, 1948.96264
5.37E-04, 1940.11719
4.81E-04, 1931.25737
4.32E-04, 1922.38078
3.87E-04, 1913.48431
3.48E-04, 1904.56471
3.13E-04, 1895.61508
2.81E-04, 1886.63143
2.53E-04, 1877.60611
2.28E-04, 1868.53091
2.06E-04, 1859.39628
1.86E-04, 1850.19145
1.69E-04, 1840.90423
1.53E-04, 1831.52117
1.40E-04, 1822.02746
1.27E-04, 1812.40689
1.17E-04, 1802.64131
1.07E-04, 1792.71013
9.92E-05, 1782.5884
9.21E-05, 1772.24364
8.61E-05, 1761.62906
8.09E-05, 1750.66641
7.66E-05, 1739.2214
7.31E-05, 1726.96993
7.04E-05, 1712.85996
6.93E-05, 1702.927
6.89E-05, 1692.949
6.94E-05, 1682.951
7.07E-05, 1672.955
7.30E-05, 1662.987
7.65E-05, 1653.084
8.15E-05, 1643.291
8.84E-05, 1633.664
9.75E-05, 1624.267
1.09E-04, 1615.162
1.25E-04, 1606.399
1.44E-04, 1597.998
1.67E-04, 1589.928
1.94E-04, 1582.12
2.26E-04, 1574.477
2.62E-04, 1566.9
3.03E-04, 1559.309
3.50E-04, 1551.65
4.03E-04, 1543.893
4.62E-04, 1536.027
5.28E-04, 1528.054
6.03E-04, 1519.98
6.86E-04, 1511.819
7.79E-04, 1503.581
8.83E-04, 1495.277
1.00E-03, 1486.916
0.001129719, 1478.505
0.001274757, 1470.049
0.001436367, 1461.551
0.001616135, 1453.014
0.001815736, 1444.439


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-detailed-40atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1576.80009
0.79454, 1576.33283
0.6312843, 1575.89032
0.5015601, 1575.47726
0.3984817, 1575.09383
0.3165789, 1574.73597
0.2515047, 1574.39574
0.1998039, 1574.06191
0.1587302, 1573.72056
0.1261008, 1573.35554
0.1001808, 1572.94875
0.0795916, 1572.48005
0.06323785, 1571.92688
0.05024931, 1571.26346
0.03993467, 1570.45977
0.03174482, 1569.48029
0.02524365, 1568.28155
0.02008491, 1566.81302
0.0159936, 1565.01104
0.01275161, 1562.79781
0.01018599, 1560.07687
0.008159795, 1556.72853
0.006564827, 1552.60545
0.005315868, 1547.53028
0.004346022, 1541.30606
0.003602556, 1533.73618
0.003043325, 1524.68157
0.00263298, 1514.10959
0.002340538, 1502.09734
0.0021387, 1488.7111
0.00200479, 1473.60555
0.001922172, 1453.59749
0.001909288, 1443.639
0.001911738, 1433.643
0.001927518, 1423.643
0.0019557, 1413.649
0.001995654, 1403.669
0.002047079, 1393.708
0.002109947, 1383.769
0.002184438, 1373.855
0.002270906, 1363.969
0.002369875, 1354.111
0.002481998, 1344.283
0.002608028, 1334.485
0.002748821, 1324.718
0.002905335, 1314.981
0.003078588, 1305.273
0.003269639, 1295.593
0.003479579, 1285.939
0.003709472, 1276.309
0.00396032, 1266.701
0.004233022, 1257.112
0.00452833, 1247.538
0.004846736, 1237.975
0.00518835, 1228.42
0.00555295, 1218.867
0.005939701, 1209.312
0.00634718, 1199.75
0.006773317, 1190.175
0.007215233, 1180.583
0.007669417, 1170.969
0.008131764, 1161.329
0.008597818, 1151.66
0.009063193, 1141.959
0.009523902, 1132.226
0.009977008, 1122.462
0.010421187, 1112.669
0.010857161, 1102.851
0.011288184, 1093.011
0.011720032, 1083.155
0.012161144, 1073.289
0.012622509, 1063.419
0.013117511, 1053.551
0.013661792, 1043.691
0.014272981, 1033.848
0.014970933, 1024.029
0.015777358, 1014.245
0.016716192, 1004.506
0.017813611, 994.8225


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-detailed-40atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2006.33567
0.7943343, 2006.42317
0.6309677, 2006.53341
0.5012025, 2006.66925
0.3981278, 2006.83621
0.3162543, 2007.04054
0.2512218, 2007.28927
0.1995668, 2007.59012
0.1585381, 2007.95134
0.1259502, 2008.38119
0.1000671, 2008.88765
0.0795096, 2009.47782
0.06318205, 2010.15685
0.05021394, 2010.92775
0.03991365, 2011.7902
0.03173171, 2012.74044
0.02523163, 2013.77043
0.02006672, 2014.86743
0.0159617, 2016.01435
0.01269809, 2017.18919
0.01010254, 2018.36505
0.008037561, 2019.50977
0.006394139, 2020.58518
0.005085843, 2021.54719
0.004044155, 2022.34297
0.00321474, 2022.91025
0.002554509, 2023.17473
0.002029282, 2023.04748
0.001611946, 2022.42229
0.001280989, 2021.17351
0.00101934, 2019.15707
8.13E-04, 2016.21641
6.52E-04, 2012.19872
5.28E-04, 2006.98169
4.32E-04, 2000.51872
3.59E-04, 1992.8575
3.04E-04, 1984.14499
2.62E-04, 1974.58568
2.31E-04, 1964.38699
2.07E-04, 1953.72861
1.88E-04, 1942.73566
1.74E-04, 1931.49355
1.62E-04, 1920.052
1.53E-04, 1908.43316
1.46E-04, 1896.63455
1.40E-04, 1884.63606
1.35E-04, 1872.37859
1.32E-04, 1859.7557
1.29E-04, 1846.54281
1.27E-04, 1832.18961
1.25E-04, 1814.1352
1.25E-04, 1804.139
1.25E-04, 1794.14
1.25E-04, 1784.14
1.26E-04, 1774.14
1.27E-04, 1764.142
1.28E-04, 1754.145
1.29E-04, 1744.151
1.30E-04, 1734.159
1.32E-04, 1724.17
1.34E-04, 1714.183
1.36E-04, 1704.199
1.38E-04, 1694.218
1.40E-04, 1684.24
1.42E-04, 1674.264
1.45E-04, 1664.29
1.47E-04, 1654.319
1.50E-04, 1644.349
1.53E-04, 1634.381
1.56E-04, 1624.414
1.59E-04, 1614.448
1.62E-04, 1604.482
1.65E-04, 1594.516
1.68E-04, 1584.549
1.71E-04, 1574.581
1.74E-04, 1564.612
1.77E-04, 1554.641
1.80E-04, 1544.668
1.83E-04, 1534.694
1.86E-04, 1524.718
1.89E-04, 1514.741
1.91E-04, 1504.763
1.94E-04, 1494.785
1.97E-04, 1484.807
2.01E-04, 1474.831
2.04E-04, 1464.857
2.08E-04, 1454.887
2.13E-04, 1444.923
2.18E-04, 1434.967
2.24E-04, 1425.021
2.31E-04, 1415.089
2.39E-04, 1405.173
2.48E-04, 1395.277
2.58E-04, 1385.403
2.69E-04, 1375.555
2.82E-04, 1365.736
2.97E-04, 1355.948
3.14E-04, 1346.193
3.32E-04, 1336.472
3.53E-04, 1326.786
3.76E-04, 1317.135
4.01E-04, 1307.517
4.30E-04, 1297.931
4.61E-04, 1288.374
4.95E-04, 1278.843
5.32E-04, 1269.335
5.52E-04, 1264.59
5.73E-04, 1259.85
5.94E-04, 1255.113
6.17E-04, 1250.377
6.40E-04, 1245.642
6.64E-04, 1240.908
6.89E-04, 1236.173
7.15E-04, 1231.437
7.42E-04, 1226.699
7.69E-04, 1221.958
7.97E-04, 1217.213
8.26E-04, 1212.463
8.55E-04, 1207.708
8.85E-04, 1202.946
9.16E-04, 1198.177
9.47E-04, 1193.4
9.78E-04, 1188.614
0.001009937, 1183.819
0.001041633, 1179.014
0.001073351, 1174.198
0.001104973, 1169.371
0.001136382, 1164.533
0.001167464, 1159.684
0.001198111, 1154.824
0.001228229, 1149.953
0.001257736, 1145.071
0.001286566, 1140.179
0.001314684, 1135.277
0.001342077, 1130.366
0.001368765, 1125.447
0.001394803, 1120.521
0.001420283, 1115.589
0.0014701, 1105.714
0.001519795, 1095.827
0.001571458, 1085.932
0.001627677, 1076.038
0.001691424, 1066.155
0.001765943, 1056.295
0.00185468, 1046.471
0.001961221, 1036.698
0.002089293, 1026.992
0.002242781, 1017.37
0.002425843, 1007.846
0.002643014, 998.4305


==> anc/data/Merchant-skeletal-PSR-validation/Merchant-tertbutanol-PSR-detailed-40atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2373.28785
0.7943284, 2373.27231
0.6309577, 2373.25276
0.5011877, 2373.22803
0.3981078, 2373.19706
0.3162286, 2373.15797
0.2511897, 2373.10885
0.1995276, 2373.04734
0.1584911, 2372.97007
0.1258948, 2372.87314
0.1000029, 2372.75178
0.07943647, 2372.5998
0.06310031, 2372.41007
0.05012444, 2372.17317
0.03981783, 2371.87838
0.03163159, 2371.51221
0.02512974, 2371.05958
0.01996597, 2370.50169
0.01586522, 2369.81289
0.01260907, 2368.97612
0.01002381, 2367.96211
0.00797162, 2366.74278
0.006342921, 2365.28936
0.005050617, 2363.57369
0.004025452, 2361.56982
0.003212334, 2359.25187
0.002567474, 2356.60847
0.002055905, 2353.62538
0.001649922, 2350.29726
0.001327483, 2346.62419
0.001071101, 2342.62629
8.67E-04, 2338.28155
7.04E-04, 2333.59625
5.74E-04, 2328.64816
4.69E-04, 2323.37348
3.85E-04, 2317.81974
3.18E-04, 2311.99171
2.63E-04, 2305.90791
2.18E-04, 2299.56948
1.82E-04, 2292.9961
1.53E-04, 2286.19113
1.29E-04, 2279.16882
1.09E-04, 2271.93278
9.24E-05, 2264.49553
7.88E-05, 2256.85755
6.75E-05, 2249.03408
5.81E-05, 2241.02519
5.03E-05, 2232.83741
4.37E-05, 2224.47538
3.81E-05, 2215.93986
3.35E-05, 2207.24005
2.95E-05, 2198.37319
2.61E-05, 2189.34215
2.33E-05, 2180.14702
2.09E-05, 2170.78764
1.88E-05, 2161.25937
1.70E-05, 2151.56022
1.55E-05, 2141.68288
1.42E-05, 2131.61566
1.31E-05, 2121.34762
1.21E-05, 2110.85015
1.13E-05, 2100.0915
1.07E-05, 2089.00832
1.01E-05, 2077.4848
9.65E-06, 2065.32997
9.30E-06, 2051.9434
9.04E-06, 2034.24306
9.01E-06, 2027.78601
9.01E-06, 2017.789
9.09E-06, 2007.789
9.24E-06, 1997.796
9.46E-06, 1987.82
9.75E-06, 1977.872
1.01E-05, 1967.96
1.06E-05, 1958.09
1.11E-05, 1948.263
1.17E-05, 1938.481
1.23E-05, 1928.739
1.31E-05, 1919.033
1.39E-05, 1909.356
1.48E-05, 1899.701
1.50E-05, 1897.292
1.60E-05, 1887.661
1.70E-05, 1878.035
1.81E-05, 1868.414
1.93E-05, 1858.794
2.05E-05, 1849.173
2.19E-05, 1839.549
2.32E-05, 1829.921
2.47E-05, 1820.288
2.51E-05, 1817.878
2.67E-05, 1808.236


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-isobutanol-flamespeed-DRGEP.txt <==
# laminar flame speed for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 24.93039, 7.654246, 5.647472
0.7, 38.05051, 13.41706, 10.23908
0.8, 48.10201, 19.11804, 15.007
0.9, 56.42026, 23.23304, 18.52593
1.0, 60.71913, 24.81372, 19.90431
1.1, 60.77172, 23.3901, 18.44771
1.2, 55.95634, 18.70064, 14.79265
1.3, 46.08832, 13.64905, 11.69164
1.4, 32.13869, 10.91592, 10.13681
1.5, 20.14934, 9.510557, 9.157926
1.6, 14.75085, 8.516586, 8.428198


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-isobutanol-flamespeed-DRGEPSA.txt <==
# laminar flame speed for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 24.97891, 7.744662, 5.736557
0.7, 37.98091, 14.02487, 10.59363
0.8, 48.66876, 19.41752, 15.17377
0.9, 56.65676, 23.19504, 18.76583
1.0, 60.81596, 24.70605, 19.84501
1.1, 60.81335, 23.19377, 18.1462
1.2, 56.13667, 18.29697, 14.48916
1.3, 46.57054, 13.40464, 11.5903
1.4, 33.00485, 10.83872, 10.06088
1.5, 20.01816, 9.494457, 9.096025
1.6, 14.8626, 8.511349, 8.401978


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-isobutanol-flamespeed-detailed.txt <==
# laminar flame speed for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 23.41122, 7.314743, 5.495651
0.7, 36.19676, 13.20669, 9.900711
0.8, 47.54985, 18.86107, 14.78056
0.9, 55.8304, 23.0359, 18.38198
1.0, 60.5236, 24.77842, 19.84373
1.1, 60.77242, 23.67264, 18.66373
1.2, 55.95668, 19.22868, 15.1582
1.3, 46.32885, 13.91266, 11.90047
1.4, 33.44218, 11.09407, 10.26727
1.5, 21.57166, 9.635093, 9.231889
1.6, 15.15857, 8.552784, 8.439186


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-nbutanol-flamespeed-DRGEP.txt <==
# laminar flame speed for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 28.33, 8.086, 5.784
0.7, 41.36, 14.82, 11.59
0.8, 52.75, 21.18, 17.03
0.9, 60.29, 25.83, 20.83
1.0, 64.98, 27.76, 22.47
1.1, 64.23, 26.56, 21.31
1.2, 58.56, 21.96, 17.43
1.3, 48.08, 16.23, 13.48
1.4, 33.44, 12.5, 11.32
1.5, 21.4, 10.47, 9.912
1.6, 15.17, 9.071, 8.847


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-nbutanol-flamespeed-DRGEPSA.txt <==
# laminar flame speed for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 26.45, 7.94, 5.684
0.7, 39.42, 14.45, 11.08
0.8, 50.81, 20.42, 16.41
0.9, 59.23, 24.87, 20.23
1.0, 63.13, 26.98, 22.01
1.1, 63.31, 26.04, 21.11
1.2, 58.67, 21.5, 17.51
1.3, 49.11, 15.99, 13.59
1.4, 36.4, 12.3, 11.38
1.5, 23.97, 10.33, 9.962
1.6, 16.25, 8.995, 8.896


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-nbutanol-flamespeed-detailed.txt <==
# laminar flame speed for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 26.83, 8.039, 5.756
0.7, 39.84, 14.64, 11.25
0.8, 51.07, 20.74, 16.56
0.9, 59.23, 25.29, 20.43
1.0, 63.73, 27.41, 22.24
1.1, 63.76, 26.5, 21.34
1.2, 58.9, 22.19, 17.67
1.3, 49.0, 16.38, 13.62
1.4, 35.51, 12.51, 11.37
1.5, 23.08, 10.47, 9.928
1.6, 15.88, 9.074, 8.854


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-secbutanol-flamespeed-DRGEP.txt <==
# laminar flame speed for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 26.17, 6.672, 4.55
0.7, 38.86, 12.68, 9.388
0.8, 49.58, 18.36, 14.21
0.9, 56.82, 22.27, 17.53
1.0, 60.27, 23.76, 18.72
1.1, 59.21, 22.11, 17.21
1.2, 52.86, 17.46, 13.5
1.3, 41.11, 12.46, 10.4
1.4, 27.19, 9.694, 8.74
1.5, 16.77, 8.132, 7.623
1.6, 12.46, 7.027, 6.768


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-secbutanol-flamespeed-DRGEPSA.txt <==
# laminar flame speed for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 25.97, 6.679, 4.601
0.7, 38.64, 12.76, 9.58
0.8, 48.58, 18.45, 14.39
0.9, 55.89, 22.27, 17.5
1.0, 59.71, 23.53, 18.48
1.1, 59.02, 21.76, 16.81
1.2, 53.18, 17.04, 13.1
1.3, 41.82, 12.2, 10.2
1.4, 27.22, 9.54, 8.593
1.5, 15.99, 8.004, 7.496
1.6, 11.87, 6.913, 6.659


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-secbutanol-flamespeed-detailed.txt <==
# laminar flame speed for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 24.75, 6.589, 4.504
0.7, 37.01, 12.51, 9.144
0.8, 47.58, 17.98, 13.86
0.9, 55.38, 21.89, 17.17
1.0, 59.11, 23.36, 18.44
1.1, 58.43, 21.88, 17.07
1.2, 52.68, 17.32, 13.44
1.3, 41.62, 12.28, 10.31
1.4, 27.91, 9.543, 8.615
1.5, 17.07, 7.995, 7.481
1.6, 12.29, 6.895, 6.624


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-tertbutanol-flamespeed-DRGEP.txt <==
# laminar flame speed for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEP mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 23.23, 5.456, 3.898
0.7, 34.21, 10.34, 7.642
0.8, 44.03, 14.98, 11.51
0.9, 51.29, 18.24, 14.23
1.0, 54.17, 19.25, 15.09
1.1, 52.39, 17.34, 13.46
1.2, 44.57, 12.8, 10.17
1.3, 29.32, 9.004, 8.003
1.4, 16.12, 7.285, 6.883
1.5, 10.2, 6.25, 6.109
1.6, 7.812, 5.5, 5.504


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-tertbutanol-flamespeed-DRGEPSA.txt <==
# laminar flame speed for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant DRGEPSA mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 23.27, 5.57, 3.955
0.7, 34.66, 10.49, 7.792
0.8, 44.84, 15.1, 11.64
0.9, 52.23, 18.27, 14.28
1.0, 55.35, 19.16, 15
1.1, 53.88, 17.15, 13.29
1.2, 46.26, 12.66, 10.09
1.3, 31.42, 9.013, 8.021
1.4, 16.89, 7.355, 6.934
1.5, 10.67, 6.341, 6.171
1.6, 8.09, 5.594, 5.567


==> anc/data/Merchant-skeletal-flamespeed-validation/Merchant-tertbutanol-flamespeed-detailed.txt <==
# laminar flame speed for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Merchant detailed mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 21.9, 5.454, 3.896
0.7, 33.04, 10.3, 7.611
0.8, 42.64, 14.95, 11.44
0.9, 49.86, 18.2, 14.26
1.0, 53.58, 19.31, 15.23
1.1, 52.36, 17.56, 13.72
1.2, 45.31, 13.12, 10.47
1.3, 31.81, 9.225, 8.175
1.4, 18.13, 7.404, 6.983
1.5, 10.95, 6.326, 6.176
1.6, 8.268, 5.55, 5.552


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-isobutanol-detailed.txt <==
# iso-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.41E-05, 1.77E-06, 1.13E-06
0.64516129, 1.85E-05, 2.50E-06, 1.60E-06
0.666666667, 2.54E-05, 3.67E-06, 2.36E-06
0.689655172, 3.66E-05, 5.62E-06, 3.58E-06
0.714285714, 5.64E-05, 8.94E-06, 5.60E-06
0.740740741, 9.42E-05, 1.47E-05, 9.01E-06
0.769230769, 1.71E-04, 2.50E-05, 1.49E-05
0.8, 3.35E-04, 4.37E-05, 2.54E-05
0.833333333, 7.00E-04, 7.88E-05, 4.49E-05
0.869565217, 0.001532372, 1.48E-04, 8.35E-05
0.909090909, 0.003457733, 2.93E-04, 1.64E-04
0.952380952, 0.008026594, 6.11E-04, 3.40E-04
1, 0.01933143, 0.001356439, 7.57E-04


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-isobutanol-drgep.txt <==
# iso-butanol autoignition delays
# calculated using Merchant DRGEP skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.41E-05, 1.77E-06, 1.13E-06
0.64516129, 1.85E-05, 2.50E-06, 1.60E-06
0.666666667, 2.54E-05, 3.66E-06, 2.35E-06
0.689655172, 3.66E-05, 5.61E-06, 3.57E-06
0.714285714, 5.64E-05, 8.93E-06, 5.60E-06
0.740740741, 9.41E-05, 1.47E-05, 9.01E-06
0.769230769, 1.71E-04, 2.50E-05, 1.49E-05
0.8, 3.35E-04, 4.37E-05, 2.54E-05
0.833333333, 7.00E-04, 7.88E-05, 4.49E-05
0.869565217, 0.001532013, 1.48E-04, 8.35E-05
0.909090909, 0.003457356, 2.93E-04, 1.64E-04
0.952380952, 0.008026412, 6.11E-04, 3.40E-04
1, 0.01933284, 0.001357089, 7.58E-04


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-isobutanol-drgepsa.txt <==
# iso-butanol autoignition delays
# calculated using Merchant DRGEPSA skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.40E-05, 1.77E-06, 1.13E-06
0.64516129, 1.84E-05, 2.50E-06, 1.62E-06
0.666666667, 2.51E-05, 3.70E-06, 2.41E-06
0.689655172, 3.63E-05, 5.71E-06, 3.70E-06
0.714285714, 5.60E-05, 9.19E-06, 5.88E-06
0.740740741, 9.35E-05, 1.53E-05, 9.56E-06
0.769230769, 1.70E-04, 2.63E-05, 1.59E-05
0.8, 3.35E-04, 4.61E-05, 2.70E-05
0.833333333, 7.04E-04, 8.29E-05, 4.76E-05
0.869565217, 0.001549604, 1.55E-04, 8.79E-05
0.909090909, 0.003503832, 3.05E-04, 1.72E-04
0.952380952, 0.008125568, 6.37E-04, 3.58E-04
1, 0.01957629, 0.001422172, 8.02E-04


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-nbutanol-detailed.txt <==
# n-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.60E-05, 1.59E-06, 9.59E-07
0.64516129, 2.18E-05, 2.30E-06, 1.40E-06
0.666666667, 3.12E-05, 3.49E-06, 2.13E-06
0.689655172, 4.72E-05, 5.56E-06, 3.39E-06
0.714285714, 7.65E-05, 9.32E-06, 5.63E-06
0.740740741, 1.33E-04, 1.64E-05, 9.68E-06
0.769230769, 2.50E-04, 2.98E-05, 1.71E-05
0.8, 5.07E-04, 5.61E-05, 3.08E-05
0.833333333, 0.001102651, 1.07E-04, 5.57E-05
0.869565217, 0.002549674, 2.06E-04, 1.01E-04
0.909090909, 0.006184455, 3.93E-04, 1.85E-04
0.952380952, 0.01549351, 7.54E-04, 3.54E-04
1, 0.03961687, 0.001508715, 7.35E-04


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-nbutanol-drgep.txt <==
# n-butanol autoignition delays
# calculated using Merchant DRGEP skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.62E-05, 1.61E-06, 9.64E-07
0.64516129, 2.21E-05, 2.32E-06, 1.41E-06
0.666666667, 3.16E-05, 3.52E-06, 2.15E-06
0.689655172, 4.80E-05, 5.63E-06, 3.43E-06
0.714285714, 7.78E-05, 9.47E-06, 5.72E-06
0.740740741, 1.36E-04, 1.67E-05, 9.89E-06
0.769230769, 2.55E-04, 3.05E-05, 1.76E-05
0.8, 5.17E-04, 5.76E-05, 3.17E-05
0.833333333, 0.00112559, 1.11E-04, 5.76E-05
0.869565217, 0.002609109, 2.13E-04, 1.05E-04
0.909090909, 0.006348776, 4.09E-04, 1.93E-04
0.952380952, 0.01596992, 7.91E-04, 3.73E-04
1, 0.04108303, 0.00159542, 7.80E-04


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-nbutanol-drgepsa.txt <==
# n-butanol autoignition delays
# calculated using Merchant DRGEPSA skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.67E-05, 1.64E-06, 9.84E-07
0.64516129, 2.28E-05, 2.38E-06, 1.44E-06
0.666666667, 3.28E-05, 3.62E-06, 2.20E-06
0.689655172, 4.98E-05, 5.79E-06, 3.54E-06
0.714285714, 8.06E-05, 9.76E-06, 5.92E-06
0.740740741, 1.40E-04, 1.72E-05, 1.03E-05
0.769230769, 2.63E-04, 3.17E-05, 1.83E-05
0.8, 5.29E-04, 5.99E-05, 3.31E-05
0.833333333, 0.001144999, 1.15E-04, 5.96E-05
0.869565217, 0.002638554, 2.20E-04, 1.07E-04
0.909090909, 0.006394618, 4.17E-04, 1.93E-04
0.952380952, 0.016061, 7.88E-04, 3.69E-04
1, 0.04130572, 0.001570671, 7.74E-04


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-secbutanol-detailed.txt <==
# sec-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.39E-05, 3.49E-06, 2.31E-06
0.64516129, 3.42E-05, 5.39E-06, 3.62E-06
0.666666667, 5.14E-05, 8.77E-06, 5.95E-06
0.689655172, 8.18E-05, 1.50E-05, 1.02E-05
0.714285714, 1.39E-04, 2.72E-05, 1.83E-05
0.740740741, 2.54E-04, 5.16E-05, 3.41E-05
0.769230769, 5.06E-04, 1.02E-04, 6.43E-05
0.8, 0.001094682, 2.05E-04, 1.20E-04
0.833333333, 0.002582645, 4.05E-04, 2.13E-04
0.869565217, 0.0065792, 7.51E-04, 3.53E-04
0.909090909, 0.01768098, 0.001283967, 5.68E-04
0.952380952, 0.04784943, 0.002126201, 9.48E-04
1, 0.1207277, 0.003721474, 0.001743068


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-secbutanol-drgep.txt <==
# sec-butanol autoignition delays
# calculated using Merchant DRGEP skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.35E-05, 3.39E-06, 2.25E-06
0.64516129, 3.36E-05, 5.25E-06, 3.54E-06
0.666666667, 5.04E-05, 8.57E-06, 5.86E-06
0.689655172, 8.01E-05, 1.48E-05, 1.02E-05
0.714285714, 1.36E-04, 2.70E-05, 1.84E-05
0.740740741, 2.50E-04, 5.17E-05, 3.47E-05
0.769230769, 4.97E-04, 1.04E-04, 6.64E-05
0.8, 0.001082399, 2.11E-04, 1.26E-04
0.833333333, 0.002573958, 4.23E-04, 2.25E-04
0.869565217, 0.006624688, 7.94E-04, 3.76E-04
0.909090909, 0.01800616, 0.001360044, 6.01E-04
0.952380952, 0.04928689, 0.002238842, 9.94E-04
1, 0.1256298, 0.003885872, 0.001814051


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-secbutanol-drgepsa.txt <==
# sec-butanol autoignition delays
# calculated using Merchant DRGEPSA skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.52E-05, 3.70E-06, 2.45E-06
0.64516129, 3.63E-05, 5.72E-06, 3.83E-06
0.666666667, 5.50E-05, 9.29E-06, 6.30E-06
0.689655172, 8.80E-05, 1.59E-05, 1.09E-05
0.714285714, 1.50E-04, 2.88E-05, 1.96E-05
0.740740741, 2.75E-04, 5.49E-05, 3.65E-05
0.769230769, 5.45E-04, 1.09E-04, 6.92E-05
0.8, 0.001176587, 2.20E-04, 1.29E-04
0.833333333, 0.002763966, 4.36E-04, 2.30E-04
0.869565217, 0.007017088, 8.10E-04, 3.77E-04
0.909090909, 0.01882385, 0.001371085, 5.94E-04
0.952380952, 0.05097692, 0.002229616, 9.68E-04
1, 0.1290118, 0.00382184, 0.001743593


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-tertbutanol-detailed.txt <==
# tert-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 4.86E-05, 4.21E-06, 2.44E-06
0.64516129, 7.02E-05, 6.01E-06, 3.51E-06
0.666666667, 1.04E-04, 8.89E-06, 5.26E-06
0.689655172, 1.57E-04, 1.38E-05, 8.30E-06
0.714285714, 2.48E-04, 2.27E-05, 1.39E-05
0.740740741, 4.12E-04, 3.99E-05, 2.45E-05
0.769230769, 7.37E-04, 7.44E-05, 4.56E-05
0.8, 0.001432591, 1.47E-04, 8.81E-05
0.833333333, 0.003034006, 3.02E-04, 1.72E-04
0.869565217, 0.006949622, 6.27E-04, 3.30E-04
0.909090909, 0.01702098, 0.00126772, 6.21E-04
0.952380952, 0.04391309, 0.002518907, 0.001211045
1, 0.1159082, 0.005309283, 0.002567205


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-tertbutanol-drgep.txt <==
# tert-butanol autoignition delays
# calculated using Merchant DRGEP skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 4.92E-05, 4.20E-06, 2.44E-06
0.64516129, 7.09E-05, 5.99E-06, 3.51E-06
0.666666667, 1.05E-04, 8.87E-06, 5.26E-06
0.689655172, 1.58E-04, 1.38E-05, 8.31E-06
0.714285714, 2.49E-04, 2.28E-05, 1.39E-05
0.740740741, 4.14E-04, 4.00E-05, 2.47E-05
0.769230769, 7.40E-04, 7.50E-05, 4.60E-05
0.8, 0.001444, 1.49E-04, 8.91E-05
0.833333333, 0.003076084, 3.07E-04, 1.75E-04
0.869565217, 0.007103077, 6.39E-04, 3.35E-04
0.909090909, 0.01755259, 0.001291385, 6.30E-04
0.952380952, 0.04563516, 0.0025581, 0.001224062
1, 0.1209612, 0.005368326, 0.002588022


==> anc/data/Merchant-skeletal-ignition-validation/Merchant-tertbutanol-drgepsa.txt <==
# tert-butanol autoignition delays
# calculated using Merchant DRGEPSA skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 4.83E-05, 4.06E-06, 2.36E-06
0.64516129, 6.96E-05, 5.79E-06, 3.39E-06
0.666666667, 1.02E-04, 8.58E-06, 5.11E-06
0.689655172, 1.55E-04, 1.34E-05, 8.11E-06
0.714285714, 2.44E-04, 2.22E-05, 1.37E-05
0.740740741, 4.06E-04, 3.94E-05, 2.44E-05
0.769230769, 7.31E-04, 7.44E-05, 4.59E-05
0.8, 0.001436081, 1.49E-04, 8.95E-05
0.833333333, 0.003081602, 3.09E-04, 1.76E-04
0.869565217, 0.007165611, 6.48E-04, 3.40E-04
0.909090909, 0.01782445, 0.001318067, 6.40E-04
0.952380952, 0.04667062, 0.002610612, 0.0012463
1, 0.1248411, 0.005469839, 0.002644442


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-isobutanol-DRGEP.txt <==
# Mass fraction of iso-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy DRGEP mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69.36428, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63.18504, 0.04302728
-63, 0.04302728
-60.65942, 0.04302728
-60, 0.04302728
-58.29691, 0.04302728
-57.03959, 0.04302728
-57, 0.04302728
-54.4805, 0.04302728
-54, 0.04302728
-51, 0.04302728
-48.57776, 0.04302728
-48, 0.04302727
-46.71756, 0.04302727
-45.78407, 0.04302727
-45.05523, 0.04302727
-45, 0.04302727
-44.34913, 0.04302727
-43.85011, 0.04302727
-43.84998, 0.04302727
-43.84571, 0.04302727
-43.39517, 0.04302727
-42, 0.04302727
-41.58321, 0.04302727
-39.91653, 0.04302726
-39, 0.04302725
-37.35147, 0.04302723
-36.4919, 0.04302721
-36, 0.0430272
-35.40615, 0.04302718
-34.8985, 0.04302716
-34.39086, 0.04302713
-33.87113, 0.0430271
-33, 0.04302703
-31.56528, 0.04302683
-30.66314, 0.04302663
-30.09998, 0.04302646
-30, 0.04302642
-29.5705, 0.04302625
-29.21111, 0.04302608
-28.88766, 0.04302589
-28.48379, 0.04302562
-27.58155, 0.04302479
-27, 0.04302402
-26.46899, 0.04302308
-26.09453, 0.04302225
-25.44988, 0.04302034
-24.36811, 0.04301503
-24, 0.04301227
-23.30973, 0.04300498
-22.88894, 0.04299858
-22.56471, 0.04299222
-22.3588, 0.04298736
-22.03983, 0.04297826
-21.25783, 0.04294445
-21, 0.0429282
-20.41223, 0.04287677
-20.0199, 0.04282713
-19.73721, 0.04278097
-19.73624, 0.0427808
-19.69606, 0.04277339
-19.51998, 0.04273815
-19.02562, 0.0426102
-18.52328, 0.04242172
-18.14419, 0.0422254
-18, 0.04213521
-17.61912, 0.04184598
-17.04671, 0.04122915
-16.6427, 0.0406108
-16.32595, 0.03998071
-16.00919, 0.03918394
-15.77286, 0.03845226
-15.58582, 0.0377707
-15.44416, 0.03718309
-15.19873, 0.0359894
-15, 0.03482225
-14.82505, 0.03360636
-14.69462, 0.0325573
-14.56847, 0.03140015
-14.46413, 0.03031432
-14.29534, 0.02824142
-14.18416, 0.02659438
-14.10218, 0.02518693
-14.0492, 0.02416705
-14.00568, 0.0232501
-13.9706, 0.02245058
-13.91442, 0.02103437
-13.86033, 0.01947479
-13.83043, 0.01850866
-13.80767, 0.01771323
-13.78692, 0.01693584
-13.76894, 0.01621624
-13.75374, 0.01557038
-13.73984, 0.0149466
-13.72746, 0.0143615
-13.71591, 0.01378819
-13.70351, 0.01314111
-13.67014, 0.0112094
-13.64779, 0.009737144
-13.62943, 0.008410443
-13.61821, 0.007547972
-13.60917, 0.006827534
-13.60184, 0.006231003
-13.59502, 0.005668801
-13.57415, 0.003960816
-13.56134, 0.002985815
-13.54977, 0.002205802
-13.53794, 0.001538131
-13.53121, 0.001220642
-13.52525, 9.75E-04
-13.52018, 7.92E-04
-13.51684, 6.83E-04
-13.51656, 6.75E-04
-13.51627, 6.66E-04
-13.51392, 5.96E-04
-13.51049, 5.01E-04
-13.50645, 4.01E-04
-13.5024, 3.13E-04
-13.49857, 2.41E-04
-13.49343, 1.60E-04
-13.48505, 6.71E-05
-13.48027, 3.45E-05
-13.4775, 2.15E-05
-13.47384, 1.01E-05
-13.46817, 1.97E-06
-13.46519, 5.81E-07
-13.46297, 1.80E-07
-13.46174, 8.32E-08
-13.46065, 3.80E-08
-13.45809, 4.31E-09
-13.45682, 1.39E-09
-13.45593, 6.92E-10
-13.45529, 4.42E-10
-13.4548, 3.19E-10
-13.45436, 2.37E-10
-13.45398, 1.82E-10
-13.45368, 1.45E-10
-13.45283, 7.21E-11
-13.45221, 4.05E-11
-13.45182, 2.71E-11
-13.45146, 1.83E-11
-13.45113, 1.26E-11
-13.45053, 6.44E-12
-13.45014, 4.14E-12
-13.44988, 3.14E-12
-13.44966, 2.46E-12
-13.44947, 2.04E-12
-13.44933, 1.75E-12
-13.44892, 1.17E-12
-13.44849, 7.76E-13
-13.44815, 5.65E-13
-13.44788, 4.44E-13
-13.44765, 3.58E-13
-13.44747, 3.05E-13
-13.4473, 2.62E-13
-13.44715, 2.27E-13
-13.44699, 1.97E-13
-13.44686, 1.74E-13
-13.44672, 1.55E-13
-13.44653, 1.29E-13
-13.44631, 1.06E-13
-13.4461, 8.79E-14
-13.44592, 7.44E-14
-13.44576, 6.45E-14
-13.44557, 5.42E-14
-13.44497, 3.15E-14
-13.44456, 2.17E-14
-13.44421, 1.59E-14
-13.44395, 1.27E-14
-13.44374, 1.05E-14
-13.44335, 7.45E-15
-13.44262, 3.99E-15
-13.44218, 2.76E-15
-13.44183, 2.08E-15
-13.44157, 1.69E-15
-13.44137, 1.44E-15
-13.44104, 1.11E-15
-13.44033, 6.52E-16
-13.43972, 4.22E-16
-13.43928, 3.12E-16
-13.43884, 2.33E-16
-13.43845, 1.81E-16
-13.43812, 1.48E-16
-13.43771, 1.16E-16
-13.43719, 8.60E-17
-13.43674, 6.70E-17
-13.43627, 5.24E-17
-13.43522, 3.14E-17
-13.4343, 2.07E-17
-13.43359, 1.54E-17
-13.43244, 9.96E-18
-13.4312, 6.50E-18
-13.43034, 4.95E-18
-13.42899, 3.35E-18
-13.42757, 2.32E-18
-13.42633, 1.73E-18
-13.42522, 1.36E-18
-13.42302, 8.88E-19
-13.42034, 5.64E-19
-13.41765, 3.80E-19
-13.41505, 2.71E-19
-13.41275, 2.06E-19
-13.4108, 1.66E-19
-13.40884, 1.35E-19
-13.40688, 1.11E-19
-13.40492, 9.18E-20
-13.40243, 7.28E-20
-13.39893, 5.33E-20
-13.39597, 4.13E-20
-13.39342, 3.33E-20
-13.38955, 2.41E-20
-13.37537, 7.68E-21
-13.35884, 2.06E-21
-13.3423, 5.55E-22
-13.3193, 8.92E-23
-13.28954, 8.30E-24
-13.25991, 7.75E-25
-13.23802, 1.34E-25
-13.21849, 2.78E-26
-13.19896, 5.74E-27
-13.17943, 1.18E-27
-13.15823, 2.12E-28
-13.12307, 1.21E-29
-13.08792, 6.86E-31
-13.05277, 3.83E-32
-13.00388, 4.22E-34
-12.93759, -2.43E-35
-12.82369, 6.89E-37
-12, 7.50E-42
-9, 3.66E-43
-6.767786, -1.79E-44
-6, 5.21E-45
-3, -1.74E-45
-1.99E-13, 6.60E-46
3, -6.55E-46
6, 1.62E-47
9, 4.99E-49
11.47048, -1.15E-50
12, 6.86E-50
14.95983, 8.40E-50
15, 2.75E-51
17.03665, -2.34E-54
18, -9.21E-54
20.41021, -1.21E-55
21, 6.14E-58
22.88111, 1.38E-57
24, 5.62E-58
25.25615, 4.11E-62
27, 3.72E-63
30, 5.02E-62
33, 1.57E-62
35.95199, -8.28E-66
36, -3.95E-64
37.82827, 1.51E-68
39, 2.79E-67
40.43616, -1.09E-66
41.60936, 5.67E-69
42, 4.34E-69
45, -2.22E-69
47.66952, -1.45E-70
48, 1.38E-70
50.04937, 3.64E-70
51, 5.17E-70
52.69339, -2.58E-71
54, 7.14E-71
57, 5.00E-71
59.99068, 9.44E-73
60, 3.51E-72
62.09632, 3.69E-71
63, 3.76E-71
65.26493, 2.32E-71
66, 2.14E-71
69, 1.75E-71
72, 1.48E-71
73.22913, 4.29E-63
75, -1.04E-63
78, 2.33E-63
81, 1.16E-62
84, 1.74E-64
87, -1.19E-65
90, 3.88E-66
93, 2.53E-66
96, 2.34E-66
99, 2.22E-66
102, 2.05E-66
105, 1.92E-66
108, 1.81E-66
111, 1.71E-66
114, 1.65E-66
117, 1.56E-66
120, 1.50E-66


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-isobutanol-DRGEPSA.txt <==
# Mass fraction of iso-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy DRGEPSA mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-57.4941, 0.04302728
-57, 0.04302728
-54.92878, 0.04302728
-54, 0.04302728
-52.21417, 0.04302728
-51, 0.04302728
-49.78911, 0.04302728
-48.18346, 0.04302727
-48, 0.04302727
-45.70175, 0.04302727
-45, 0.04302727
-43.97069, 0.04302727
-43.85006, 0.04302727
-43.84977, 0.04302727
-43.73728, 0.04302727
-42.65693, 0.04302727
-42, 0.04302727
-40.9623, 0.04302726
-40.05402, 0.04302726
-39.05036, 0.04302725
-39, 0.04302725
-37.91742, 0.04302724
-36.62437, 0.04302722
-36, 0.0430272
-35.20881, 0.04302717
-34.57533, 0.04302714
-34.09631, 0.04302712
-33.61729, 0.04302708
-33.14055, 0.04302704
-33, 0.04302703
-31.77446, 0.04302687
-30.56145, 0.04302661
-30, 0.04302643
-29.25167, 0.04302611
-28.8131, 0.04302586
-28.40826, 0.04302559
-28.00342, 0.04302525
-27.59858, 0.04302484
-27.24747, 0.04302442
-27, 0.04302407
-25.90393, 0.04302185
-25.15855, 0.04301938
-24.58621, 0.04301662
-24.14749, 0.04301376
-24, 0.04301261
-23.73968, 0.0430103
-23.05815, 0.04300202
-22.27358, 0.04298626
-21.75573, 0.04296981
-21.27281, 0.04294764
-21, 0.04293107
-20.66522, 0.04290544
-20.09746, 0.04284378
-19.73695, 0.04278828
-19.73408, 0.04278777
-19.70012, 0.0427817
-19.21744, 0.04267629
-18.57044, 0.0424597
-18.03904, 0.04218568
-18, 0.04216102
-17.70316, 0.04194876
-17.27202, 0.04154632
-16.84252, 0.04099871
-16.49652, 0.04041494
-15.97635, 0.03920488
-15.49386, 0.03756977
-15.17135, 0.03607506
-15, 0.03510279
-14.77692, 0.03359695
-14.58729, 0.03204498
-14.43082, 0.03051884
-14.25956, 0.02851037
-14.0731, 0.02575669
-13.95514, 0.0235664
-13.8936, 0.02222709
-13.85504, 0.02129927
-13.82291, 0.02046406
-13.79607, 0.01971627
-13.74713, 0.01821315
-13.68657, 0.01603341
-13.63946, 0.01400192
-13.59771, 0.01185983
-13.56676, 0.01000004
-13.54469, 0.008507026
-13.52994, 0.007430028
-13.51959, 0.006641831
-13.50924, 0.005834291
-13.49971, 0.005083631
-13.48674, 0.004076477
-13.4757, 0.003263057
-13.46697, 0.002669019
-13.45995, 0.002232389
-13.45413, 0.001901507
-13.44841, 0.001604387
-13.44268, 0.001335485
-13.43736, 0.001110227
-13.43249, 9.24E-04
-13.42943, 8.16E-04
-13.42582, 6.97E-04
-13.42082, 5.49E-04
-13.41384, 3.71E-04
-13.40934, 2.74E-04
-13.40443, 1.86E-04
-13.40022, 1.25E-04
-13.39689, 8.57E-05
-13.39416, 5.98E-05
-13.3908, 3.52E-05
-13.38725, 1.74E-05
-13.3849, 9.79E-06
-13.38298, 5.58E-06
-13.38049, 2.29E-06
-13.37846, 9.24E-07
-13.37702, 4.21E-07
-13.37595, 2.13E-07
-13.37503, 1.10E-07
-13.37423, 5.70E-08
-13.37288, 1.55E-08
-13.37114, 1.67E-09
-13.37013, 3.09E-10
-13.36953, 9.29E-11
-13.36906, 3.37E-11
-13.36865, 1.32E-11
-13.36825, 5.30E-12
-13.36804, 3.34E-12
-13.36788, 2.36E-12
-13.36754, 1.22E-12
-13.36711, 5.63E-13
-13.36687, 3.69E-13
-13.36669, 2.70E-13
-13.36652, 1.99E-13
-13.36637, 1.48E-13
-13.36608, 8.50E-14
-13.36553, 2.82E-14
-13.36505, 1.04E-14
-13.3647, 5.08E-15
-13.36445, 3.14E-15
-13.36424, 2.11E-15
-13.36405, 1.50E-15
-13.36375, 8.81E-16
-13.3631, 3.01E-16
-13.36263, 1.38E-16
-13.36224, 7.35E-17
-13.362, 4.92E-17
-13.36178, 3.46E-17
-13.36142, 1.87E-17
-13.36104, 9.66E-18
-13.36071, 5.32E-18
-13.36049, 3.59E-18
-13.36028, 2.44E-18
-13.36007, 1.64E-18
-13.35986, 1.10E-18
-13.35967, 7.55E-19
-13.35945, 4.85E-19
-13.35918, 2.77E-19
-13.35893, 1.64E-19
-13.3587, 1.02E-19
-13.3585, 6.61E-20
-13.35832, 4.41E-20
-13.35815, 3.01E-20
-13.35789, 1.68E-20
-13.35731, 4.31E-21
-13.35687, 1.48E-21
-13.35655, 6.72E-22
-13.35624, 3.05E-22
-13.35592, 1.34E-22
-13.35564, 6.38E-23
-13.35525, 2.22E-23
-13.35474, 5.49E-24
-13.35423, 1.31E-24
-13.35377, 3.48E-25
-13.35338, 1.12E-25
-13.35294, 3.03E-26
-13.35257, 9.78E-27
-13.35219, 3.13E-27
-13.35182, 9.86E-28
-13.35151, 3.72E-28
-13.35121, 1.45E-28
-13.35096, 6.63E-29
-13.35068, 2.66E-29
-13.34984, 1.75E-30
-13.3487, 4.19E-32
-13.3477, 1.59E-33
-13.34702, 3.00E-34
-13.34627, 1.13E-34
-13.34519, 1.03E-35
-13.34382, 1.76E-36
-13.34267, 4.12E-37
-13.34159, 1.38E-37
-13.34053, 3.38E-38
-13.33891, 4.20E-39
-13.33729, 6.74E-40
-13.33568, 1.15E-40
-13.33406, 3.80E-39
-13.33268, 1.83E-38
-13.33137, 1.87E-37
-13.33024, 1.36E-39
-13.32744, 7.10E-40
-13.32398, -3.06E-39
-13.32036, -2.82E-39
-13.31414, -3.44E-39
-13.30454, 2.39E-38
-13.29334, 2.19E-38
-13.28332, -1.86E-38
-13.26952, -8.28E-39
-13.25646, -9.45E-39
-13.23177, 1.48E-40
-13.18311, -4.43E-40
-12.70785, 1.52E-49
-12, 5.47E-51
-9.567927, 1.19E-50
-9, 2.26E-50
-7.148197, 3.50E-50
-6, 4.57E-50
-4.504675, 1.14E-51
-3, -1.89E-52
-1.99E-13, 7.22E-51
3, 1.34E-52
6, 4.59E-51
9, 7.82E-51
12, -1.39E-50
14.69327, 9.03E-52
15, -4.86E-52
18, 1.70E-52
20.45614, 1.90E-52
21, 6.11E-53
22.46011, 2.69E-55
24, 5.13E-53
27, 6.50E-53
29.43253, -1.27E-55
30, -5.89E-56
33, 1.73E-55
35.12724, -8.12E-56
36, 2.30E-57
38.84822, -9.59E-60
39, -3.42E-60
41.71063, -5.00E-60
42, 7.31E-60
43.95005, 2.31E-62
45, 4.01E-62
46.4765, -9.26E-64
47.58414, 1.24E-64
48, 8.82E-67
51, -1.10E-66
54, 7.90E-65
57, 1.97E-65
59.57776, -3.89E-66
60, 1.60E-65
61.84885, -1.45E-66
63, 8.25E-67
65.2395, 2.45E-68
66, 2.38E-68
69, 8.10E-70
72, 5.62E-71
74.11396, -8.37E-72
75, 3.08E-72
78, 2.46E-72
81, 3.64E-72
84, -1.35E-72
86.75296, 1.31E-72
87, 1.08E-72
90, 3.33E-72
93, 2.70E-72
96, 7.91E-73
99, 3.62E-73
102, 3.99E-75
105, 1.34E-72
108, 2.70E-72
111, 6.60E-71
112.2776, 3.94E-68
114, 7.78E-68
117, 2.73E-68
120, 5.21E-69


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-isobutanol-detailed.txt <==
# Mass fraction of iso-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy detailed mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-57, 0.04302728
-54, 0.04302728
-51.6341, 0.04302728
-51, 0.04302728
-49.70766, 0.04302728
-48.62492, 0.04302728
-48, 0.04302727
-46.96524, 0.04302727
-46.17593, 0.04302727
-45.38662, 0.04302727
-45, 0.04302727
-43.85013, 0.04302727
-43.84996, 0.04302727
-43.8286, 0.04302727
-43.05702, 0.04302727
-42, 0.04302727
-40.79199, 0.04302726
-39.88243, 0.04302726
-39, 0.04302725
-37.87286, 0.04302724
-37.08106, 0.04302723
-36.47281, 0.04302721
-36, 0.0430272
-35.49217, 0.04302718
-35.02367, 0.04302716
-34.58925, 0.04302714
-34.18021, 0.04302712
-33.64008, 0.04302708
-33.09995, 0.04302704
-33, 0.04302703
-32.4698, 0.04302697
-31.40266, 0.0430268
-30.71591, 0.04302664
-30.06612, 0.04302644
-30, 0.04302641
-29.14467, 0.04302603
-28.54745, 0.04302565
-28.02897, 0.04302522
-27.57468, 0.04302474
-27.15471, 0.04302419
-27, 0.04302396
-26.6408, 0.04302334
-26.17902, 0.04302234
-25.69118, 0.04302098
-25.26684, 0.04301944
-24.95718, 0.04301806
-24.61203, 0.04301618
-24, 0.04301168
-23.50131, 0.04300645
-23.1567, 0.04300167
-22.86051, 0.04299656
-22.61889, 0.04299151
-22.41476, 0.04298652
-21.89698, 0.04296995
-21.27954, 0.04293965
-21, 0.04292048
-20.60124, 0.04288493
-20.3294, 0.04285362
-19.92881, 0.04279377
-19.73971, 0.04275847
-19.73962, 0.04275846
-19.73898, 0.04275833
-19.73656, 0.04275784
-19.72286, 0.04275508
-19.63049, 0.04273565
-19.26219, 0.04264319
-18.86625, 0.04251073
-18.62488, 0.04240862
-18.39112, 0.04229078
-18.21201, 0.04218576
-18, 0.04204227
-17.45912, 0.04155804
-17.1066, 0.04112291
-16.82798, 0.04069053
-16.63624, 0.04033734
-16.46629, 0.03997971
-16.31949, 0.03963226
-16.18184, 0.03926979
-16.04419, 0.03886748
-15.84415, 0.03820146
-15.72192, 0.03774008
-15.62816, 0.03735441
-15.41094, 0.03633874
-15.1578, 0.03489202
-15, 0.03380811
-14.83464, 0.0324803
-14.70699, 0.03128801
-14.5391, 0.02943281
-14.36214, 0.02699415
-14.26661, 0.0253879
-14.19819, 0.02406698
-14.1454, 0.02292501
-14.10673, 0.02200609
-14.07307, 0.0211392
-14.04262, 0.02029237
-14.0132, 0.01940875
-13.98814, 0.018598
-13.96577, 0.01782197
-13.94779, 0.01715807
-13.93081, 0.01649448
-13.91743, 0.01594342
-13.90273, 0.01530694
-13.86752, 0.01363071
-13.84383, 0.01236142
-13.82792, 0.01143415
-13.80797, 0.01017781
-13.78882, 0.008868071
-13.7769, 0.008002379
-13.7682, 0.007348627
-13.75522, 0.006346603
-13.74479, 0.005529213
-13.73087, 0.004449489
-13.72143, 0.00374496
-13.71468, 0.003265616
-13.70964, 0.002925839
-13.69859, 0.002245461
-13.68795, 0.001683521
-13.68133, 0.001381925
-13.67161, 0.001001962
-13.66698, 8.45E-04
-13.66491, 7.80E-04
-13.66366, 7.42E-04
-13.66365, 7.42E-04
-13.66365, 7.42E-04
-13.66365, 7.42E-04
-13.66362, 7.41E-04
-13.66334, 7.33E-04
-13.66249, 7.08E-04
-13.66048, 6.50E-04
-13.65818, 5.88E-04
-13.65664, 5.48E-04
-13.65313, 4.63E-04
-13.65313, 4.63E-04
-13.6531, 4.62E-04
-13.65293, 4.58E-04
-13.65174, 4.31E-04
-13.64355, 2.68E-04
-13.63679, 1.64E-04
-13.6325, 1.13E-04
-13.62956, 8.36E-05
-13.62663, 5.96E-05
-13.62411, 4.27E-05
-13.62072, 2.53E-05
-13.6177, 1.44E-05
-13.6149, 7.71E-06
-13.61284, 4.43E-06
-13.61112, 2.60E-06
-13.60951, 1.46E-06
-13.6079, 7.47E-07
-13.60644, 3.67E-07
-13.60499, 1.61E-07
-13.60392, 7.90E-08
-13.60312, 4.37E-08
-13.60235, 2.32E-08
-13.60159, 1.18E-08
-13.59957, 1.66E-09
-13.59837, 5.90E-10
-13.59746, 3.09E-10
-13.59679, 1.92E-10
-13.59626, 1.29E-10
-13.59578, 8.72E-11
-13.59536, 6.01E-11
-13.59461, 2.86E-11
-13.59408, 1.61E-11
-13.59373, 1.08E-11
-13.59346, 7.88E-12
-13.59319, 5.78E-12
-13.59294, 4.37E-12
-13.59257, 2.93E-12
-13.5923, 2.18E-12
-13.59205, 1.70E-12
-13.59167, 1.16E-12
-13.59134, 8.51E-13
-13.59103, 6.33E-13
-13.59058, 4.19E-13
-13.59019, 2.95E-13
-13.5899, 2.27E-13
-13.58973, 1.94E-13
-13.58929, 1.31E-13
-13.58876, 8.09E-14
-13.58838, 5.75E-14
-13.58806, 4.31E-14
-13.58784, 3.54E-14
-13.58764, 2.95E-14
-13.58744, 2.47E-14
-13.58719, 1.97E-14
-13.58701, 1.67E-14
-13.58686, 1.47E-14
-13.58673, 1.31E-14
-13.58655, 1.12E-14
-13.58633, 9.25E-15
-13.58616, 7.95E-15
-13.58601, 6.98E-15
-13.58586, 6.13E-15
-13.58571, 5.39E-15
-13.58556, 4.75E-15
-13.58541, 4.18E-15
-13.58526, 3.68E-15
-13.58511, 3.26E-15
-13.58497, 2.91E-15
-13.58481, 2.53E-15
-13.58464, 2.21E-15
-13.58449, 1.96E-15
-13.58435, 1.75E-15
-13.58382, 1.16E-15
-13.58344, 8.65E-16
-13.58312, 6.83E-16
-13.5828, 5.42E-16
-13.58248, 4.33E-16
-13.58221, 3.58E-16
-13.58197, 3.04E-16
-13.58129, 1.96E-16
-13.58056, 1.25E-16
-13.58016, 9.92E-17
-13.57982, 8.21E-17
-13.57938, 6.46E-17
-13.57854, 4.22E-17
-13.5773, 2.37E-17
-13.57606, 1.42E-17
-13.57518, 1.01E-17
-13.57443, 7.82E-18
-13.57302, 4.96E-18
-13.57037, 2.41E-18
-13.5686, 1.60E-18
-13.56555, 8.76E-19
-13.5626, 5.37E-19
-13.56025, 3.82E-19
-13.55824, 2.94E-19
-13.55639, 2.35E-19
-13.55462, 1.92E-19
-13.55296, 1.60E-19
-13.54821, 9.94E-20
-13.54157, 5.44E-20
-13.53493, 3.10E-20
-13.52829, 1.81E-20
-13.51653, 7.06E-21
-13.50458, 2.75E-21
-13.49263, 1.07E-21
-13.48068, 4.18E-22
-13.47077, 1.92E-22
-13.46368, 1.09E-22
-13.457, 6.45E-23
-13.4522, 4.42E-23
-13.44781, 3.12E-23
-13.44245, 2.04E-23
-13.42578, 5.45E-24
-13.40911, 1.45E-24
-13.3834, 1.87E-25
-13.35339, 1.70E-26
-13.30252, 2.86E-28
-13.1712, -4.11E-33
-12, 7.04E-36
-9, -1.53E-36
-6.175703, -6.06E-39
-6, 3.99E-38
-3.463198, 1.56E-38
-3, 1.28E-40
-1.99E-13, 7.71E-42
3, -9.25E-43
6, 2.22E-42
8.701371, 1.56E-44
9, 1.61E-44
11.01583, -8.40E-45
12, 2.23E-45
14.09367, 9.14E-49
15, -6.82E-47
18, -7.95E-47
20.38905, -8.08E-48
21, 1.53E-46
23.17854, -3.55E-47
24, -1.06E-47
25.5389, 8.28E-49
26.88539, -2.35E-48
27, 2.55E-49
28.19136, 7.97E-49
29.49909, -7.60E-51
30, 3.98E-49
32.6815, 1.95E-49
33, -9.78E-51
36, 4.87E-50
39, 9.55E-50
40.98258, -6.13E-53
42, 9.98E-53
44.55553, 1.45E-51
45, 1.86E-51
46.98305, 1.61E-51
48, -8.46E-52
49.74188, -4.80E-51
51, 4.98E-52
52.39174, 2.08E-53
54, -1.02E-53
57, 3.52E-51
59.89694, 2.42E-53
60, -1.46E-53
63, 1.38E-52
65.88288, -1.53E-52
66, -5.01E-54
68.64591, 8.54E-53
69, 6.68E-53
71.1788, -3.00E-54
72, 5.61E-54
74.42194, 1.72E-52
75, -1.37E-53
78, -1.69E-53
81, -4.51E-53
84, 8.72E-53
87, 2.60E-54
89.92774, -3.35E-54
90, -7.23E-55
93, 1.89E-55
96, 2.23E-55
99, 4.77E-54
102, -5.43E-57
105, 3.20E-55
108, 1.08E-55
111, 8.29E-56
114, 8.10E-56
117, 7.56E-56
120, 7.26E-56


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-nbutanol-DRGEP.txt <==
# Mass fraction of n-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy DRGEP mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69.23013, 0.04302728
-69, 0.04302728
-67.07337, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-57, 0.04302728
-54.01355, 0.04302728
-54, 0.04302728
-51.96532, 0.04302728
-51, 0.04302728
-48.61768, 0.04302728
-48, 0.04302728
-46.03724, 0.04302727
-45, 0.04302727
-44.06605, 0.04302727
-43.85226, 0.04302727
-43.85213, 0.04302727
-43.84521, 0.04302727
-43.74488, 0.04302727
-42.43056, 0.04302727
-42, 0.04302727
-39.78167, 0.04302726
-39, 0.04302726
-37.90925, 0.04302725
-37.11584, 0.04302724
-36.45386, 0.04302723
-36, 0.04302722
-34.569, 0.04302717
-33.42406, 0.04302711
-33, 0.04302707
-32.34556, 0.043027
-31.7859, 0.04302693
-31.35091, 0.04302686
-30.93708, 0.04302677
-30.45034, 0.04302664
-30, 0.0430265
-28.88605, 0.04302596
-28.16066, 0.04302539
-27.70844, 0.04302491
-27.36345, 0.04302445
-27.35861, 0.04302444
-27.1673, 0.04302415
-27, 0.04302386
-26.0754, 0.04302164
-25.42949, 0.04301913
-25.05847, 0.04301713
-24.76005, 0.04301512
-24.51454, 0.04301313
-24.29216, 0.04301101
-24.0772, 0.04300861
-24, 0.04300766
-23.7141, 0.0430036
-23.11105, 0.04299158
-22.63458, 0.04297719
-22.25715, 0.04296122
-21.99895, 0.04294712
-21.79546, 0.04293373
-21.59197, 0.04291791
-21.38848, 0.04289923
-21.185, 0.04287718
-21.01843, 0.0428562
-21, 0.0428537
-20.81593, 0.04282657
-20.53337, 0.04277625
-20.32807, 0.04273187
-20.14083, 0.04268462
-19.96564, 0.04263366
-19.7988, 0.04257823
-19.75966, 0.04256416
-19.75955, 0.04256412
-19.75882, 0.04256385
-19.75705, 0.04256321
-19.74674, 0.04255942
-19.66693, 0.04252908
-19.31287, 0.04236978
-18.84318, 0.04208088
-18.46069, 0.04175864
-18.19884, 0.04147968
-18, 0.04122931
-17.81554, 0.04096244
-17.27478, 0.03993994
-16.70241, 0.0383201
-16.28576, 0.03663213
-15.93492, 0.03473609
-15.71197, 0.03322998
-15.5234, 0.03172157
-15.4046, 0.03063743
-15.30947, 0.02968163
-15.19137, 0.02836927
-15, 0.02587983
-14.7895, 0.02243529
-14.62494, 0.01896504
-14.52367, 0.01630671
-14.46586, 0.01453185
-14.42352, 0.01307629
-14.39185, 0.01188254
-14.36651, 0.01085115
-14.34781, 0.01004094
-14.33018, 0.009234684
-14.31608, 0.00855811
-14.30077, 0.007789087
-14.27976, 0.006672383
-14.26795, 0.006012861
-14.25883, 0.005489125
-14.25067, 0.005009945
-14.22793, 0.003638013
-14.21022, 0.002566666
-14.19988, 0.001967069
-14.19278, 0.001579647
-14.18715, 0.001291731
-14.17752, 8.53E-04
-14.17101, 6.03E-04
-14.16704, 4.71E-04
-14.16434, 3.91E-04
-14.16208, 3.30E-04
-14.15881, 2.52E-04
-14.1585, 2.45E-04
-14.15593, 1.93E-04
-14.15593, 1.93E-04
-14.15592, 1.93E-04
-14.15585, 1.91E-04
-14.15561, 1.87E-04
-14.15375, 1.54E-04
-14.15052, 1.05E-04
-14.14819, 7.71E-05
-14.14618, 5.69E-05
-14.14245, 2.92E-05
-14.13981, 1.64E-05
-14.13824, 1.09E-05
-14.13668, 6.94E-06
-14.13526, 4.35E-06
-14.1339, 2.61E-06
-14.13015, 4.11E-07
-14.1273, 5.06E-08
-14.12596, 1.39E-08
-14.12519, 6.04E-09
-14.12464, 3.27E-09
-14.12302, 6.30E-10
-14.12177, 2.21E-10
-14.12094, 1.04E-10
-14.12037, 5.73E-11
-14.11994, 3.44E-11
-14.11958, 2.16E-11
-14.11911, 1.10E-11
-14.11857, 4.61E-12
-14.11819, 2.41E-12
-14.11793, 1.52E-12
-14.11747, 6.89E-13
-14.11712, 3.82E-13
-14.11684, 2.46E-13
-14.11661, 1.73E-13
-14.11638, 1.25E-13
-14.1162, 9.71E-14
-14.11587, 6.33E-14
-14.11561, 4.50E-14
-14.11533, 3.22E-14
-14.11497, 2.07E-14
-14.1147, 1.51E-14
-14.11409, 7.27E-15
-14.11335, 2.95E-15
-14.11292, 1.71E-15
-14.11261, 1.16E-15
-14.11234, 8.06E-16
-14.1121, 5.91E-16
-14.11178, 3.82E-16
-14.1115, 2.60E-16
-14.11122, 1.76E-16
-14.11094, 1.19E-16
-14.11058, 6.97E-17
-14.10966, 1.78E-17
-14.10877, 4.34E-18
-14.10809, 1.42E-18
-14.10748, 5.13E-19
-14.10703, 2.36E-19
-14.10678, 1.53E-19
-14.1064, 7.90E-20
-14.10598, 3.70E-20
-14.10556, 1.73E-20
-14.10523, 9.55E-21
-14.10492, 5.30E-21
-14.10447, 2.27E-21
-14.10402, 9.64E-22
-14.10356, 4.04E-22
-14.1028, 9.05E-23
-14.10201, 1.89E-23
-14.10144, 5.95E-24
-14.10105, 2.65E-24
-14.10077, 1.48E-24
-14.10035, 6.23E-25
-14.09934, 7.55E-26
-14.09832, 8.71E-27
-14.0969, 4.33E-28
-14.09507, 1.30E-29
-14.09324, 1.27E-30
-14.0917, 3.26E-31
-14.09027, 1.04E-31
-14.08894, 3.76E-32
-14.08492, 2.07E-33
-14.08005, 8.70E-35
-14.07225, 2.33E-36
-14.06472, 1.37E-36
-14.05903, 5.59E-37
-14.05287, 6.12E-37
-14.03638, 1.32E-37
-14.01814, 2.61E-38
-13.99991, 5.32E-39
-13.98168, 1.09E-39
-13.96344, 2.23E-40
-13.94521, 4.54E-41
-13.92698, 9.22E-42
-13.90875, 1.86E-42
-13.89051, 3.75E-43
-13.86655, 4.92E-44
-13.83373, 2.30E-44
-13.80091, 1.04E-44
-13.76809, 2.07E-45
-13.73527, 2.15E-46
-13.70246, -1.18E-47
-13.65245, 3.62E-52
-13.54418, 2.50E-54
-12.8504, 3.84E-60
-12, 5.95E-59
-9.454919, -9.28E-59
-9, 6.52E-60
-6, 2.98E-58
-3, -4.55E-57
-1.99E-13, 7.91E-60
2.629895, -1.93E-60
3, 2.21E-61
6, -1.12E-59
9, 6.28E-59
12, 3.64E-58
14.81538, 3.76E-58
15, 3.45E-57
17.0417, 4.74E-58
18, 2.35E-59
20.86709, 6.73E-60
21, 2.65E-59
23.14087, 2.93E-60
24, 2.53E-61
25.52643, 1.52E-61
27, 1.66E-64
30, 2.42E-67
33, 5.21E-65
35.605, 3.75E-66
36, -4.46E-66
37.72684, -2.59E-65
39, 2.17E-66
41.07347, 3.34E-70
42, 3.95E-70
44.87562, 2.67E-68
45, 2.68E-68
46.9106, -5.03E-69
48, -2.65E-70
51, 1.06E-68
53.59857, 8.58E-69
54, 4.39E-69
56.12026, 4.16E-70
57, 5.17E-70
58.58626, -1.77E-72
60, 2.62E-82
63, 4.17E-82
66, 4.03E-82
68.46785, 1.88E-83
69, 2.08E-84
71.73865, 2.34E-85
72, 1.89E-85
75, 2.57E-85
78, 1.80E-85
80.76515, 1.97E-86
81, 1.97E-86
84, 2.25E-87
87, 1.96E-85
90, 1.18E-85
93, 1.32E-85
96, 1.17E-85
99, 1.32E-85
102, 1.39E-85
105, 1.20E-85
108, 1.13E-85
111, 1.11E-85
114, 1.05E-85
117, 9.75E-86
120, 9.80E-86


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-nbutanol-DRGEPSA.txt <==
# Mass fraction of n-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy DRGEPSA mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78.02344, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69.46316, 0.04302728
-69, 0.04302728
-67.15268, 0.04302728
-66, 0.04302728
-64.75001, 0.04302728
-63.57266, 0.04302728
-63, 0.04302728
-61.5276, 0.04302728
-60, 0.04302728
-58.2538, 0.04302728
-57.01214, 0.04302728
-57, 0.04302728
-55.97712, 0.04302728
-55.11047, 0.04302728
-54, 0.04302728
-52.40106, 0.04302728
-51.07468, 0.04302728
-51, 0.04302728
-49.80578, 0.04302728
-48.67455, 0.04302728
-48, 0.04302728
-46.09222, 0.04302727
-45, 0.04302727
-44.11145, 0.04302727
-43.97797, 0.04302727
-43.85226, 0.04302727
-43.85186, 0.04302727
-43.82827, 0.04302727
-43.55774, 0.04302727
-42, 0.04302727
-40.01009, 0.04302726
-39, 0.04302726
-38.07404, 0.04302725
-37.38413, 0.04302724
-36.63168, 0.04302723
-36, 0.04302722
-34.50705, 0.04302717
-33.49145, 0.04302711
-33, 0.04302707
-32.52242, 0.04302702
-31.1255, 0.04302681
-30, 0.0430265
-29.0087, 0.04302603
-28.30343, 0.04302552
-27.70565, 0.04302491
-27.27765, 0.04302432
-27, 0.04302386
-25.8794, 0.04302098
-24.88806, 0.04301604
-24.01497, 0.04300785
-24, 0.04300766
-23.27036, 0.04299532
-22.82926, 0.04298375
-22.47451, 0.04297103
-22.21804, 0.04295931
-22.00427, 0.0429475
-21.79049, 0.04293344
-21.53766, 0.04291332
-21.32537, 0.0428929
-21.14618, 0.04287269
-21, 0.04285388
-20.8253, 0.04282827
-20.65252, 0.04279914
-20.47973, 0.04276569
-20.30695, 0.04272731
-20.13417, 0.04268333
-19.98409, 0.04263999
-19.84414, 0.04259475
-19.75949, 0.04256492
-19.75945, 0.04256491
-19.75906, 0.04256477
-19.75797, 0.04256437
-19.75316, 0.04256261
-19.71763, 0.04254944
-19.52086, 0.04246962
-18.92619, 0.04214175
-18.26506, 0.04155982
-18, 0.04123522
-17.55534, 0.04052927
-17.20027, 0.0397783
-16.8926, 0.0389524
-16.38741, 0.03712333
-16.0262, 0.03532578
-15.76542, 0.03368229
-15.60675, 0.03250337
-15.46821, 0.03134141
-15.34895, 0.03022662
-15.23997, 0.02910165
-15.14875, 0.0280714
-15, 0.02619005
-14.8028, 0.02322065
-14.65553, 0.02054209
-14.54493, 0.01818836
-14.46459, 0.01624629
-14.40531, 0.0146618
-14.35835, 0.0133005
-14.31555, 0.01196829
-14.27784, 0.01071494
-14.24565, 0.009582088
-14.21737, 0.008537042
-14.19543, 0.007694646
-14.17707, 0.006969691
-14.16096, 0.006319751
-14.12625, 0.004887928
-14.1002, 0.003806524
-14.08301, 0.00310718
-14.07014, 0.002600271
-14.05988, 0.002212816
-14.05175, 0.001919118
-14.04502, 0.001686971
-14.03911, 0.0014925
-14.0326, 0.001289458
-14.01458, 7.99E-04
-14.00259, 5.39E-04
-13.99387, 3.85E-04
-13.98245, 2.27E-04
-13.97472, 1.47E-04
-13.96989, 1.08E-04
-13.9672, 8.89E-05
-13.96476, 7.37E-05
-13.96154, 5.64E-05
-13.95758, 3.89E-05
-13.95375, 2.58E-05
-13.94781, 1.19E-05
-13.94395, 6.38E-06
-13.93997, 2.91E-06
-13.9383, 1.97E-06
-13.93565, 9.85E-07
-13.93365, 5.38E-07
-13.93189, 2.95E-07
-13.92898, 9.46E-08
-13.92691, 3.91E-08
-13.92568, 2.32E-08
-13.92463, 1.53E-08
-13.92297, 8.62E-09
-13.92152, 5.51E-09
-13.92049, 4.01E-09
-13.91946, 2.81E-09
-13.91801, 1.53E-09
-13.91719, 9.99E-10
-13.91658, 6.88E-10
-13.91608, 4.85E-10
-13.91566, 3.51E-10
-13.91525, 2.45E-10
-13.91484, 1.65E-10
-13.91443, 1.06E-10
-13.91403, 6.69E-11
-13.91365, 4.23E-11
-13.9133, 2.69E-11
-13.91302, 1.85E-11
-13.91257, 1.04E-11
-13.91214, 5.92E-12
-13.91176, 3.69E-12
-13.91127, 2.07E-12
-13.91093, 1.39E-12
-13.91066, 1.01E-12
-13.91042, 7.62E-13
-13.91019, 5.81E-13
-13.90995, 4.39E-13
-13.90961, 2.89E-13
-13.90936, 2.13E-13
-13.90916, 1.66E-13
-13.90897, 1.31E-13
-13.90837, 5.91E-14
-13.90791, 3.12E-14
-13.90756, 1.89E-14
-13.90729, 1.27E-14
-13.90695, 7.64E-15
-13.90651, 3.94E-15
-13.90622, 2.52E-15
-13.90601, 1.80E-15
-13.9058, 1.30E-15
-13.9056, 9.30E-16
-13.90539, 6.66E-16
-13.90514, 4.44E-16
-13.90475, 2.35E-16
-13.90449, 1.51E-16
-13.90373, 4.24E-17
-13.90311, 1.50E-17
-13.90262, 6.51E-18
-13.90222, 3.34E-18
-13.90182, 1.72E-18
-13.9009, 3.83E-19
-13.89995, 8.53E-20
-13.89906, 2.05E-20
-13.89845, 9.49E-21
-13.89799, 5.14E-21
-13.89743, 2.59E-21
-13.8967, 1.16E-21
-13.89568, 4.66E-22
-13.89435, 1.89E-22
-13.89303, 9.41E-23
-13.89064, 3.51E-23
-13.8883, 1.63E-23
-13.88667, 1.04E-23
-13.88504, 6.89E-24
-13.8814, 3.19E-24
-13.87828, 1.83E-24
-13.87292, 8.17E-25
-13.86755, 4.12E-25
-13.86281, 2.37E-25
-13.85887, 1.53E-25
-13.84831, 5.01E-26
-13.83564, 1.38E-26
-13.82297, 3.83E-27
-13.80102, 4.19E-28
-13.77822, 4.19E-29
-13.75542, 4.14E-30
-13.73283, 8.07E-31
-13.71593, 7.51E-32
-13.69028, 5.49E-33
-13.66036, 2.57E-34
-13.63044, 1.22E-35
-13.5934, 2.63E-37
-13.53954, -4.22E-38
-13.4316, 5.25E-39
-12.65956, 2.24E-34
-12, 6.08E-35
-9, -9.50E-34
-6.140135, 4.18E-33
-6, 1.72E-33
-3.634021, -2.91E-33
-3, 9.75E-33
-1.99E-13, -1.36E-34
3, 3.37E-34
6, 4.49E-33
9, 1.40E-31
12, -1.84E-34
15, 3.45E-34
17.44127, -9.60E-34
18, 3.14E-35
19.92535, 6.88E-35
21, 9.20E-35
22.66837, 7.79E-36
24, 9.41E-35
25.57081, 3.59E-34
26.74206, -3.12E-35
27, 4.51E-35
30, 1.52E-34
33, -8.78E-35
35.85991, -2.16E-35
36, 4.72E-35
37.90047, -1.44E-35
39, 1.34E-34
40.51307, -1.78E-34
42, 1.67E-34
45, 1.13E-31
47.7279, -6.02E-34
48, -4.37E-35
51, 3.98E-33
54, -5.11E-32
55.28838, 4.32E-33
56.72636, 2.20E-36
57, 5.72E-34
60, 3.46E-33
63, 3.00E-34
66, 1.38E-32
69, 6.67E-34
72, 4.11E-34
74.77143, -1.42E-33
75, 3.66E-33
77.51203, 2.74E-33
78, -6.81E-34
80.09174, -4.28E-33
81, 3.14E-34
84, -1.13E-32
87, -1.75E-32
90, 1.43E-33
93, 1.69E-33
96, 5.44E-33
99, 1.25E-31
102, 5.19E-33
105, -1.97E-32
108, -2.05E-32
111, -2.25E-33
114, 1.16E-32
117, 1.16E-33
120, 6.32E-33


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-nbutanol-detailed.txt <==
# Mass fraction of n-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy detailed mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60.19358, 0.04302728
-60, 0.04302728
-57.5183, 0.04302728
-57, 0.04302728
-55.1231, 0.04302728
-54, 0.04302728
-52.2121, 0.04302728
-51, 0.04302728
-49.69827, 0.04302728
-48, 0.04302728
-46.41897, 0.04302727
-45.43909, 0.04302727
-45, 0.04302727
-44.25928, 0.04302727
-43.92339, 0.04302727
-43.85219, 0.04302727
-43.8468, 0.04302727
-43.33705, 0.04302727
-42, 0.04302727
-40.52488, 0.04302727
-39.60632, 0.04302726
-39, 0.04302726
-37.05166, 0.04302724
-36, 0.04302722
-34.93554, 0.04302718
-34.28353, 0.04302716
-33.65325, 0.04302712
-33.16424, 0.04302708
-33, 0.04302707
-32.48182, 0.04302702
-31.16404, 0.04302682
-30.37299, 0.04302663
-30, 0.04302651
-29.46677, 0.04302629
-28.98882, 0.04302605
-28.36293, 0.04302561
-27, 0.04302397
-26.0762, 0.04302184
-25.56632, 0.04302003
-25.22091, 0.04301843
-24.23891, 0.04301118
-24, 0.04300852
-23.11556, 0.04299336
-22.40092, 0.04297077
-21.89052, 0.04294455
-21.55818, 0.04292056
-21.30449, 0.04289729
-21, 0.04286216
-20.5893, 0.04279859
-20.28684, 0.04273632
-20.02305, 0.04266831
-19.80948, 0.04260192
-19.75988, 0.04258485
-19.75983, 0.04258483
-19.75931, 0.04258465
-19.75737, 0.04258397
-19.74912, 0.04258106
-19.7261, 0.04257285
-19.68611, 0.04255822
-19.57917, 0.04251681
-19.26265, 0.0423723
-18.91156, 0.04216564
-18.64436, 0.04196756
-18.35551, 0.04170424
-18, 0.04129301
-17.43228, 0.04036888
-17.06957, 0.03954376
-16.77661, 0.03869766
-16.53749, 0.03785777
-16.3396, 0.0370396
-16.17655, 0.03626669
-15.90061, 0.03471284
-15.67819, 0.03318254
-15.54061, 0.03208156
-15.44497, 0.0312336
-15.34362, 0.03025019
-15.07272, 0.02708516
-15, 0.02606742
-14.80557, 0.02285841
-14.68541, 0.02039513
-14.60664, 0.01849706
-14.55755, 0.01716609
-14.52416, 0.01618126
-14.48303, 0.0148634
-14.4401, 0.01334019
-14.41132, 0.01221773
-14.39008, 0.01132808
-14.36732, 0.01030865
-14.34213, 0.00909062
-14.3236, 0.008127036
-14.30814, 0.007275895
-14.29736, 0.006656077
-14.26758, 0.00483243
-14.24886, 0.003622891
-14.23737, 0.002877756
-14.22958, 0.002381984
-14.219, 0.001741397
-14.21262, 0.001383499
-14.20806, 0.001145622
-14.20189, 8.53E-04
-14.19667, 6.36E-04
-14.19422, 5.46E-04
-14.19321, 5.10E-04
-14.19275, 4.94E-04
-14.19275, 4.94E-04
-14.19264, 4.91E-04
-14.19204, 4.70E-04
-14.19084, 4.31E-04
-14.18969, 3.96E-04
-14.1882, 3.52E-04
-14.18627, 2.99E-04
-14.1857, 2.85E-04
-14.1835, 2.32E-04
-14.18349, 2.32E-04
-14.18343, 2.30E-04
-14.18321, 2.25E-04
-14.18168, 1.93E-04
-14.1772, 1.14E-04
-14.17406, 7.26E-05
-14.17188, 5.05E-05
-14.16989, 3.45E-05
-14.16829, 2.44E-05
-14.16681, 1.71E-05
-14.16529, 1.13E-05
-14.16388, 7.29E-06
-14.16154, 3.06E-06
-14.15978, 1.36E-06
-14.15855, 6.96E-07
-14.15757, 3.75E-07
-14.15514, 5.25E-08
-14.15408, 1.74E-08
-14.15331, 6.99E-09
-14.1527, 3.22E-09
-14.15229, 1.91E-09
-14.15191, 1.20E-09
-14.15154, 7.84E-10
-14.15118, 5.35E-10
-14.15086, 3.95E-10
-14.15056, 3.02E-10
-14.15026, 2.33E-10
-14.14996, 1.79E-10
-14.14966, 1.37E-10
-14.14936, 1.03E-10
-14.14868, 4.97E-11
-14.14783, 1.58E-11
-14.14735, 7.14E-12
-14.14698, 3.56E-12
-14.14666, 1.80E-12
-14.1464, 9.92E-13
-14.14623, 6.58E-13
-14.14591, 2.94E-13
-14.14549, 1.01E-13
-14.14521, 4.96E-14
-14.14501, 3.00E-14
-14.14475, 1.58E-14
-14.14444, 7.74E-15
-14.14417, 4.21E-15
-14.14393, 2.45E-15
-14.14365, 1.34E-15
-14.14326, 5.74E-16
-14.143, 3.20E-16
-14.14276, 1.91E-16
-14.14257, 1.24E-16
-14.14238, 8.18E-17
-14.14215, 4.85E-17
-14.14184, 2.46E-17
-14.14164, 1.57E-17
-14.14144, 1.02E-17
-14.14129, 7.45E-18
-14.14096, 3.75E-18
-14.14053, 1.67E-18
-14.14014, 8.55E-19
-14.13981, 5.05E-19
-14.13938, 2.77E-19
-14.13904, 1.78E-19
-14.1385, 9.37E-20
-14.13797, 5.17E-20
-14.1376, 3.49E-20
-14.13729, 2.53E-20
-14.13704, 1.94E-20
-14.13683, 1.57E-20
-14.13635, 9.75E-21
-14.1359, 6.34E-21
-14.13558, 4.67E-21
-14.13529, 3.55E-21
-14.13467, 2.01E-21
-14.13394, 1.07E-21
-14.13327, 6.11E-22
-14.13278, 4.12E-22
-14.13232, 2.87E-22
-14.13192, 2.12E-22
-14.13154, 1.61E-22
-14.13116, 1.23E-22
-14.1308, 9.54E-23
-14.1305, 7.74E-23
-14.12991, 5.27E-23
-14.1293, 3.58E-23
-14.12869, 2.47E-23
-14.12807, 1.73E-23
-14.12746, 1.23E-23
-14.12685, 8.91E-24
-14.12612, 6.16E-24
-14.12379, 2.12E-24
-14.1216, 8.93E-25
-14.11968, 4.57E-25
-14.11831, 2.97E-25
-14.11457, 1.05E-25
-14.10943, 3.30E-26
-14.10428, 1.26E-26
-14.09955, 6.83E-27
-14.09597, 7.82E-28
-14.09138, 1.73E-27
-14.08043, 3.99E-28
-14.06949, 1.00E-28
-14.05854, 2.64E-29
-14.04759, 7.30E-30
-14.03665, 2.10E-30
-14.0257, 6.29E-31
-14.01475, 1.95E-31
-14.00381, 6.18E-32
-13.99151, 1.75E-32
-13.9718, 2.38E-33
-13.9521, 3.34E-34
-13.92845, 3.32E-35
-13.89299, 8.69E-36
-13.84118, 2.41E-35
-13.7264, 1.22E-42
-12, 1.78E-45
-9.030221, -2.22E-47
-9, 1.91E-48
-6.862603, 1.90E-48
-6, -1.28E-50
-4.451745, -1.61E-47
-3.162484, 1.04E-47
-3, 7.40E-48
-1.891498, 4.40E-51
-1.99E-13, 1.12E-48
3, 4.09E-50
6, -3.22E-49
9, 1.27E-48
12, 1.37E-48
14.98664, 2.09E-48
15, 2.34E-48
17.40843, 1.06E-48
18, -1.93E-49
19.76475, 3.03E-50
21, 2.65E-50
22.44785, -3.40E-51
23.67346, -9.22E-52
24, 6.67E-53
27, 1.65E-49
29.65941, -3.59E-51
30, 8.59E-51
31.60028, -2.43E-55
33, -2.62E-52
34.9938, 5.63E-51
36, 9.41E-53
38.45603, -2.00E-50
39, 1.47E-50
42, -1.09E-49
44.83002, -2.46E-51
45, 2.88E-51
47.12004, 5.51E-51
48, 1.39E-50
49.9276, -1.07E-50
51, -1.32E-52
54, 2.67E-52
57, 4.94E-53
59.82901, 2.96E-53
60, 1.77E-52
62.272, -6.98E-55
63, -1.76E-54
66, 7.38E-53
69, 4.24E-53
72, -1.90E-54
75, 2.78E-54
78, 4.29E-54
81, 1.58E-55
84, -5.38E-56
86.9162, 2.73E-56
87, 2.72E-56
90, 7.60E-55
93, 2.22E-55
96, 2.62E-53
99, -5.56E-55
102, -1.16E-56
105, 1.20E-55
108, 1.28E-55
111, -8.36E-57
114, 1.72E-57
117, 2.66E-58
120, 8.37E-59


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-secbutanol-DRGEP.txt <==
# Mass fraction of sec-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy DRGEP mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-57.34472, 0.04302728
-57, 0.04302728
-55.53246, 0.04302728
-54.39336, 0.04302728
-54, 0.04302728
-53.12931, 0.04302728
-51.95762, 0.04302728
-51, 0.04302728
-49.35287, 0.04302728
-48.27464, 0.04302728
-48, 0.04302728
-47.15589, 0.04302728
-46.52163, 0.04302728
-45.97224, 0.04302728
-45.53849, 0.04302727
-45.15802, 0.04302727
-45, 0.04302727
-44.60426, 0.04302727
-44.03888, 0.04302727
-43.83964, 0.04302727
-43.83833, 0.04302727
-43.60659, 0.04302727
-42, 0.04302727
-40.89875, 0.04302727
-40.10811, 0.04302727
-39.47728, 0.04302727
-39, 0.04302726
-37.01441, 0.04302725
-36, 0.04302724
-35.0438, 0.04302722
-34.32756, 0.04302721
-33.687, 0.04302719
-33.07053, 0.04302716
-33, 0.04302716
-31.63534, 0.04302707
-30.76484, 0.04302698
-30.14351, 0.04302688
-30, 0.04302686
-28.99681, 0.04302662
-28.30487, 0.04302637
-27.80869, 0.04302614
-27.34017, 0.04302585
-27, 0.0430256
-26.06323, 0.04302462
-25.47506, 0.04302368
-25.02739, 0.04302273
-24.62635, 0.04302163
-24, 0.04301928
-23.17088, 0.0430143
-22.61952, 0.04300908
-22.13783, 0.04300256
-21.74589, 0.0429953
-21.43303, 0.0429878
-21.03211, 0.0429752
-21, 0.04297402
-20.59956, 0.04295652
-20.33096, 0.04294135
-19.98956, 0.04291692
-19.6747, 0.04288786
-19.67463, 0.04288785
-19.67388, 0.04288777
-19.67147, 0.04288752
-19.65016, 0.04288528
-19.4964, 0.04286797
-18.96852, 0.04279024
-18.45698, 0.04267837
-18.13329, 0.04258186
-18, 0.04253485
-17.67836, 0.04240044
-17.41916, 0.04226658
-17.21022, 0.04213877
-17.02069, 0.04200493
-16.58712, 0.04162104
-15.97787, 0.04083719
-15.54896, 0.04004494
-15.23367, 0.03928979
-15.00895, 0.03863941
-15, 0.0386113
-14.79687, 0.03792291
-14.55006, 0.03694017
-14.31767, 0.03583964
-14.13184, 0.0348135
-13.99594, 0.03396707
-13.87797, 0.03315741
-13.67879, 0.03160846
-13.42652, 0.02924829
-13.22636, 0.02697244
-13.07578, 0.02495873
-12.96692, 0.02330302
-12.8764, 0.02177288
-12.81146, 0.02057567
-12.74534, 0.01925861
-12.68796, 0.0180255
-12.64488, 0.01703784
-12.57423, 0.01528896
-12.52539, 0.01397545
-12.49797, 0.01319662
-12.46696, 0.0122779
-12.38335, 0.009588405
-12.32726, 0.007613377
-12.29277, 0.006345434
-12.27002, 0.005497009
-12.25421, 0.00490689
-12.24171, 0.00444268
-12.23156, 0.004068854
-12.21094, 0.003323758
-12.18749, 0.002512282
-12.17364, 0.002058604
-12.16595, 0.001816631
-12.15856, 0.001591933
-12.15219, 0.001405201
-12.14959, 0.001330785
-12.14406, 0.001176744
-12.14406, 0.001176714
-12.14403, 0.001175925
-12.14387, 0.001171561
-12.14264, 0.001138124
-12.13406, 9.14E-04
-12.12982, 8.09E-04
-12.12565, 7.10E-04
-12.11988, 5.81E-04
-12.11521, 4.83E-04
-12.1114, 4.09E-04
-12.10804, 3.47E-04
-12.10519, 2.98E-04
-12.0987, 2.00E-04
-12.0923, 1.21E-04
-12.08868, 8.50E-05
-12.08459, 5.27E-05
-12.08143, 3.37E-05
-12.07876, 2.14E-05
-12.07667, 1.42E-05
-12.07294, 5.66E-06
-12.06826, 1.08E-06
-12.06564, 2.86E-07
-12.06391, 9.12E-08
-12.06282, 3.87E-08
-12.0619, 1.72E-08
-12.06114, 8.37E-09
-12.05982, 2.30E-09
-12.05829, 6.82E-10
-12.05735, 3.73E-10
-12.05666, 2.38E-10
-12.05585, 1.33E-10
-12.05496, 6.31E-11
-12.05433, 3.51E-11
-12.05386, 2.17E-11
-12.05345, 1.39E-11
-12.05311, 9.42E-12
-12.05284, 6.73E-12
-12.05256, 4.76E-12
-12.05233, 3.55E-12
-12.05192, 2.09E-12
-12.05157, 1.33E-12
-12.0513, 9.40E-13
-12.0509, 5.83E-13
-12.05047, 3.63E-13
-12.05009, 2.48E-13
-12.04975, 1.85E-13
-12.04939, 1.37E-13
-12.04883, 9.07E-14
-12.04841, 6.83E-14
-12.04799, 5.22E-14
-12.04739, 3.57E-14
-12.04684, 2.51E-14
-12.04635, 1.85E-14
-12.04594, 1.42E-14
-12.04555, 1.10E-14
-12.04519, 8.76E-15
-12.04496, 7.49E-15
-12.04472, 6.43E-15
-12.04428, 4.82E-15
-12.04343, 2.74E-15
-12.04292, 1.96E-15
-12.04249, 1.48E-15
-12.04214, 1.18E-15
-12.04179, 9.39E-16
-12.04144, 7.47E-16
-12.04097, 5.56E-16
-12.04052, 4.17E-16
-12.04017, 3.35E-16
-12.0396, 2.37E-16
-12.03851, 1.23E-16
-12.03757, 7.17E-17
-12.03672, 4.46E-17
-12.03603, 3.07E-17
-12.03536, 2.17E-17
-12.03475, 1.59E-17
-12.03414, 1.17E-17
-12.03303, 6.86E-18
-12.03107, 2.84E-18
-12.02971, 1.60E-18
-12.02805, 8.31E-19
-12.0241, 2.05E-19
-12.02193, 1.02E-19
-12.01727, 2.69E-20
-12.01151, 6.29E-21
-12.00733, 2.42E-21
-12, 5.28E-22
-11.99229, 1.28E-22
-11.98459, 3.74E-23
-11.97689, 1.29E-23
-11.96919, 5.02E-24
-11.96149, 2.10E-24
-11.95379, 9.11E-25
-11.94609, 4.02E-25
-11.93839, 1.79E-25
-11.93069, 8.00E-26
-11.92299, 3.58E-26
-11.91138, 1.06E-26
-11.8996, 3.10E-27
-11.89032, 1.18E-27
-11.88122, 4.54E-28
-11.87213, 1.75E-28
-11.86304, 6.75E-29
-11.85143, 2.00E-29
-11.83506, 3.59E-30
-11.81869, 6.43E-31
-11.80233, 1.15E-31
-11.78596, 2.06E-32
-11.75821, 1.13E-33
-11.72874, 8.32E-35
-11.70105, 1.63E-35
-11.68048, 6.57E-37
-11.66014, 3.02E-37
-11.59717, 1.28E-38
-11.46701, 2.24E-41
-9.948699, -4.54E-46
-9, 4.34E-46
-6, -6.47E-48
-3.046063, -5.28E-46
-3, -6.68E-50
-1.99E-13, 5.00E-47
3, 1.51E-46
6, 1.30E-47
9, 2.50E-46
12, 7.15E-47
14.53892, 3.03E-48
15, 5.43E-50
17.97971, -2.28E-49
18, -1.11E-49
20.60055, -5.91E-51
21, 4.27E-52
23.14087, 9.31E-53
24, 5.94E-54
25.41057, 5.18E-61
27, 7.76E-60
30, 4.86E-59
32.00277, 1.22E-58
33, -3.88E-59
34.39803, 2.32E-60
36, 4.05E-64
39, -6.38E-65
42, -3.81E-65
44.53343, -5.41E-66
45, 2.43E-65
47.08271, 3.44E-67
48, 4.90E-69
49.81606, 3.30E-69
51, 3.72E-70
54, 1.57E-70
56.64204, 9.94E-71
57, 8.47E-71
60, 8.56E-71
63, 3.63E-71
66, 2.00E-71
68.50928, 1.32E-71
69, 2.83E-71
72, 7.77E-72
75, 9.23E-72
78, 3.56E-72
80.9598, 2.47E-72
81, 2.41E-72
84, 1.50E-72
87, 1.08E-72
90, 8.80E-73
93, 6.49E-73
96, 5.06E-73
99, 4.22E-73
102, 3.58E-73
105, 2.84E-73
108, 3.83E-73
111, 2.25E-73
114, 2.24E-73
117, 1.58E-73
120, 1.51E-73


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-secbutanol-DRGEPSA.txt <==
# Mass fraction of sec-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy DRGEPSA mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60.26643, 0.04302728
-60, 0.04302728
-57.92378, 0.04302728
-57, 0.04302728
-54, 0.04302728
-52.33735, 0.04302728
-51.22749, 0.04302728
-51, 0.04302728
-50.19689, 0.04302728
-49.45565, 0.04302728
-48.43203, 0.04302728
-48, 0.04302728
-46.85048, 0.04302728
-45.65213, 0.04302727
-45, 0.04302727
-44.18519, 0.04302727
-43.84755, 0.04302727
-43.83962, 0.04302727
-43.83687, 0.04302727
-43.46835, 0.04302727
-42.42268, 0.04302727
-42, 0.04302727
-41.31984, 0.04302727
-40.84987, 0.04302727
-40.36602, 0.04302727
-39, 0.04302727
-36.9141, 0.04302725
-36, 0.04302724
-35.03411, 0.04302723
-34.41368, 0.04302721
-33.91035, 0.0430272
-33.4317, 0.04302718
-33.03857, 0.04302716
-33, 0.04302716
-32.58928, 0.04302714
-32.19614, 0.04302712
-31.81986, 0.04302709
-31.34136, 0.04302705
-30.30777, 0.04302692
-30, 0.04302687
-29.24018, 0.04302671
-28.61065, 0.04302653
-28.16784, 0.04302636
-27.7922, 0.04302619
-27.48244, 0.04302602
-27.21209, 0.04302585
-27, 0.0430257
-25.84455, 0.0430245
-24.90668, 0.04302278
-24.22631, 0.04302079
-24, 0.04301992
-23.49727, 0.04301749
-23.11251, 0.04301503
-22.79706, 0.04301248
-22.38683, 0.04300823
-21.98863, 0.04300275
-21.68367, 0.04299736
-21.45146, 0.04299237
-21.25253, 0.04298736
-21.06023, 0.04298174
-21, 0.04297981
-20.48753, 0.04295921
-20.07054, 0.04293529
-19.78464, 0.04291379
-19.67343, 0.04290405
-19.67336, 0.04290405
-19.67271, 0.04290399
-19.67128, 0.04290386
-19.66204, 0.04290301
-19.57911, 0.04289511
-19.21148, 0.04285329
-18.69327, 0.04277012
-18.35448, 0.04269507
-18.06299, 0.04261331
-18, 0.04259318
-17.73799, 0.04249865
-17.5492, 0.04241832
-17.1673, 0.04221786
-16.5315, 0.04173453
-16.10363, 0.04126328
-15.75522, 0.04076102
-15.4627, 0.04023516
-15, 0.03915414
-14.62314, 0.03798138
-14.40122, 0.03713426
-14.19932, 0.03624182
-13.70844, 0.03346159
-13.33142, 0.03054171
-13.05422, 0.02778828
-12.88905, 0.02582777
-12.76572, 0.02417184
-12.58791, 0.02143319
-12.46885, 0.01931846
-12.3979, 0.01793031
-12.3162, 0.01619573
-12.22406, 0.01404182
-12.17708, 0.01285416
-12.13898, 0.01184379
-12.06976, 0.009897002
-12.02812, 0.00865894
-12, 0.007797566
-11.97413, 0.006990225
-11.95582, 0.006412569
-11.94045, 0.005925201
-11.92376, 0.005395322
-11.87996, 0.004017173
-11.85676, 0.003309026
-11.83693, 0.002725458
-11.82124, 0.002282899
-11.80172, 0.001763211
-11.78758, 0.001412414
-11.78651, 0.00138689
-11.77749, 0.001177636
-11.77748, 0.001177494
-11.77741, 0.001175872
-11.77707, 0.001168271
-11.77374, 0.001094046
-11.75696, 7.48E-04
-11.75122, 6.41E-04
-11.74487, 5.30E-04
-11.73991, 4.49E-04
-11.73506, 3.75E-04
-11.72126, 1.98E-04
-11.71223, 1.11E-04
-11.70823, 8.08E-05
-11.70494, 5.97E-05
-11.70206, 4.42E-05
-11.69952, 3.27E-05
-11.69683, 2.28E-05
-11.69232, 1.09E-05
-11.68925, 5.86E-06
-11.68701, 3.41E-06
-11.68501, 1.96E-06
-11.68164, 6.15E-07
-11.67912, 2.01E-07
-11.67746, 8.18E-08
-11.67491, 1.42E-08
-11.67324, 3.26E-09
-11.67197, 8.83E-10
-11.67117, 3.70E-10
-11.67053, 1.85E-10
-11.66952, 6.80E-11
-11.66849, 2.73E-11
-11.66783, 1.54E-11
-11.66736, 1.00E-11
-11.66695, 6.74E-12
-11.66655, 4.52E-12
-11.66615, 2.98E-12
-11.66575, 1.95E-12
-11.66521, 1.08E-12
-11.66455, 5.52E-13
-11.66351, 2.17E-13
-11.66272, 1.24E-13
-11.66211, 8.58E-14
-11.66163, 6.59E-14
-11.66122, 5.33E-14
-11.66086, 4.42E-14
-11.66056, 3.80E-14
-11.66029, 3.30E-14
-11.66003, 2.88E-14
-11.65977, 2.51E-14
-11.65931, 1.96E-14
-11.65863, 1.35E-14
-11.65813, 1.02E-14
-11.65771, 8.03E-15
-11.65734, 6.46E-15
-11.65701, 5.32E-15
-11.65671, 4.44E-15
-11.65643, 3.74E-15
-11.65616, 3.17E-15
-11.6558, 2.54E-15
-11.65471, 1.29E-15
-11.65412, 8.90E-16
-11.6537, 6.88E-16
-11.65325, 5.18E-16
-11.65275, 3.82E-16
-11.65198, 2.40E-16
-11.65147, 1.76E-16
-11.65104, 1.37E-16
-11.6502, 8.53E-17
-11.64958, 6.05E-17
-11.64824, 3.00E-17
-11.64666, 1.41E-17
-11.64559, 8.82E-18
-11.64463, 5.95E-18
-11.64381, 4.34E-18
-11.64299, 3.23E-18
-11.64225, 2.50E-18
-11.64165, 2.05E-18
-11.64073, 1.54E-18
-11.63991, 1.21E-18
-11.6392, 9.92E-19
-11.63849, 8.23E-19
-11.63779, 6.88E-19
-11.63709, 5.80E-19
-11.63638, 4.93E-19
-11.63568, 4.22E-19
-11.63497, 3.64E-19
-11.63427, 3.16E-19
-11.63357, 2.76E-19
-11.63286, 2.42E-19
-11.63216, 2.14E-19
-11.63146, 1.89E-19
-11.63075, 1.69E-19
-11.63005, 1.51E-19
-11.62936, 1.36E-19
-11.62878, 1.25E-19
-11.62821, 1.15E-19
-11.62766, 1.07E-19
-11.62703, 9.82E-20
-11.62351, 6.40E-20
-11.6189, 3.98E-20
-11.61151, 2.11E-20
-11.60496, 1.30E-20
-11.60102, 9.86E-21
-11.59771, 7.89E-21
-11.58888, 4.44E-21
-11.57858, 2.31E-21
-11.56828, 1.21E-21
-11.55797, 6.37E-22
-11.54767, 3.36E-22
-11.53737, 1.77E-22
-11.52707, 9.31E-23
-11.51677, 4.91E-23
-11.50646, 2.58E-23
-11.49616, 1.36E-23
-11.48586, 7.14E-24
-11.47556, 3.75E-24
-11.46526, 1.97E-24
-11.45495, 1.03E-24
-11.44465, 5.42E-25
-11.42954, 2.10E-25
-11.411, 6.54E-26
-11.39245, 2.03E-26
-11.37038, 5.05E-27
-11.31457, 1.47E-28
-11.19377, 7.02E-32
-9.698401, -7.08E-36
-9, 9.72E-35
-6.112443, -1.77E-35
-6, 2.06E-37
-3.469447, 1.38E-35
-3, 3.52E-35
-1.99E-13, 1.34E-35
3, 6.82E-36
6, 5.58E-35
8.710609, -8.19E-36
9, 1.26E-36
11.47841, 6.96E-35
12, 2.80E-34
14.40415, -4.36E-36
15, -3.35E-36
16.71069, 2.43E-35
18, 2.91E-36
19.3891, -1.02E-36
21, 3.43E-35
24, 6.71E-34
25.99008, -8.69E-35
27, 4.38E-36
29.61714, 9.48E-35
30, -2.75E-35
31.69503, 1.25E-34
32.92753, -3.44E-38
33, 9.62E-40
36, 4.28E-39
38.23242, 8.38E-39
39, 2.12E-39
40.56131, -7.86E-39
42, 4.44E-41
45, -1.76E-38
47.79403, 3.74E-39
48, 1.35E-40
50.18473, -8.39E-41
51, 1.12E-39
54, 4.72E-37
57, 2.19E-39
60, 4.03E-39
62.6595, 8.87E-40
63, 3.76E-39
65.54527, 2.38E-40
66, 3.45E-41
68.01719, 5.05E-40
69, 7.32E-41
71.10657, 2.21E-38
72, 2.33E-39
73.937, 1.01E-40
75, 6.93E-40
78, 2.60E-39
81, -1.25E-38
84, -1.55E-42
87, 1.34E-39
90, 9.03E-41
93, 9.35E-40
96, 3.63E-40
99, 1.09E-37
102, 6.59E-40
105, 4.74E-38
108, 1.78E-38
111, 2.84E-39
114, -3.11E-39
117, 9.67E-38
120, 3.59E-37


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-secbutanol-detailed.txt <==
# Mass fraction of sec-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy detailed mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-57, 0.04302728
-55.13138, 0.04302728
-54, 0.04302728
-52.74817, 0.04302728
-51.21205, 0.04302728
-51, 0.04302728
-49.17778, 0.04302728
-48, 0.04302728
-47.08793, 0.04302728
-46.12729, 0.04302728
-45, 0.04302727
-43.84116, 0.04302727
-43.83941, 0.04302727
-43.73735, 0.04302727
-42.0137, 0.04302727
-42, 0.04302727
-40.18554, 0.04302727
-39.20656, 0.04302727
-39, 0.04302726
-37.96383, 0.04302726
-36, 0.04302724
-34.6295, 0.04302722
-33.82001, 0.04302719
-33, 0.04302716
-32.24792, 0.04302712
-31.56194, 0.04302706
-30.69699, 0.04302697
-30, 0.04302686
-28.98155, 0.04302662
-28.30723, 0.04302638
-27.82291, 0.04302616
-27.36286, 0.04302589
-27.16253, 0.04302575
-27, 0.04302562
-26.22709, 0.04302485
-25.7707, 0.04302423
-25.37974, 0.04302354
-24.31809, 0.04302067
-24, 0.04301938
-23.05376, 0.04301355
-22.5438, 0.04300849
-22.21488, 0.04300413
-21.94406, 0.04299969
-21.69945, 0.04299484
-21.50245, 0.04299025
-21, 0.04297495
-20.37148, 0.04294536
-20.00055, 0.04291981
-19.76495, 0.04289932
-19.67458, 0.04289041
-19.67448, 0.0428904
-19.67376, 0.04289032
-19.67141, 0.04289008
-19.6603, 0.04288894
-19.62611, 0.04288536
-19.53381, 0.04287522
-19.16187, 0.04282616
-18.64497, 0.04273
-18.19722, 0.04261019
-18, 0.04254328
-17.70184, 0.04242162
-17.43401, 0.04228717
-17.08588, 0.04206828
-16.75052, 0.04179856
-16.51989, 0.04157174
-16.32415, 0.04134777
-16.18443, 0.04116779
-15.95974, 0.04083835
-15.49051, 0.03995657
-15.16337, 0.03914452
-15, 0.038663
-14.67224, 0.03751047
-14.47619, 0.0366796
-14.29479, 0.0357976
-14.13082, 0.03489197
-14.0289, 0.03427033
-13.79438, 0.03264135
-13.49079, 0.03002789
-13.31598, 0.0281933
-13.20163, 0.02683041
-13.12448, 0.02582627
-12.99035, 0.02389229
-12.79934, 0.02063279
-12.70082, 0.0186595
-12.64209, 0.01736735
-12.60011, 0.01638395
-12.54182, 0.01492779
-12.48081, 0.01327927
-12.43282, 0.01188568
-12.39751, 0.01080362
-12.3704, 0.009940052
-12.32304, 0.008366951
-12.29437, 0.007379801
-12.27394, 0.006664237
-12.25377, 0.005951373
-12.22837, 0.005051497
-12.20909, 0.004373002
-12.19442, 0.003862822
-12.18313, 0.003475993
-12.16701, 0.002935544
-12.15073, 0.002407278
-12.13341, 0.001871257
-12.12335, 0.001574873
-12.11883, 0.001445796
-12.11104, 0.001230569
-12.111, 0.001229702
-12.111, 0.00122948
-12.11089, 0.00122669
-12.11036, 0.001212416
-12.10596, 0.001095639
-12.1003, 9.50E-04
-12.09785, 8.90E-04
-12.09538, 8.29E-04
-12.09416, 8.00E-04
-12.09416, 8.00E-04
-12.09409, 7.99E-04
-12.09357, 7.86E-04
-12.09164, 7.41E-04
-12.08849, 6.69E-04
-12.08473, 5.86E-04
-12.08019, 4.92E-04
-12.07624, 4.15E-04
-12.07258, 3.48E-04
-12.06767, 2.66E-04
-12.06266, 1.93E-04
-12.05915, 1.48E-04
-12.0538, 9.07E-05
-12.04963, 5.63E-05
-12.04699, 3.93E-05
-12.04462, 2.70E-05
-12.03866, 7.68E-06
-12.0347, 2.24E-06
-12.03235, 8.40E-07
-12.03065, 3.46E-07
-12.02952, 1.73E-07
-12.02845, 8.10E-08
-12.02631, 1.28E-08
-12.02417, 1.48E-09
-12.02305, 5.66E-10
-12.0222, 3.02E-10
-12.02156, 1.88E-10
-12.02107, 1.28E-10
-12.02063, 8.86E-11
-12.02002, 5.13E-11
-12.01948, 3.10E-11
-12.01894, 1.85E-11
-12.01857, 1.28E-11
-12.01829, 9.59E-12
-12.01808, 7.70E-12
-12.01789, 6.27E-12
-12.01743, 3.75E-12
-12.01682, 1.82E-12
-12.01639, 1.10E-12
-12.01605, 7.43E-13
-12.01542, 3.82E-13
-12.01499, 2.55E-13
-12.01463, 1.87E-13
-12.01437, 1.52E-13
-12.01414, 1.27E-13
-12.01394, 1.10E-13
-12.01372, 9.42E-14
-12.01345, 7.80E-14
-12.01323, 6.77E-14
-12.01307, 6.09E-14
-12.01293, 5.56E-14
-12.0128, 5.11E-14
-12.01268, 4.72E-14
-12.01237, 3.88E-14
-12.0119, 2.89E-14
-12.01154, 2.30E-14
-12.01123, 1.88E-14
-12.01084, 1.47E-14
-12.00993, 8.17E-15
-12.00918, 4.96E-15
-12.00858, 3.36E-15
-12.00809, 2.42E-15
-12.00772, 1.90E-15
-12.00741, 1.55E-15
-12.00709, 1.26E-15
-12.00678, 1.03E-15
-12.00647, 8.40E-16
-12.00619, 7.00E-16
-12.00556, 4.69E-16
-12.00478, 2.89E-16
-12.0042, 2.03E-16
-12.00379, 1.58E-16
-12.00343, 1.27E-16
-12.00305, 1.03E-16
-12.00243, 7.17E-17
-12.00084, 2.98E-17
-12, 1.92E-17
-11.99839, 8.65E-18
-11.99724, 5.04E-18
-11.99614, 3.09E-18
-11.99505, 1.93E-18
-11.99379, 1.16E-18
-11.99253, 7.11E-19
-11.99081, 3.80E-19
-11.98654, 9.38E-20
-11.98279, 3.18E-20
-11.97924, 1.25E-20
-11.97471, 4.23E-21
-11.97017, 1.56E-21
-11.96627, 7.01E-22
-11.96215, 3.18E-22
-11.95241, 6.12E-23
-11.94278, 1.58E-23
-11.93505, 6.12E-24
-11.92392, 1.76E-24
-11.91127, 4.55E-25
-11.89863, 1.21E-25
-11.88599, 3.21E-26
-11.87335, 8.55E-27
-11.86071, 2.28E-27
-11.84807, 6.05E-28
-11.83542, 1.61E-28
-11.82278, 4.26E-29
-11.81014, 1.13E-29
-11.7975, 2.99E-30
-11.77992, 4.70E-31
-11.75716, 4.27E-32
-11.73441, 3.76E-33
-11.7019, -6.97E-34
-11.66094, -7.66E-35
-11.55023, 5.03E-40
-9.285327, -7.00E-44
-9, 1.19E-43
-6.073786, -6.86E-47
-6, 4.62E-47
-3.494506, 3.09E-50
-3, 3.08E-50
-1.99E-13, -1.18E-50
3, -1.40E-50
6, 1.78E-50
9, 7.53E-50
12, 4.94E-50
14.37322, -6.99E-50
15, 2.00E-51
17.05371, -2.46E-51
18, 9.20E-52
21, 2.68E-50
23.62016, 1.06E-50
24, 1.34E-50
25.68133, 3.93E-53
27, 2.12E-53
28.22025, 1.92E-54
30, 4.32E-53
33, 9.15E-52
34.56875, -8.10E-53
36, -3.10E-55
39, 7.70E-55
42, 1.45E-53
44.74127, 3.31E-53
45, 9.83E-54
47.36291, 5.41E-53
48, 1.34E-54
49.67298, 3.87E-54
51, 5.00E-54
52.26606, -4.30E-58
54, 3.77E-57
56.53257, 2.62E-57
57, 5.33E-58
60, 2.38E-57
63, 8.51E-59
66, 4.06E-56
69, 1.58E-55
72, 2.23E-56
75, 1.07E-55
78, 1.65E-58
81, 7.12E-59
84, 3.03E-59
87, 8.25E-60
90, 1.22E-58
93, 2.71E-58
96, 1.49E-57
99, 5.89E-60
102, 8.12E-60
105, 8.17E-62
108, 1.69E-64
111, 3.00E-64
114, 2.27E-64
117, 4.99E-64
120, 2.20E-63


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-tertbutanol-DRGEP.txt <==
# Mass fraction of tert-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy DRGEP mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69.65413, 0.04302728
-69, 0.04302728
-67.20712, 0.04302728
-66, 0.04302728
-64.37195, 0.04302728
-63, 0.04302728
-61.49451, 0.04302728
-60, 0.04302728
-58.19532, 0.04302728
-57, 0.04302728
-55.84002, 0.04302728
-54.83911, 0.04302728
-54, 0.04302728
-52.98026, 0.04302728
-52.12471, 0.04302728
-51.40585, 0.04302728
-51, 0.04302728
-50.39891, 0.04302728
-49.87205, 0.04302728
-48, 0.04302728
-45, 0.04302727
-43.04865, 0.04302727
-42.02018, 0.04302727
-42, 0.04302727
-41.25822, 0.04302727
-40.15434, 0.04302726
-39.48871, 0.04302725
-39, 0.04302725
-38.56811, 0.04302725
-38.1595, 0.04302724
-37.75088, 0.04302724
-37.34227, 0.04302723
-36.93366, 0.04302722
-36.52505, 0.04302721
-36.15438, 0.0430272
-36, 0.0430272
-35.6658, 0.04302719
-35.33482, 0.04302718
-35.00385, 0.04302716
-34.51314, 0.04302714
-33.80544, 0.0430271
-33.1852, 0.04302705
-33, 0.04302703
-32.43017, 0.04302697
-31.95774, 0.04302691
-30.6892, 0.04302666
-30, 0.04302647
-29.13838, 0.04302612
-28.57057, 0.04302581
-28.10808, 0.04302549
-27.70563, 0.04302515
-27.1496, 0.04302455
-27, 0.04302436
-26.59012, 0.04302376
-26.28575, 0.04302323
-26.02809, 0.0430227
-25.79656, 0.04302216
-25.4901, 0.04302133
-25.14132, 0.04302018
-24.88114, 0.04301917
-24.63596, 0.04301805
-24.40122, 0.04301682
-24.21034, 0.04301567
-24, 0.04301423
-23.38687, 0.04300868
-23.03769, 0.04300431
-22.79543, 0.04300057
-22.403, 0.04299293
-21.79535, 0.04297563
-21.29779, 0.042954
-21, 0.04293643
-20.68258, 0.04291263
-20.44591, 0.04289069
-20.2383, 0.04286793
-20.04761, 0.04284371
-19.86391, 0.04281702
-19.71975, 0.04279352
-19.61805, 0.04277549
-19.61803, 0.04277549
-19.61787, 0.04277546
-19.61721, 0.04277534
-19.61497, 0.04277493
-19.60338, 0.04277279
-19.53844, 0.0427605
-19.25765, 0.04270105
-18.75198, 0.04256522
-18.41198, 0.04245079
-18.11886, 0.04233597
-18, 0.04228495
-17.17291, 0.04185318
-16.38197, 0.04129938
-15.96164, 0.04094001
-15.67245, 0.04066321
-15.0001, 0.03991477
-15, 0.03991465
-13.98639, 0.03845041
-13.18891, 0.03692229
-12.46072, 0.03511319
-12, 0.03367794
-11.47973, 0.03165908
-11.02987, 0.02940002
-10.69991, 0.02726293
-10.46462, 0.02535012
-10.32558, 0.02399765
-10.16839, 0.02218833
-10.01525, 0.02002309
-9.929537, 0.01856875
-9.865882, 0.01733979
-9.817496, 0.01630219
-9.700044, 0.01330999
-9.612712, 0.01051907
-9.565128, 0.008740679
-9.536611, 0.007575633
-9.51711, 0.006733702
-9.490935, 0.005545135
-9.470572, 0.004576275
-9.457136, 0.003918904
-9.442051, 0.00316925
-9.439424, 0.003038101
-9.43914, 0.003023945
-9.437229, 0.002928518
-9.42859, 0.002498169
-9.419843, 0.002067187
-9.41183, 0.001681376
-9.400365, 0.001156974
-9.392531, 8.29E-04
-9.386438, 6.00E-04
-9.378802, 3.54E-04
-9.37449, 2.41E-04
-9.37154, 1.76E-04
-9.3691, 1.30E-04
-9.366849, 9.49E-05
-9.36507, 7.13E-05
-9.36226, 4.20E-05
-9.36017, 2.61E-05
-9.358212, 1.55E-05
-9.356398, 8.69E-06
-9.35479, 4.74E-06
-9.353383, 2.55E-06
-9.352256, 1.43E-06
-9.351298, 8.20E-07
-9.35043, 4.65E-07
-9.349563, 2.46E-07
-9.348849, 1.37E-07
-9.348184, 7.60E-08
-9.346363, 1.22E-08
-9.345186, 4.14E-09
-9.344303, 2.34E-09
-9.343812, 1.84E-09
-9.343391, 1.52E-09
-9.342971, 1.26E-09
-9.342555, 1.03E-09
-9.342144, 8.26E-10
-9.341092, 4.11E-10
-9.340461, 2.34E-10
-9.34, 1.41E-10
-9.339559, 7.96E-11
-9.33896, 3.15E-11
-9.33857, 1.59E-11
-9.338255, 8.81E-12
-9.337941, 4.80E-12
-9.337699, 2.97E-12
-9.337502, 2.00E-12
-9.337321, 1.39E-12
-9.337154, 9.86E-13
-9.336966, 6.68E-13
-9.336785, 4.57E-13
-9.336635, 3.33E-13
-9.336496, 2.48E-13
-9.336357, 1.84E-13
-9.336219, 1.37E-13
-9.33608, 1.01E-13
-9.335948, 7.58E-14
-9.335538, 3.11E-14
-9.335112, 1.26E-14
-9.334839, 7.28E-15
-9.334561, 4.30E-15
-9.334083, 1.91E-15
-9.333615, 9.72E-16
-9.333222, 5.97E-16
-9.332902, 4.22E-16
-9.332589, 3.11E-16
-9.332351, 2.53E-16
-9.332165, 2.17E-16
-9.331888, 1.76E-16
-9.331572, 1.41E-16
-9.331133, 1.07E-16
-9.330565, 7.69E-17
-9.329997, 5.65E-17
-9.32956, 4.50E-17
-9.329224, 3.79E-17
-9.328933, 3.28E-17
-9.328661, 2.87E-17
-9.32839, 2.52E-17
-9.328071, 2.16E-17
-9.327689, 1.81E-17
-9.327286, 1.50E-17
-9.326913, 1.27E-17
-9.326574, 1.09E-17
-9.326235, 9.44E-18
-9.325924, 8.27E-18
-9.325704, 7.55E-18
-9.325276, 6.34E-18
-9.324475, 4.63E-18
-9.323674, 3.45E-18
-9.323012, 2.73E-18
-9.322366, 2.20E-18
-9.321841, 1.87E-18
-9.321358, 1.61E-18
-9.320888, 1.40E-18
-9.320442, 1.24E-18
-9.318416, 7.39E-19
-9.315012, 3.75E-19
-9.31208, 2.44E-19
-9.309748, 1.87E-19
-9.305536, 1.33E-19
-9.298301, 9.51E-20
-9.291065, 8.08E-20
-9.284487, 7.47E-20
-9.278682, 7.16E-20
-9.273809, 6.97E-20
-9.268994, 6.83E-20
-9.253938, 6.50E-20
-9.226267, 6.00E-20
-9.195504, 5.50E-20
-9.16474, 5.04E-20
-9.13471, 4.62E-20
-9.114242, 4.35E-20
-9.097002, 4.14E-20
-9.079654, 3.93E-20
-9.055817, 3.66E-20
-9.031981, 3.41E-20
-9, 3.10E-20
-8.955931, 2.71E-20
-8.901174, 2.30E-20
-8.823944, 1.81E-20
-8.709937, 1.26E-20
-8.209776, 2.33E-21
-7.970808, 9.97E-22
-7.956878, 9.48E-22
-7.807291, 5.49E-22
-7.623418, 2.77E-22
-7.47275, 1.56E-22
-6.984586, 2.32E-23
-6.450887, 2.62E-24
-6.013739, 4.10E-25
-6, 3.87E-25
-5.374326, 2.44E-26
-4.893528, 2.71E-27
-4.533123, 4.99E-28
-4.172718, 8.90E-29
-3.845092, 1.81E-29
-3.609261, 5.64E-30
-3.234582, 8.66E-31
-3, 2.64E-31
-2.566236, 2.86E-32
-2.140924, 3.14E-33
-1.761785, 4.25E-34
-1.532037, 1.26E-34
-1.34002, 4.52E-35
-1.156938, 1.74E-35
-0.9915532, 6.61E-36
-0.8432562, 3.27E-36
-0.6949593, 3.66E-36
-0.5579612, 4.67E-37
-0.1956929, 1.05E-37
-1.99E-13, 3.79E-38
0.5415548, 2.63E-39
1.283887, 1.37E-40
2.290611, 6.94E-42
3, 1.80E-42
5.700661, -1.02E-42
6, 1.42E-41
8.71989, 2.52E-45
9, 3.22E-45
11.22289, 1.58E-46
12, 2.77E-46
15, 1.76E-45
18, 3.74E-47
20.96445, 5.18E-45
21, 5.92E-45
22.85348, 1.14E-45
24, 1.48E-45
25.14341, -3.52E-48
27, 9.44E-48
29.73831, -6.03E-46
30, -3.53E-46
31.85572, 2.88E-47
33, -1.57E-47
34.66411, 2.50E-48
36, -2.10E-47
39, 1.07E-46
41.25191, 1.04E-49
42, 4.75E-47
43.69481, 4.92E-50
45, 1.84E-50
48, -1.94E-49
50.44597, 3.60E-49
51, -4.34E-51
52.92792, -2.60E-52
54, 4.30E-52
56.15123, 3.53E-54
57, 1.84E-55
60, -1.11E-55
62.91369, 1.77E-54
63, -1.19E-55
66, 1.62E-58
69, 9.71E-58
70.83638, 4.32E-59
72, 2.14E-60
75, 6.54E-60
78, -9.21E-61
81, 7.03E-62
84, 8.11E-62
87, 5.44E-62
90, 1.40E-63
93, 5.56E-66
96, 3.86E-68
98.67166, 2.00E-68
99, 1.87E-68
102, 1.07E-68
105, 6.75E-69
108, 4.60E-69
111, 3.29E-69
114, 2.44E-69
117, 1.89E-69
120, 1.50E-69


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-tertbutanol-DRGEPSA.txt <==
# Mass fraction of tert-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy DRGEPSA mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66.70463, 0.04302728
-66, 0.04302728
-64.53776, 0.04302728
-63.43328, 0.04302728
-63, 0.04302728
-60.39694, 0.04302728
-60, 0.04302728
-58.44374, 0.04302728
-57.31517, 0.04302728
-57, 0.04302728
-55.02431, 0.04302728
-54, 0.04302728
-52.77976, 0.04302728
-51.34116, 0.04302728
-51, 0.04302728
-49.88489, 0.04302728
-48.96732, 0.04302728
-48.25397, 0.04302728
-48, 0.04302728
-46.82398, 0.04302727
-45, 0.04302727
-43.2403, 0.04302727
-42.18316, 0.04302727
-42, 0.04302727
-41.24832, 0.04302727
-40.54314, 0.04302726
-39.03223, 0.04302725
-39, 0.04302725
-37.10162, 0.04302722
-36, 0.0430272
-35.15661, 0.04302717
-34.48946, 0.04302714
-33.96131, 0.04302711
-33.16479, 0.04302704
-33, 0.04302703
-32.36431, 0.04302696
-31.34077, 0.0430268
-30.46213, 0.0430266
-30.02019, 0.04302647
-30, 0.04302647
-28.92281, 0.04302601
-28.43186, 0.04302572
-28.04092, 0.04302544
-27.28184, 0.04302471
-27, 0.04302436
-25.96946, 0.04302257
-25.06485, 0.04301991
-24.22455, 0.04301576
-24, 0.04301423
-23.39152, 0.04300874
-22.87369, 0.04300187
-22.54624, 0.042996
-22.31939, 0.04299102
-22.10239, 0.04298539
-21.92567, 0.04298007
-21.77683, 0.04297499
-21.62955, 0.04296936
-21.48367, 0.04296311
-21.35112, 0.04295678
-21, 0.04293647
-20.52019, 0.04289804
-20.20379, 0.04286382
-19.93901, 0.04282835
-19.68542, 0.04278751
-19.61802, 0.04277541
-19.61795, 0.0427754
-19.61738, 0.04277529
-19.61596, 0.04277503
-19.60923, 0.04277379
-19.5795, 0.04276825
-19.4302, 0.0427387
-18.83303, 0.04258915
-18.07149, 0.04231434
-18, 0.04228318
-17.51318, 0.0420446
-17.21713, 0.04187573
-16.6327, 0.0414845
-15.70655, 0.04068396
-15.14977, 0.04007659
-15, 0.03989462
-14.66326, 0.03945368
-14.32835, 0.03896764
-14.04857, 0.03852128
-13.83303, 0.03814979
-13.14388, 0.0367728
-12.62892, 0.03550933
-12.2016, 0.03425736
-12, 0.03358549
-11.72452, 0.03256278
-11.52515, 0.03173203
-11.37355, 0.03103907
-11.09754, 0.02960934
-10.91213, 0.02849541
-10.75919, 0.02745643
-10.64689, 0.02660814
-10.53412, 0.02566742
-10.3723, 0.02412218
-10.26502, 0.02293495
-10.18686, 0.02196529
-10.12019, 0.02105325
-9.96191, 0.01847705
-9.805105, 0.01508957
-9.691922, 0.01183309
-9.62939, 0.00961978
-9.595666, 0.008276074
-9.570944, 0.007217338
-9.551605, 0.006343706
-9.532265, 0.005429986
-9.514584, 0.004561185
-9.501553, 0.0039032
-9.491689, 0.003397718
-9.485839, 0.003096112
-9.485467, 0.003076911
-9.485122, 0.003059116
-9.483146, 0.002957118
-9.472785, 0.0024236
-9.463875, 0.00197104
-9.457224, 0.001641366
-9.4521, 0.001394918
-9.442024, 9.40E-04
-9.429424, 4.58E-04
-9.422986, 2.69E-04
-9.419192, 1.80E-04
-9.413679, 8.42E-05
-9.410285, 4.52E-05
-9.408071, 2.74E-05
-9.406281, 1.70E-05
-9.404851, 1.09E-05
-9.403603, 7.05E-06
-9.402303, 4.19E-06
-9.399145, 8.05E-07
-9.397048, 1.73E-07
-9.395719, 5.04E-08
-9.394911, 2.16E-08
-9.394247, 1.06E-08
-9.393749, 6.35E-09
-9.393048, 3.43E-09
-9.391665, 1.50E-09
-9.39076, 9.43E-10
-9.390078, 6.22E-10
-9.38959, 4.33E-10
-9.388755, 1.95E-10
-9.388241, 1.01E-10
-9.387912, 6.15E-11
-9.38747, 2.82E-11
-9.387011, 1.11E-11
-9.386643, 4.93E-12
-9.386313, 2.31E-12
-9.386037, 1.21E-12
-9.385734, 5.84E-13
-9.385311, 2.07E-13
-9.384979, 8.97E-14
-9.38452, 2.70E-14
-9.384114, 8.94E-15
-9.383823, 3.96E-15
-9.383556, 1.85E-15
-9.383348, 1.01E-15
-9.383048, 4.17E-16
-9.382698, 1.46E-16
-9.382449, 6.84E-17
-9.382083, 2.21E-17
-9.381727, 7.20E-18
-9.381392, 2.47E-18
-9.381086, 9.18E-19
-9.380842, 4.13E-19
-9.380484, 1.26E-19
-9.380044, 2.89E-20
-9.379605, 6.56E-21
-9.379223, 1.81E-21
-9.378926, 6.65E-22
-9.378755, 3.74E-22
-9.378602, 2.25E-22
-9.378368, 1.03E-22
-9.377814, 1.68E-23
-9.377262, 2.84E-24
-9.37671, 4.99E-25
-9.376268, 1.27E-25
-9.375733, 2.50E-26
-9.37513, 4.24E-27
-9.374528, 7.74E-28
-9.373925, 1.57E-28
-9.373325, 3.68E-29
-9.372937, 1.57E-29
-9.372412, 5.44E-30
-9.371145, 6.08E-31
-9.369864, 8.71E-32
-9.367985, 6.21E-33
-9.36568, 2.94E-34
-9.363418, 1.66E-35
-9.361613, 4.75E-35
-9.359932, 8.31E-36
-9.358147, 2.40E-36
-9.356529, 9.38E-38
-9.353277, 1.46E-31
-9.346847, 8.39E-28
-9.337204, 1.90E-27
-9.32779, 7.83E-28
-9.319978, -1.68E-28
-9.312204, 4.68E-29
-9.301123, 7.39E-28
-9.288677, -9.82E-29
-9.25983, -1.43E-28
-9.231161, -1.86E-28
-9, 9.24E-33
-6, 1.33E-34
-3.177342, -7.17E-36
-3, -7.86E-38
-0.8890528, 1.03E-37
-1.99E-13, 7.74E-38
2.832118, 1.43E-37
3, -1.05E-38
6, -4.91E-37
9, 7.78E-36
11.35305, -2.41E-37
12, -9.77E-38
13.72525, -6.60E-37
15, 2.58E-37
16.83956, 3.01E-37
18, 5.66E-38
21, 5.26E-36
23.02332, -1.30E-29
24, 1.33E-30
27, 1.30E-28
28.89723, -6.76E-29
30, 1.11E-30
31.4779, 1.73E-29
32.76069, 4.58E-30
33, -3.63E-30
34.24567, -2.68E-29
35.24515, 2.62E-29
36, 1.01E-28
38.84986, 6.06E-29
39, 4.72E-29
42, 3.42E-29
44.27363, -9.64E-32
45, 3.38E-46
47.19899, -5.14E-29
48, 8.23E-30
50.65814, 1.97E-29
51, -2.45E-30
53.25974, 3.50E-29
54, 1.59E-30
55.52113, 1.76E-32
57, 1.19E-30
60, 2.20E-28
62.96012, -6.29E-29
63, 4.07E-30
64.859, 3.78E-34
66, 0
69, 1.60E-33
72, -3.58E-35
75, -1.56E-36
78, -1.28E-35
81, 1.12E-36
84, -2.52E-36
87, 5.08E-38
90, -1.46E-41
93, 8.43E-42
96, 2.97E-42
99, 1.37E-42
102, 7.38E-43
105, 4.42E-43
108, 2.89E-43
111, 2.02E-43
114, 1.49E-43
117, 1.14E-43
120, 8.98E-44


==> anc/data/Sarathy-engine-mass-fractions/Sarathy-tertbutanol-detailed.txt <==
# Mass fraction of tert-butanol
# in engine simulation using CR = 14, equivalence ratio = 0.5,
# initial temperature = 489 K, initial pressure = 1.48 atm, engine speed = 1200 rpm
#
# Sarathy detailed mechanism
#
# Crank angle (deg), mass fraction
-180, 0.04302728
-177, 0.04302728
-174, 0.04302728
-171, 0.04302728
-168, 0.04302728
-165, 0.04302728
-162, 0.04302728
-159, 0.04302728
-156, 0.04302728
-153, 0.04302728
-150, 0.04302728
-147, 0.04302728
-144, 0.04302728
-141, 0.04302728
-138, 0.04302728
-135, 0.04302728
-132, 0.04302728
-129, 0.04302728
-126, 0.04302728
-123, 0.04302728
-120, 0.04302728
-117, 0.04302728
-114, 0.04302728
-111, 0.04302728
-108, 0.04302728
-105, 0.04302728
-102, 0.04302728
-99, 0.04302728
-96, 0.04302728
-93, 0.04302728
-90, 0.04302728
-87, 0.04302728
-84, 0.04302728
-81, 0.04302728
-78, 0.04302728
-75, 0.04302728
-72, 0.04302728
-69, 0.04302728
-66, 0.04302728
-63, 0.04302728
-60, 0.04302728
-57, 0.04302728
-54, 0.04302728
-51, 0.04302728
-49.08306, 0.04302728
-48, 0.04302728
-46.85862, 0.04302727
-45.72609, 0.04302727
-45, 0.04302727
-44.16404, 0.04302727
-43.42098, 0.04302727
-42.67793, 0.04302727
-42, 0.04302727
-40.02477, 0.04302726
-39.20769, 0.04302725
-39, 0.04302725
-38.34661, 0.04302724
-37.77086, 0.04302724
-37.299, 0.04302723
-36.91485, 0.04302722
-36.58135, 0.04302721
-36.27101, 0.04302721
-36, 0.0430272
-34.16005, 0.04302712
-33.17807, 0.04302705
-33, 0.04302703
-32.37362, 0.04302696
-31.89404, 0.0430269
-31.45827, 0.04302682
-31.02458, 0.04302674
-30.58756, 0.04302664
-30, 0.04302647
-28.89084, 0.04302599
-28.18139, 0.04302554
-27.72507, 0.04302517
-27, 0.04302436
-25.93218, 0.04302248
-25.22255, 0.04302047
-24.62251, 0.04301799
-24.20365, 0.04301562
-24, 0.04301423
-23.71978, 0.04301197
-23.4455, 0.04300931
-22.98056, 0.04300348
-22.62963, 0.04299761
-22.39253, 0.04299269
-22.18364, 0.04298758
-22.01216, 0.04298273
-21.85742, 0.04297778
-21.7071, 0.04297237
-21.30919, 0.04295459
-21, 0.04293641
-20.56155, 0.04290187
-20.31009, 0.04287616
-19.93836, 0.04282818
-19.61804, 0.04277537
-19.61793, 0.04277535
-19.61731, 0.04277524
-19.61517, 0.04277484
-19.60337, 0.04277266
-19.55838, 0.0427642
-19.34332, 0.04272014
-18.64706, 0.04253152
-18.15721, 0.04235104
-18, 0.04228395
-17.34453, 0.04195242
-16.69519, 0.04153348
-16.2229, 0.04116456
-15.86282, 0.04084253
-15.57027, 0.04055243
-15.05274, 0.03996996
-15, 0.03990522
-14.12254, 0.03865931
-13.52267, 0.03758868
-13.06059, 0.03660817
-12.78523, 0.0359448
-12.5842, 0.03541665
-12.06709, 0.03385062
-12, 0.03362149
-11.50143, 0.03167421
-11.21548, 0.03030783
-10.99777, 0.02909912
-10.84262, 0.0281239
-10.73768, 0.02739854
-10.64343, 0.02669384
-10.56151, 0.02603422
-10.48115, 0.02533836
-10.31965, 0.02376325
-10.09573, 0.0210486
-9.934839, 0.01853053
-9.83795, 0.01667828
-9.781485, 0.01544682
-9.739514, 0.0144456
-9.702782, 0.01350197
-9.65961, 0.01230403
-9.619664, 0.01110165
-9.594548, 0.01029558
-9.574599, 0.00962607
-9.553262, 0.00887995
-9.546401, 0.008633206
-9.527233, 0.007925807
-9.526684, 0.007905151
-9.526676, 0.007904836
-9.526573, 0.007900941
-9.526136, 0.007884475
-9.518057, 0.007577495
-9.484677, 0.006256058
-9.464376, 0.005409841
-9.449008, 0.004748261
-9.436555, 0.004199737
-9.425429, 0.003701541
-9.417803, 0.003356468
-9.413739, 0.003171707
-9.411129, 0.003052845
-9.410465, 0.003022586
-9.410465, 0.003022575
-9.410462, 0.003022449
-9.410444, 0.003021596
-9.410194, 0.003010219
-9.408417, 0.002929191
-9.405514, 0.002796795
-9.401782, 0.00262662
-9.398348, 0.002470213
-9.395396, 0.002336088
-9.392638, 0.002211148
-9.389618, 0.002074956
-9.387236, 0.001968035
-9.38502, 0.001869129
-9.382656, 0.001764302
-9.371863, 0.001298169
-9.363138, 9.44E-04
-9.358143, 7.56E-04
-9.354669, 6.33E-04
-9.35079, 5.05E-04
-9.34427, 3.16E-04
-9.34257, 2.73E-04
-9.340422, 2.23E-04
-9.338316, 1.78E-04
-9.336383, 1.42E-04
-9.330897, 6.30E-05
-9.326415, 2.46E-05
-9.323508, 1.07E-05
-9.321419, 4.97E-06
-9.319691, 2.28E-06
-9.318474, 1.19E-06
-9.316819, 4.04E-07
-9.315644, 1.59E-07
-9.314686, 6.56E-08
-9.313713, 2.39E-08
-9.31255, 6.86E-09
-9.311806, 3.48E-09
-9.311127, 2.20E-09
-9.309709, 1.08E-09
-9.308785, 6.42E-10
-9.308182, 4.14E-10
-9.307753, 2.83E-10
-9.307395, 1.94E-10
-9.306844, 9.62E-11
-9.306379, 4.66E-11
-9.306019, 2.45E-11
-9.305703, 1.33E-11
-9.305489, 8.60E-12
-9.305277, 5.55E-12
-9.305075, 3.64E-12
-9.30491, 2.58E-12
-9.304433, 9.50E-13
-9.304012, 3.99E-13
-9.30373, 2.25E-13
-9.303497, 1.42E-13
-9.303323, 1.02E-13
-9.30311, 6.89E-14
-9.302586, 2.82E-14
-9.302084, 1.32E-14
-9.301626, 7.06E-15
-9.301226, 4.21E-15
-9.300854, 2.65E-15
-9.300612, 1.97E-15
-9.30021, 1.22E-15
-9.299911, 8.58E-16
-9.299682, 6.59E-16
-9.299204, 3.85E-16
-9.298421, 1.67E-16
-9.297911, 9.97E-17
-9.29748, 6.57E-17
-9.297074, 4.51E-17
-9.296819, 3.60E-17
-9.296635, 3.06E-17
-9.296469, 2.66E-17
-9.296318, 2.34E-17
-9.295839, 1.59E-17
-9.295221, 9.92E-18
-9.294738, 7.04E-18
-9.29433, 5.34E-18
-9.293428, 3.04E-18
-9.29274, 2.06E-18
-9.29228, 1.61E-18
-9.291027, 8.82E-19
-9.289762, 5.19E-19
-9.288004, 2.77E-19
-9.286635, 1.82E-19
-9.285646, 1.38E-19
-9.284777, 1.11E-19
-9.283908, 9.01E-20
-9.283039, 7.43E-20
-9.28217, 6.20E-20
-9.281302, 5.23E-20
-9.280433, 4.45E-20
-9.279564, 3.82E-20
-9.278695, 3.30E-20
-9.277838, 2.88E-20
-9.277056, 2.56E-20
-9.276341, 2.30E-20
-9.275638, 2.09E-20
-9.273995, 1.67E-20
-9.269435, 9.62E-21
-9.264874, 5.90E-21
-9.260313, 3.75E-21
-9.256255, 2.55E-21
-9.253263, 1.93E-21
-9.250299, 1.47E-21
-9.24517, 9.23E-22
-9.234397, 3.52E-22
-9.223625, 1.35E-22
-9.212853, 5.18E-23
-9.20208, 1.98E-23
-9.191308, 7.60E-24
-9.180536, 2.91E-24
-9.169764, 1.11E-24
-9.158991, 4.25E-25
-9.148219, 1.62E-25
-9.137447, 6.18E-26
-9.118364, 1.12E-26
-9.098974, 1.96E-27
-9.079584, 3.42E-28
-9.048929, 2.16E-29
-9.014027, 9.11E-31
-9, 2.57E-31
-8.848487, 1.21E-35
-6, -4.60E-40
-3, -6.37E-39
-0.1284873, 7.32E-41
-1.99E-13, 2.49E-41
2.211803, -4.41E-43
3, -1.57E-45
6, 1.69E-47
9, 3.04E-47
12, 3.81E-47
14.66355, 3.55E-48
15, 6.54E-48
17.42995, -4.89E-48
18, 1.08E-48
20.00619, -1.58E-48
21, 1.44E-49
22.38582, 2.37E-49
23.75655, -3.56E-49
24, 2.61E-50
25.32309, -3.24E-49
26.37768, 6.15E-50
27, -2.22E-50
30, -1.71E-49
32.67936, 9.47E-51
33, 2.14E-50
36, 1.49E-50
39, -4.56E-50
42, 1.31E-49
44.07239, 1.08E-50
45, -8.83E-53
46.65998, -1.15E-50
48, 9.37E-53
51, 9.25E-52
54, 7.22E-53
56.78586, 5.10E-53
57, 4.23E-53
59.61634, 5.76E-53
60, 4.41E-53
62.23444, 1.94E-53
63, 2.20E-53
66, 1.87E-53
69, 3.88E-53
72, -2.08E-54
75, 1.68E-53
77.82774, 1.25E-53
78, 1.24E-53
81, 1.16E-53
84, 1.07E-53
87, 1.01E-53
90, 9.99E-54
93, 9.53E-54
96, 9.25E-54
99, 9.02E-54
102, 8.82E-54
105, 8.65E-54
108, 8.84E-54
111, 8.39E-54
114, 8.30E-54
117, 8.20E-54
120, 8.10E-54


==> anc/data/Sarathy-flamespeed-sensitivity.txt <==
# Sensitivity coefficient of laminar flame speed to various reactions
# using Sarathy mechanism
#
# n-butanol/air mixture
# unburned temperature of 400 K, pressure of 1 atm, equivalence ratio = 1.0
#
# reaction, detailed, DRGEP, DRGEPSA
h+oh+M<=>h2o+M,          -0.06604237, -0.06569009, -0.06484811
h+o2(+M)<=>ho2(+M),      -0.04111858, -0.04066505, -0.03920792
c3h5-a+h(+M)<=>c3h6(+M), -0.01897917, -0.02177526, -0.04345061
c2h2+h(+M)<=>c2h3(+M),   0.02465797, 0.02622848, 0.03002305
oh+h2<=>h+h2o,           0.02492865, 0.02464749, 0.02393295
ch3+ho2<=>ch3o+oh,       0.02624346, 0.02618086, 0.02643805
ho2+h<=>2oh,             0.03042767, 0.02992952, 0.03002305
hco+M<=>h+co+M,          0.08820506, 0.08957403, 0.08774039
co+oh<=>co2+h,           0.1228477, 0.1218587, 0.1212203
h+o2<=>o+oh,             0.3251439, 0.3234094, 0.3285127


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_ibut_phi=0.2.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.422211E-4,6.928768E-6,4.790148E-6,1.430319E-4,7.007014E-6,4.822678E-6,1.457954E-4,7.055761E-6,4.735706E-6
0.645161290322581,1.468056E-4,9.674761E-6,6.973601E-6,1.478337E-4,9.717018E-6,6.971362E-6,1.516637E-4,9.758672E-6,6.814441E-6
0.666666666666667,1.614318E-4,1.429362E-5,1.064359E-5,1.625345E-4,1.425329E-5,1.05709E-5,1.678368E-4,1.42587E-5,1.028935E-5
0.689655172413793,1.922196E-4,2.236773E-5,1.700636E-5,1.932092E-4,2.216213E-5,1.680765E-5,2.003736E-4,2.208858E-5,1.632299E-5
0.714285714285714,2.526887E-4,3.700768E-5,2.830102E-5,2.529883E-4,3.649153E-5,2.788485E-5,2.624132E-4,3.633896E-5,2.712044E-5
0.740740740740741,3.723722E-4,6.436565E-5,4.850607E-5,3.706234E-4,6.329706E-5,4.773791E-5,3.831406E-4,6.328472E-5,4.672181E-5
0.769230769230769,6.189175E-4,1.160518E-4,8.398051E-5,6.119117E-4,1.140608E-4,8.266201E-5,6.304674E-4,1.151658E-4,8.174513E-5
0.8,0.001155417,2.117665E-4,1.437074E-4,0.001135508,2.083193E-4,1.415324E-4,0.00117242,2.132379E-4,1.416418E-4
0.833333333333333,0.002394883,3.814047E-4,2.420732E-4,0.002343699,3.756916E-4,2.385319E-4,0.002450522,3.892923E-4,2.414781E-4
0.869565217391304,0.00540996,6.805542E-4,4.12885E-4,0.005285103,6.715152E-4,4.077275E-4,0.005664606,7.005665E-4,4.168008E-4
0.909090909090909,0.01288816,0.001256389,7.432547E-4,0.01260646,0.00124492,7.385485E-4,0.0139437,0.001300667,7.590644E-4
0.952380952380952,0.03086717,0.002510187,0.00145728,0.03030622,0.002506973,0.001463415,0.03414609,0.002610182,0.001503305
1,0.07390241,0.005553806,0.00316969,0.07295553,0.005609079,0.003233505,0.08095719,0.005797676,0.003306089
1.052632,0.1922036,0.01376697,0.007759152,0.191332,0.01413155,0.008114216,0.2057992,0.01447813,0.008240103
1.111111,0.5718302,0.03874678,0.02169652,0.574766,0.04086944,0.02364291,0.6032371,0.04150335,0.02382577
1.176471,1.949356,0.125862,0.07015364,1.978999,0.1393147,0.08187595,2.045279,0.1402419,0.08182448
1.25,7.729322,0.4770965,0.264035,7.973353,0.5754916,0.3444385,8.162123,0.5740993,0.3413574
1.333333,36.66588,2.121794,1.168332,39.18223,2.961048,1.800084,39.82611,2.928835,1.77255
1.428571,210.7,11.18138,6.100523,246.0118,19.54818,12.00625,248.0606,19.24474,11.80463


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_ibut_phi=0.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.849275E-5,3.688733E-6,2.41605E-6,2.875797E-5,3.676629E-6,2.401896E-6,3.000754E-5,3.706236E-6,2.401075E-6
0.645161290322581,3.926503E-5,5.388697E-6,3.537128E-6,3.95621E-5,5.353153E-6,3.506962E-6,4.117273E-5,5.368588E-6,3.493482E-6
0.666666666666667,5.616905E-5,8.154238E-6,5.354012E-6,5.641725E-5,8.074219E-6,5.296464E-6,5.83844E-5,8.060712E-6,5.263303E-6
0.689655172413793,8.411684E-5,1.283454E-5,8.386779E-6,8.416752E-5,1.267622E-5,8.286923E-6,8.63823E-5,1.262169E-5,8.235574E-6
0.714285714285714,1.33354E-4,2.105821E-5,1.354566E-5,1.327896E-4,2.076684E-5,1.339346E-5,1.349505E-4,2.068093E-5,1.335277E-5
0.740740740740741,2.259662E-4,3.585312E-5,2.22992E-5,2.239315E-4,3.537962E-5,2.212489E-5,2.254358E-4,3.538546E-5,2.218868E-5
0.769230769230769,4.122925E-4,6.245977E-5,3.672193E-5,4.069916E-4,6.183426E-5,3.66252E-5,4.071564E-4,6.235122E-5,3.701392E-5
0.8,8.130559E-4,1.08611E-4,5.973111E-5,8.005164E-4,1.081423E-4,5.9911E-5,8.001869E-4,1.10126E-4,6.095674E-5
0.833333333333333,0.001730401,1.854657E-4,9.782864E-5,0.001702339,1.858341E-4,9.858134E-5,0.001712973,1.906755E-4,1.008103E-4
0.869565217391304,0.003927282,3.200172E-4,1.695621E-4,0.003869425,3.224532E-4,1.718217E-4,0.003950811,3.321299E-4,1.762079E-4
0.909090909090909,0.009186615,5.949174E-4,3.233998E-4,0.00909382,6.033614E-4,3.30167E-4,0.009465384,6.216602E-4,3.384309E-4
0.952380952380952,0.02096573,0.001237245,6.847991E-4,0.02091868,0.00126505,7.055505E-4,0.02203016,0.001298949,7.204434E-4
1,0.04679698,0.002880058,0.00160459,0.04709287,0.002971228,0.001672287,0.04931153,0.003032989,0.001697958
1.052632,0.1151156,0.00746988,0.004168018,0.1168259,0.007796296,0.004424303,0.1209299,0.00790814,0.004465968
1.111111,0.3343993,0.0217237,0.01211128,0.3422168,0.02315371,0.01330982,0.3509524,0.02334935,0.01336
1.176471,1.131984,0.07174223,0.03970667,1.167381,0.07986869,0.04669076,1.189256,0.08009021,0.04660474
1.25,4.475333,0.270589,0.1473075,4.668246,0.3298044,0.1961852,4.734532,0.3287628,0.1947663
1.333333,21.12107,1.162346,0.6231339,22.7088,1.681045,1.014768,22.94088,1.666653,1.003525
1.428571,119.0566,5.718950,3.037097,140.5875,10.9232,6.655389,141.222,10.80302,6.581634


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_ibut_phi=1.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.349066E-5,2.893001E-6,1.812216E-6,2.371525E-5,2.884885E-6,1.803228E-6,2.422656E-5,2.85543E-6,1.777294E-6
0.645161290322581,3.205424E-5,4.139675E-6,2.59714E-6,3.230085E-5,4.118133E-6,2.578259E-6,3.287704E-5,4.059449E-6,2.535528E-6
0.666666666666667,4.538055E-5,6.140142E-6,3.845954E-6,4.558134E-5,6.088898E-6,3.814212E-6,4.614703E-5,5.982866E-6,3.746969E-6
0.689655172413793,6.727626E-5,9.470051E-6,5.893807E-6,6.735729E-5,9.376552E-6,5.846432E-6,6.768599E-5,9.195828E-6,5.749078E-6
0.714285714285714,1.056034E-4,1.521983E-5,9.296538E-6,1.053121E-4,1.506733E-5,9.24391E-6,1.050179E-4,1.479524E-5,9.126926E-6
0.740740740740741,1.773204E-4,2.535036E-5,1.490338E-5,1.762228E-4,2.515334E-5,1.490154E-5,1.744853E-4,2.481427E-5,1.4808E-5
0.769230769230769,3.210643E-4,4.30636E-5,2.384347E-5,3.180517E-4,4.295979E-5,2.402646E-5,3.137479E-4,4.271399E-5,2.405312E-5
0.8,6.281259E-4,7.279281E-5,3.781565E-5,6.211962E-4,7.322449E-5,3.841296E-5,6.132927E-4,7.345624E-5,3.870047E-5
0.833333333333333,0.001323688,1.211414E-4,6.115484E-5,0.001309172,1.229356E-4,6.254524E-5,0.001301151,1.241774E-4,6.334099E-5
0.869565217391304,0.002960096,2.060543E-4,1.063452E-4,0.002934943,2.106226E-4,1.094068E-4,0.00295389,2.138352E-4,1.112934E-4
0.909090909090909,0.006768799,3.824628E-4,2.053373E-4,0.006752491,3.937175E-4,2.12791E-4,0.006901987,4.011983E-4,2.168589E-4
0.952380952380952,0.01499438,8.002061E-4,4.410978E-4,0.01511107,8.301019E-4,4.6066E-4,0.01557815,8.461676E-4,4.686087E-4
1,0.0324674,0.001878157,0.001046078,0.03308211,0.00196295,0.001102185,0.0339578,0.001994706,0.001116545
1.052632,0.07783543,0.004905549,0.002737591,0.08009549,0.005171937,0.002927508,0.08170064,0.005231254,0.002951392
1.111111,0.2224994,0.01431382,0.007966121,0.2309647,0.01535524,0.008796677,0.2346564,0.01545759,0.008825902
1.176471,0.7473975,0.04713334,0.02591243,0.780907,0.05273078,0.03069316,0.7906627,0.05282921,0.0306478
1.25,2.942189,0.1751431,0.0939149,3.09774,0.2159726,0.1278187,3.12763,0.2153033,0.1270561
1.333333,13.80093,0.7255255,0.380503,14.91839,1.088212,0.6531288,15.01816,1.080138,0.6473144
1.428571,76.33406,3.365628,1.762011,91.1551,6.966885,4.215827,91.33646,6.904385,4.182793


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_ibut_phi=1.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.203212E-5,2.580422E-6,1.579968E-6,2.229684E-5,2.575431E-6,1.57288E-6,2.253247E-5,2.524011E-6,1.535899E-6
0.645161290322581,2.967201E-5,3.633243E-6,2.229964E-6,2.995383E-5,3.616987E-6,2.216638E-6,3.018083E-5,3.530285E-6,2.158451E-6
0.666666666666667,4.139866E-5,5.302204E-6,3.253317E-6,4.167027E-5,5.266031E-6,3.233026E-6,4.175954E-5,5.12259E-6,3.144998E-6
0.689655172413793,6.049485E-5,8.058474E-6,4.915605E-6,6.069564E-5,7.99297E-6,4.888991E-6,6.038501E-5,7.763519E-6,4.762185E-6
0.714285714285714,9.370755E-5,1.277302E-5,7.647056E-6,9.366936E-5,1.267434E-5,7.629041E-6,9.252413E-5,1.233173E-5,7.467422E-6
0.740740740740741,1.555831E-4,2.099145E-5,1.207759E-5,1.549472E-4,2.089015E-5,1.212677E-5,1.521654E-4,2.043526E-5,1.195823E-5
0.769230769230769,2.790466E-4,3.515741E-5,1.903912E-5,2.770827E-4,3.52061E-5,1.928416E-5,2.712761E-4,3.473889E-5,1.917265E-5
0.8,5.417877E-4,5.856517E-5,2.981966E-5,5.371411E-4,5.920257E-5,3.048147E-5,5.268648E-4,5.896876E-5,3.051772E-5
0.833333333333333,0.001133238,9.630065E-5,4.787719E-5,0.001123747,9.831994E-5,4.93271E-5,0.001110638,9.864115E-5,4.968999E-5
0.869565217391304,0.002509593,1.625647E-4,8.305223E-5,0.00249546,1.674283E-4,8.617891E-5,0.002497864,1.68969E-4,8.731616E-5
0.909090909090909,0.005662216,3.006862E-4,1.605365E-4,0.005668512,3.121881E-4,1.678483E-4,0.005758177,3.167072E-4,1.706497E-4
0.952380952380952,0.01235402,6.286347E-4,3.458478E-4,0.01250801,6.579894E-4,3.642764E-4,0.01280658,6.688861E-4,3.701458E-4
1,0.02636276,0.001477126,8.224656E-4,0.02703461,0.001556884,8.728336E-4,0.02757079,0.001579748,8.838541E-4
1.052632,0.06227275,0.00386281,0.002155363,0.06461134,0.004100589,0.002317137,0.06555957,0.004144171,0.002335796
1.111111,0.1760364,0.0112707,0.006263931,0.1844423,0.01214925,0.006945242,0.1867253,0.01222326,0.006968559
1.176471,0.587759,0.03698874,0.02024448,0.6196203,0.04155744,0.02412675,0.6258438,0.04161903,0.02409581
1.25,2.306225,0.1359969,0.07222313,2.44417,0.169232,0.0998544,2.462994,0.1686896,0.09930462
1.333333,10.77420,0.5500155,0.2848614,11.69405,0.8463185,0.5062081,11.75234,0.8402915,0.5021489
1.428571,58.87228,2.461836,1.285673,70.8692,5.368121,3.234751,70.91428,5.324101,3.215102


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_ibut_phi=2.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.20933E-5,2.447015E-6,1.46946E-6,2.237988E-5,2.446083E-6,1.464723E-6,2.256036E-5,2.388049E-6,1.421756E-6
0.645161290322581,2.931078E-5,3.391685E-6,2.044247E-6,2.966567E-5,3.379132E-6,2.034382E-6,2.97493E-5,3.280726E-6,1.968109E-6
0.666666666666667,4.025452E-5,4.872852E-6,2.944549E-6,4.062763E-5,4.843229E-6,2.928202E-6,4.054539E-5,4.684107E-6,2.82841E-6
0.689655172413793,5.787923E-5,7.302378E-6,4.394791E-6,5.819153E-5,7.249711E-6,4.375591E-6,5.766433E-5,6.998884E-6,4.233995E-6
0.714285714285714,8.813846E-5,1.143369E-5,6.757393E-6,8.83174E-5,1.135942E-5,6.752749E-6,8.681098E-5,1.098214E-5,6.56797E-6
0.740740740740741,1.442484E-4,1.858252E-5,1.055638E-5,1.439108E-4,1.85209E-5,1.062052E-5,1.406252E-4,1.801114E-5,1.041387E-5
0.769230769230769,2.555931E-4,3.078992E-5,1.645845E-5,2.542035E-4,3.089202E-5,1.672082E-5,2.475323E-4,3.032862E-5,1.653947E-5
0.8,4.919583E-4,5.077202E-5,2.555006E-5,4.884326E-4,5.146189E-5,2.622288E-5,4.766469E-4,5.102497E-5,2.614003E-5
0.833333333333333,0.001021816,8.276828E-5,4.07708E-5,0.001014758,8.482553E-5,4.221214E-5,9.987324E-4,8.476656E-5,4.237404E-5
0.869565217391304,0.002245452,1.388705E-4,7.044088E-5,0.002236405,1.437253E-4,7.353571E-5,0.002230223,1.445581E-4,7.432687E-5
0.909090909090909,0.005017843,2.557159E-4,1.359418E-4,0.005033409,2.671371E-4,1.430838E-4,0.005094144,2.703121E-4,1.452752E-4
0.952380952380952,0.01083635,5.332925E-4,2.929159E-4,0.01100195,5.6199E-4,3.105677E-4,0.01122315,5.704747E-4,3.154265E-4
1,0.0228886,0.001252314,6.97047E-4,0.02357193,0.001328679,7.439994E-4,0.02395847,0.001347313,7.533751E-4
1.052632,0.05344252,0.003274841,0.001827131,0.05578527,0.003495727,0.001972986,0.05644326,0.003531732,0.001989076
1.111111,0.1496807,0.009550419,0.005302698,0.1579643,0.01033704,0.005900692,0.1596119,0.01039735,0.005921092
1.176471,0.4972179,0.03125746,0.01705186,0.527925,0.03524988,0.02042848,0.5325317,0.03529367,0.02040458
1.25,1.945968,0.1140041,0.06011928,2.073519,0.1429332,0.08416195,2.0872,0.1424546,0.08371757
1.333333,9.066197,0.452879,0.2326131,9.873157,0.7109112,0.4242049,9.911994,0.7059057,0.421028
1.428571,49.09961,1.978077,1.033798,59.48354,4.47941,2.691193,59.46812,4.444681,2.678428


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_nbut_phi=0.2.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.272873E-4,4.431529E-6,3.050297E-6,1.278926E-4,4.546744E-6,3.160189E-6,1.288124E-4,4.667692E-6,3.21986E-6
0.6451613,1.252297E-4,6.042059E-6,4.450791E-6,1.258816E-4,6.199751E-6,4.608332E-6,1.275408E-4,6.378068E-6,4.692195E-6
0.6666667,1.297023E-4,8.859854E-6,6.873591E-6,1.307298E-4,9.083704E-6,7.110187E-6,1.335169E-4,9.340683E-6,7.225553E-6
0.6896552,1.444495E-4,1.39636E-5,1.118119E-5,1.458633E-4,1.430323E-5,1.155501E-5,1.5053E-4,1.466543E-5,1.17219E-5
0.7142857,1.771425E-4,2.354758E-5,1.90183E-5,1.788202E-4,2.410673E-5,1.96442E-5,1.865907E-4,2.462592E-5,1.992952E-5
0.7407407,2.454225E-4,4.213209E-5,3.350786E-5,2.472883E-4,4.311546E-5,3.457169E-5,2.598346E-4,4.395437E-5,3.521166E-5
0.7692308,3.915086E-4,7.900518E-5,6.039047E-5,3.933773E-4,8.079321E-5,6.222249E-5,4.131299E-4,8.250053E-5,6.391995E-5
0.8,7.233428E-4,1.527226E-4,1.099871E-4,7.257199E-4,1.560434E-4,1.13129E-4,7.558829E-4,1.604073E-4,1.178133E-4
0.8333333,0.001537268,2.994837E-4,2.010845E-4,0.001544571,3.056397E-4,2.064397E-4,0.001589822,3.178417E-4,2.189603E-4
0.8695652,0.003681214,5.904669E-4,3.705757E-4,0.003711783,6.018544E-4,3.79753E-4,0.003784521,6.357878E-4,4.114065E-4
0.9090909,0.009561195,0.001176928,6.987415E-4,0.009671747,0.001198258,7.149429E-4,0.009824842,0.001288452,7.900368E-4
0.952381,0.02573543,0.002416289,0.00137461,0.02606949,0.002458266,0.001406109,0.02651171,0.002683757,0.001572403
1,0.06998212,0.005227027,0.002882584,0.07086844,0.005319999,0.002952737,0.07234513,0.00584616,0.00329948
1.052632,0.1940076,0.01219027,0.00662286,0.1963191,0.01241842,0.006785859,0.2015251,0.01357787,0.00748673
1.111111,0.5651663,0.03174714,0.01740737,0.5719122,0.03216046,0.017668,0.590709,0.03467512,0.01912549
1.176471,1.788188,0.09755087,0.05435939,1.809579,0.09667798,0.05443228,1.87559,0.1024673,0.05780985
1.25,6.362822,0.3605069,0.1992382,6.357379,0.3547504,0.2057606,6.57705,0.3702322,0.2151187
1.333333,27.75799,1.554534,0.841379,25.97877,1.640379,0.9775302,26.71592,1.692436,1.010877
1.428571,152.5834,7.793995,4.187937,135.7926,9.814705,6.090077,138.6166,10.06175,6.27676


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_nbut_phi=0.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.768706E-5,2.305865E-6,1.564666E-6,1.808173E-5,2.345331E-6,1.589299E-6,1.849084E-5,2.370005E-6,1.583262E-6
0.645161290322581,2.426637E-5,3.424398E-6,2.340121E-6,2.483616E-5,3.474279E-6,2.371827E-6,2.549732E-5,3.496023E-6,2.352452E-6
0.666666666666667,3.470087E-5,5.298787E-6,3.622583E-6,3.54836E-5,5.361378E-6,3.663167E-6,3.655374E-5,5.367545E-6,3.619511E-6
0.689655172413793,5.230529E-5,8.544941E-6,5.795805E-6,5.334322E-5,8.625215E-6,5.850384E-6,5.498832E-5,8.596314E-6,5.768628E-6
0.714285714285714,8.417406E-5,1.433585E-5,9.553839E-6,8.552183E-5,1.444929E-5,9.624168E-6,8.794267E-5,1.43552E-5,9.494387E-6
0.740740740740741,1.462212E-4,2.491521E-5,1.614237E-5,1.478724E-4,2.508486E-5,1.624186E-5,1.512568E-4,2.490736E-5,1.607039E-5
0.769230769230769,2.755286E-4,4.455651E-5,2.781612E-5,2.776696E-4,4.483513E-5,2.796085E-5,2.82099E-4,4.46325E-5,2.783754E-5
0.8,5.622234E-4,8.1476E-5,4.879493E-5,5.657925E-4,8.198919E-5,4.903161E-5,5.714261E-4,8.205474E-5,4.922849E-5
0.833333333333333,0.001230614,1.519893E-4,8.7505E-5,0.001239839,1.530099E-4,8.793365E-5,0.001248513,1.542367E-4,8.917639E-5
0.869565217391304,0.002844376,2.906478E-4,1.621288E-4,0.002872963,2.927678E-4,1.629795E-4,0.002895228,2.975209E-4,1.669651E-4
0.909090909090909,0.006821587,5.764143E-4,3.144837E-4,0.006906658,5.809196E-4,3.16397E-4,0.006981867,5.951807E-4,3.269998E-4
0.952380952380952,0.01682185,0.001201676,6.455761E-4,0.01704743,0.001211991,6.504225E-4,0.01729352,0.001250385,6.761508E-4
1,0.04290271,0.002662078,0.001415467,0.04346078,0.00268773,0.001427019,0.04422421,0.002785308,0.001486434
1.052632,0.114859,0.006343331,0.003379723,0.1162723,0.00639,0.00338,0.118709,0.006632127,0.003519353
1.111111,0.3278371,0.01680012,0.009168564,0.3318293,0.0166,0.00891,0.3400113,0.01721447,0.009241052
1.176471,1.013841,0.05250231,0.0292564,1.024617,0.0493,0.0272,1.052337,0.05089398,0.0281343
1.25,3.495078,0.1952459,0.1067486,3.447114,0.176,0.101,3.540267,0.1808366,0.1035051
1.333333,14.99559,0.8209253,0.4330093,13.1549,0.782,0.464,13.47828,0.8021407,0.4767436
1.428571,81.71513,3.873036,2.015505,63.33026,4.523458,2.87,64.62879,4.640603,2.959293


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_nbut_phi=1.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.610928E-5,2.071458E-6,1.331484E-6,1.655331E-5,2.10885E-6,1.350112E-6,1.651088E-5,2.076588E-6,1.315557E-6
0.645161290322581,2.193459E-5,3.020768E-6,1.947541E-6,2.253648E-5,3.0646E-6,1.967313E-6,2.250154E-5,3.012792E-6,1.914578E-6
0.666666666666667,3.112045E-5,4.577956E-6,2.939314E-6,3.194701E-5,4.625563E-6,2.957076E-6,3.188164E-5,4.540073E-6,2.878367E-6
0.689655172413793,4.665024E-5,7.196966E-6,4.565251E-6,4.779733E-5,7.24542E-6,4.577017E-6,4.770074E-5,7.10942E-6,4.460795E-6
0.714285714285714,7.495972E-5,1.17018E-5,7.269573E-6,7.64929E-5,1.174181E-5,7.262825E-6,7.625298E-5,1.153788E-5,7.101801E-6
0.740740740740741,1.302367E-4,1.956465E-5,1.181152E-5,1.323359E-4,1.958273E-5,1.177288E-5,1.31742E-4,1.930531E-5,1.157128E-5
0.769230769230769,2.447295E-4,3.346214E-5,1.955096E-5,2.478759E-4,3.344578E-5,1.946554E-5,2.466393E-4,3.313654E-5,1.92597E-5
0.8,4.927192E-4,5.844131E-5,3.307349E-5,4.981813E-4,5.840308E-5,3.294826E-5,4.965102E-4,5.821759E-5,3.285066E-5
0.833333333333333,0.001045717,1.046808E-4,5.773953E-5,0.001057128,1.047509E-4,5.761163E-5,0.001057755,1.050942E-4,5.790893E-5
0.869565217391304,0.002301136,1.944264E-4,1.053723E-4,0.002328111,1.949297E-4,1.053523E-4,0.002341802,1.968317E-4,1.067423E-4
0.909090909090909,0.005207277,3.793432E-4,2.03225E-4,0.00527345,3.810148E-4,2.036326E-4,0.005330577,3.87147E-4,2.077931E-4
0.952380952380952,0.01218857,7.847717E-4,4.162591E-4,0.01235014,7.895143E-4,4.179665E-4,0.01252577,8.067487E-4,4.288413E-4
1,0.02997832,0.001727505,9.087761E-4,0.03037147,0.001739733,9.118584E-4,0.03087129,0.001785569,9.387497E-4
1.052632,0.07849519,0.004074443,0.002153492,0.0795,0.00408,0.002131543,0.08099621,0.004201879,0.002197239
1.111111,0.2200998,0.01065771,0.005801715,0.223,0.0104,0.005486707,0.2277478,0.01067514,0.005653906
1.176471,0.6649212,0.03306297,0.01840874,0.671,0.0297,0.01628043,0.6878037,0.03060653,0.01675685
1.25,2.216306,0.1219307,0.06603706,2.16,0.102,0.05827466,2.21857,0.1049459,0.05992351
1.333333,9.291679,0.4983356,0.2574167,7.7,0.439,0.2632492,7.887712,0.4503058,0.2709788
1.428571,50.07567,2.229292,1.135764,34,2.5,1.647757,34.80747,2.577321,1.709498


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_nbut_phi=1.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.628805E-5,2.040824E-6,1.276473E-6,1.677111E-5,2.079139E-6,1.292992E-6,1.643295E-5,2.014435E-6,1.243365E-6
0.645161290322581,2.189165E-5,2.927047E-6,1.835221E-6,2.254765E-5,2.968399E-6,1.849638E-6,2.208825E-5,2.877119E-6,1.781229E-6
0.666666666666667,3.066732E-5,4.354132E-6,2.719834E-6,3.157153E-5,4.395084E-6,2.726819E-6,3.093254E-5,4.267262E-6,2.633069E-6
0.689655172413793,4.549074E-5,6.719141E-6,4.143417E-6,4.670198E-5,6.747239E-6,4.132176E-6,4.577701E-5,6.567568E-6,4.005658E-6
0.714285714285714,7.24647E-5,1.069551E-5,6.457424E-6,7.406389E-5,1.06924E-5,6.410188E-6,7.267814E-5,1.045369E-5,6.248414E-6
0.740740740740741,1.248658E-4,1.747319E-5,1.025188E-5,1.270796E-4,1.739954E-5,1.014294E-5,1.249566E-4,1.710521E-5,9.946168E-6
0.769230769230769,2.32262E-4,2.913555E-5,1.656292E-5,2.355461E-4,2.894603E-5,1.636843E-5,2.324581E-4,2.863526E-5,1.616749E-5
0.8,4.604425E-4,4.957238E-5,2.737548E-5,4.658625E-4,4.924343E-5,2.708594E-5,4.62264E-4,4.903037E-5,2.695032E-5
0.833333333333333,9.551745E-4,8.666593E-5,4.684386E-5,9.652979E-4,8.627087E-5,4.647829E-5,9.644245E-4,8.642806E-5,4.659391E-5
0.869565217391304,0.002041543,1.577845E-4,8.423222E-5,0.002062801,1.575695E-4,8.386341E-5,0.002074799,1.587708E-4,8.467652E-5
0.909090909090909,0.004478326,3.035337E-4,1.609083E-4,0.004527565,3.040347E-4,1.607363E-4,0.004577235,3.080607E-4,1.633651E-4
0.952380952380952,0.01019839,6.221174E-4,3.273751E-4,0.01031999,6.246764E-4,3.279059E-4,0.01046437,6.362451E-4,3.350683E-4
1,0.02457924,0.001358595,7.096596E-4,0.02488806,0.001365765,7.097793E-4,0.02528092,0.001397249,7.280828E-4
1.052632,0.06347089,0.003172764,0.001667482,0.06427793,0.003168039,0.001638525,0.0654288,0.003251534,0.00168
1.111111,0.175829,0.008207811,0.004458436,0.1780616,0.007896675,0.004144995,0.1817501,0.00811796,0.00426
1.176471,0.5226802,0.02526983,0.0140598,0.5275701,0.02212874,0.0120595,0.5398433,0.02274997,0.0124
1.25,1.70154,0.09254018,0.04983585,1.650059,0.07414625,0.04242921,1.691737,0.076173,0.0436
1.333333,7.008176,0.3712563,0.1894804,5.588904,0.3126689,0.1905778,5.733014,0.3212244,0.196
1.428571,37.47758,1.607326,0.811594,23.33253,1.790513,1.215071,23.88512,1.847038,1.26


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_nbut_phi=2.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.722638E-5,2.08441E-6,1.276295E-6,1.775604E-5,2.124107E-6,1.29151E-6,1.712574E-5,2.029721E-6,1.228246E-6
0.6451613,2.284656E-5,2.940482E-6,1.806181E-6,2.355795E-5,2.98144E-6,1.817085E-6,2.270044E-5,2.855413E-6,1.733712E-6
0.6666667,3.157691E-5,4.303012E-6,2.634844E-6,3.25415E-5,4.33708E-6,2.633871E-6,3.139591E-5,4.171041E-6,2.52658E-6
0.6896552,4.620329E-5,6.525244E-6,3.950742E-6,4.747329E-5,6.535878E-6,3.923565E-6,4.588857E-5,6.321845E-6,3.787215E-6
0.7142857,7.261713E-5,1.021243E-5,6.0582E-6,7.430341E-5,1.017096E-5,5.980853E-6,7.206878E-5,9.901685E-6,5.813558E-6
0.7407407,1.236274E-4,1.639109E-5,9.45483E-6,1.258901E-4,1.624332E-5,9.295822E-6,1.227519E-4,1.592879E-5,9.101824E-6
0.7692308,2.270275E-4,2.68365E-5,1.500871E-5,2.30227E-4,2.651205E-5,1.473274E-5,2.260307E-4,2.619012E-5,1.453121E-5
0.8,4.432968E-4,4.48171E-5,2.436719E-5,4.481775E-4,4.426308E-5,2.39615E-5,4.436313E-4,4.402601E-5,2.380651E-5
0.8333333,9.02915E-4,7.694495E-5,4.101877E-5,9.109884E-4,7.620352E-5,4.049035E-5,9.094664E-4,7.62499E-5,4.051739E-5
0.8695652,0.001889744,1.378425E-4,7.27655E-5,0.001905039,1.371174E-4,7.216588E-5,0.001915922,1.379668E-4,7.271042E-5
0.9090909,0.004056649,2.618242E-4,1.376696E-4,0.004091478,2.615504E-4,1.371294E-4,0.00413601,2.645532E-4,1.390447E-4
0.952381,0.009059992,5.318487E-4,2.781733E-4,0.009151534,5.330672E-4,2.779967E-4,0.009276672,5.418695E-4,2.834035E-4
1,0.02150566,0.001153044,5.990903E-4,0.02175687,0.001157266,5.975709E-4,0.02208849,0.001181729,6.117459E-4
1.052632,0.05493087,0.002670573,0.001397585,0.05561969,0.002658853,0.001365659,0.05657586,0.002724885,0.001401799
1.111111,0.1507461,0.006846146,0.003712381,0.1526712,0.00653289,0.003408951,0.1557141,0.006709927,0.003503259
1.176471,0.4426475,0.02093731,0.011644,0.4466414,0.01797737,0.009778214,0.4567537,0.01847608,0.01005107
1.25,1.414843,0.07623695,0.04089795,1.365601,0.05918022,0.03403987,1.400057,0.0608068,0.03500764
1.333333,5.742981,0.3016911,0.1527542,4.45216,0.2470206,0.1529399,4.570253,0.2539487,0.1577679
1.428571,30.54381,1.276183,0.6419594,17.77716,1.427017,0.9924113,18.21616,1.47447,1.034709


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_sbut_phi=0.2.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.361185E-4,5.539861E-6,3.951958E-6,1.36201E-4,5.536211E-6,3.932902E-6,1.370613E-4,5.757118E-6,4.210693E-6
0.645161290322581,1.357549E-4,7.867072E-6,5.955032E-6,1.35402E-4,7.853103E-6,5.926258E-6,1.361018E-4,8.264589E-6,6.42129E-6
0.666666666666667,1.434104E-4,1.201847E-5,9.488238E-6,1.432172E-4,1.199865E-5,9.454419E-6,1.441046E-4,1.278444E-5,1.035547E-5
0.689655172413793,1.652439E-4,1.969112E-5,1.588783E-5,1.649216E-4,1.968584E-5,1.585893E-5,1.667337E-4,2.122549E-5,1.75354E-5
0.714285714285714,2.134391E-4,3.433941E-5,2.771162E-5,2.128107E-4,3.440917E-5,2.771857E-5,2.167732E-4,3.747327E-5,3.089253E-5
0.740740740740741,3.164009E-4,6.303314E-5,4.980956E-5,3.154344E-4,6.330715E-5,4.99027E-5,3.24968E-4,6.946397E-5,5.597234E-5
0.769230769230769,5.431847E-4,1.200476E-4,9.108095E-5,5.42493E-4,1.20784E-4,9.132541E-5,5.665851E-4,1.331302E-4,1.030256E-4
0.8,0.001069169,2.333413E-4,1.675311E-4,0.001071892,2.350429E-4,1.680358E-4,0.001135736,2.595847E-4,1.904703E-4
0.833333333333333,0.002356481,4.567753E-4,3.082635E-4,0.002373971,4.601984E-4,3.091203E-4,0.002549007,5.085839E-4,3.51493E-4
0.869565217391304,0.005634847,8.96571E-4,5.706154E-4,0.005702487,9.027181E-4,5.715288E-4,0.00618106,9.983091E-4,6.496487E-4
0.909090909090909,0.01409036,0.001781714,0.001080224,0.01430076,0.001791277,0.00107978,0.01552129,0.001982613,0.001221884
0.952380952380952,0.03584194,0.003663008,0.00213967,0.03638045,0.003674869,0.002134087,0.03906727,0.00406677,0.002400548
1,0.09336353,0.007998643,0.004546402,0.09453934,0.008010248,0.004531735,0.09966233,0.008865647,0.005086591
1.052632,0.2568696,0.01904003,0.01065205,0.2594031,0.01908196,0.0106614,0.2694922,0.02124173,0.01203537
1.111111,0.7686243,0.05093857,0.02853968,0.7748613,0.05131246,0.0288471,0.8021985,0.0579488,0.0329997
1.176471,2.557191,0.1597662,0.09106733,2.576403,0.1623702,0.0933804,2.698266,0.1870737,0.1086732
1.25,9.662004,0.6100073,0.3542197,9.726851,0.6285278,0.3715057,10.51084,0.7410066,0.4416233
1.333333,43.30876,2.885849,1.688656,43.63695,3.057703,1.850498,49.59097,3.715696,2.266933
1.428571,246.1227,17.04268,9.896868,250.7026,19.15552,11.79192,3.032293e2,24.24493,15.07856


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_sbut_phi=0.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.372974E-5,3.211003E-6,2.166499E-6,2.347575E-5,3.145878E-6,2.118577E-6,2.34139E-5,3.253338E-6,2.211469E-6
0.645161290322581,3.339146E-5,4.811486E-6,3.259977E-6,3.295921E-5,4.717572E-6,3.193067E-6,3.310004E-5,4.895153E-6,3.340635E-6
0.666666666666667,4.922639E-5,7.500348E-6,5.073521E-6,4.851056E-5,7.370009E-6,4.982325E-6,4.909595E-5,7.671401E-6,5.223104E-6
0.689655172413793,7.660184E-5,1.217198E-5,8.154394E-6,7.537769E-5,1.200381E-5,8.034211E-6,7.691591E-5,1.252689E-5,8.429245E-6
0.714285714285714,1.26608E-4,2.053989E-5,1.346905E-5,1.245982E-4,2.032639E-5,1.331741E-5,1.281813E-4,2.125468E-5,1.396686E-5
0.740740740740741,2.236535E-4,3.574977E-5,2.269642E-5,2.204686E-4,3.551212E-5,2.250189E-5,2.286818E-4,3.717172E-5,2.358655E-5
0.769230769230769,4.241339E-4,6.352494E-5,3.876856E-5,4.195744E-4,6.330545E-5,3.850758E-5,4.38483E-4,6.628648E-5,4.036755E-5
0.8,8.635066E-4,1.142411E-4,6.714964E-5,8.584558E-4,1.140776E-4,6.677027E-5,9.032401E-4,1.195091E-4,7.010149E-5
0.833333333333333,0.001872757,2.083253E-4,1.191383E-4,0.001872177,2.082122E-4,1.184899E-4,0.001980605,2.183968E-4,1.248219E-4
0.869565217391304,0.004238365,3.912432E-4,2.200443E-4,0.004258307,3.910307E-4,2.187647E-4,0.00452052,4.112307E-4,2.316534E-4
0.909090909090909,0.00971401,7.728472E-4,4.303986E-4,0.009790471,7.719591E-4,4.276027E-4,0.01039373,8.150481E-4,4.559366E-4
0.952380952380952,0.02237654,0.001635088,9.044936E-4,0.02256312,0.001631986,8.98313E-4,0.02382027,0.001733736,9.665912E-4
1,0.05414995,0.003754031,0.002067,0.05453107,0.003746075,0.00205566,0.05699751,0.004018956,0.002237659
1.052632,0.1442317,0.009462026,0.005212665,0.1450494,0.009459212,0.005210809,0.1504269,0.01029426,0.005746089
1.111111,0.4291986,0.02668212,0.01486153,0.4313453,0.02682601,0.0150173,0.4472633,0.02969412,0.01677651
1.176471,1.4343,0.08697858,0.04935698,1.441512,0.08837252,0.05076062,1.51374,0.09955455,0.05754501
1.25,5.446949,0.3382515,0.1946898,5.473471,3.495601e-1,0.2060332,5.925885,0.4017232,0.2381766
1.333333,24.4413,1.594080,0.918028,24.58452,1.702746,1.024427,27.81029,2.008307,1.216806
1.428571,137.6069,9.195382,5.20696,139.9803,10.51194,6.416644,166.022,12.84563,7.917944


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_sbut_phi=1.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.501264E-5,3.067782E-6,1.903705E-6,2.444994E-5,2.963057E-6,1.835522E-6,2.471756E-5,3.067618E-6,1.903061E-6
0.645161290322581,3.505957E-5,4.428113E-6,2.745432E-6,3.418889E-5,4.286802E-6,2.656397E-6,3.476579E-5,4.430258E-6,2.742565E-6
0.666666666666667,5.114031E-5,6.612925E-6,4.081012E-6,4.98152E-5,6.424928E-6,3.961786E-6,5.096995E-5,6.624253E-6,4.072171E-6
0.689655172413793,7.810762E-5,1.023622E-5,6.241945E-6,7.608288E-5,9.989852E-6,6.088625E-6,7.832121E-5,1.026298E-5,6.220531E-6
0.714285714285714,1.256917E-4,1.638856E-5,9.777979E-6,1.226394E-4,1.607187E-5,9.575216E-6,1.269662E-4,1.644362E-5,9.731223E-6
0.740740740740741,2.144757E-4,2.695142E-5,1.55859E-5,2.100289E-4,2.655016E-5,1.531155E-5,2.184749E-4,2.704349E-5,1.551992E-5
0.769230769230769,3.901022E-4,4.507659E-5,2.522822E-5,3.840197E-4,4.457709E-5,2.484664E-5,4.009336E-4,4.531596E-5,2.523245E-5
0.8,7.570864E-4,7.64305E-5,4.183776E-5,7.498995E-4,7.578103E-5,4.128237E-5,7.845159E-4,7.720898E-5,4.224117E-5
0.833333333333333,0.001554859,1.329762E-4,7.240652E-5,0.00154977,1.320756E-4,7.154113E-5,0.00162153,1.355681E-4,7.405687E-5
0.869565217391304,0.003307244,2.434145E-4,1.331758E-4,0.003313507,2.420205E-4,1.317349E-4,0.003462407,2.510554E-4,1.381018E-4
0.909090909090909,0.007090176,4.788701E-4,2.633094E-4,0.007123851,4.76499E-4,2.606918E-4,0.007430687,4.996605E-4,2.76683E-4
0.952380952380952,0.01541379,0.001022706,5.628383E-4,0.01549237,0.001018072,5.577971E-4,0.01612607,0.001079103,5.992666E-4
1,0.03606537,0.002379754,0.001307489,0.03622193,0.002370554,0.001298533,0.03760684,0.002543368,0.001412399
1.052632,0.09489963,0.006068004,0.003338533,0.09525349,0.006058109,0.003334071,0.09875804,0.00659328,0.003668594
1.111111,0.2816531,0.0172393,0.009580669,0.2826639,0.0173174,0.009684108,0.2941807,0.01912743,0.01076706
1.176471,0.9399308,0.05628826,0.03176814,0.9436465,0.05726591,0.03282959,0.9972738,0.0641806,0.03695757
1.25,3.558874,0.2176759,0.1240016,3.574475,0.2264652,0.1330431,3.897813,0.2583115,0.1525222
1.333333,15.88079,1.011338,0.5725211,15.9769,1.095755,0.6560646,18.11543,1.278782,0.7706941
1.428571,88.29452,5.677672,3.136593,89.90171,6.661496,4.042218,105.7984,8.016707,4.908479


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_sbut_phi=1.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,2.775339E-5,3.141677E-6,1.866276E-6,2.688087E-5,3.001238E-6,1.781313E-6,2.734101E-5,3.114959E-6,1.843079E-6
0.645161290322581,3.835288E-5,4.412005E-6,2.616393E-6,3.707324E-5,4.22665E-6,2.506467E-6,3.790184E-5,4.368091E-6,2.574213E-6
0.666666666666667,5.493043E-5,6.395145E-6,3.773494E-6,5.307069E-5,6.154247E-6,3.633057E-6,5.453251E-5,6.317375E-6,3.695221E-6
0.689655172413793,8.203944E-5,9.586164E-6,5.592026E-6,7.932274E-5,9.277713E-6,5.410485E-6,8.187829E-5,9.455007E-6,5.449638E-6
0.714285714285714,1.285643E-4,1.48386E-5,8.473663E-6,1.246752E-4,1.44435E-5,8.237621E-6,1.291975E-4,1.45942E-5,8.226193E-6
0.740740740740741,2.129832E-4,2.355386E-5,1.305768E-5,2.075668E-4,2.305052E-5,1.274287E-5,2.15725E-4,2.311538E-5,1.267593E-5
0.769230769230769,3.753964E-4,3.801384E-5,2.048097E-5,3.680846E-4,3.737027E-5,2.005074E-5,3.831332E-4,3.733009E-5,2.001079E-5
0.8,7.046537E-4,6.233162E-5,3.310636E-5,6.958529E-4,6.148498E-5,3.250146E-5,7.238523E-4,6.166475E-5,3.282358E-5
0.833333333333333,0.001397629,1.056395E-4,5.638126E-5,0.001389541,1.044823E-4,5.547197E-5,0.001441876,1.060558E-4,5.700598E-5
0.869565217391304,0.002865967,1.904336E-4,1.030338E-4,0.002864857,1.887375E-4,1.016063E-4,0.002962388,1.947065E-4,1.06275E-4
0.909090909090909,0.00592436,3.72606E-4,2.037437E-4,0.005939375,3.698753E-4,2.012566E-4,0.006129916,3.875995E-4,2.139701E-4
0.952380952380952,0.01250333,7.960413E-4,4.367508E-4,0.01254246,7.910666E-4,4.320557E-4,0.01296005,8.406299E-4,4.660332E-4
1,0.02875291,0.001856078,0.001017452,0.02883608,0.001846341,0.001008917,0.02986634,0.001989339,0.001102521
1.052632,0.07509798,0.004738896,0.00260175,0.07530421,0.004725529,0.002595103,0.07817558,0.005165657,0.002866565
1.111111,0.2221705,0.01345791,0.00745898,0.2228114,0.01350995,0.007541086,0.2327115,0.01496805,0.008401238
1.176471,0.7392128,0.04380581,0.02460981,0.7417232,0.0446259,0.02553707,0.7880531,0.05006146,0.02874666
1.25,2.787067,0.1682387,0.09508534,2.798734,0.1760516,0.1032112,3.07032,0.2006235,0.1181431
1.333333,12.36807,0.7725596,0.4318616,12.44928,0.8479291,0.5063604,14.16329,0.9867861,0.5929256
1.428571,68.15802,4.252832,2.310887,69.48677,5.109715,3.090967,81.60378,6.112858,3.729619


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_sbut_phi=2.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,3.120475E-5,3.294894E-6,1.897792E-6,2.999311E-5,3.114166E-6,1.793206E-6,3.055974E-5,3.244493E-6,1.857518E-6
0.645161290322581,4.248852E-5,4.525047E-6,2.601687E-6,4.074913E-5,4.29263E-6,2.469718E-6,4.173002E-5,4.441765E-6,2.530773E-6
0.666666666666667,5.97539E-5,6.4035E-6,3.666004E-6,5.729125E-5,6.106784E-6,3.499697E-6,5.892641E-5,6.259614E-6,3.538803E-6
0.689655172413793,8.733341E-5,9.359729E-6,5.302351E-6,8.388653E-5,8.986962E-6,5.091658E-6,8.657635E-5,9.111864E-6,5.081085E-6
0.714285714285714,1.336733E-4,1.411443E-5,7.836758E-6,1.288548E-4,1.364635E-5,7.568296E-6,1.333355E-4,1.367098E-5,7.464647E-6
0.740740740740741,2.15897E-4,2.182266E-5,1.178357E-5,2.093247E-4,2.122918E-5,1.143114E-5,2.169678E-4,2.104547E-5,1.121449E-5
0.769230769230769,3.705804E-4,3.431061E-5,1.805153E-5,3.619075E-4,3.355206E-5,1.758138E-5,3.751358E-4,3.30977E-5,1.732137E-5
0.8,6.774125E-4,5.489724E-5,2.86139E-5,6.667856E-4,5.391957E-5,2.796715E-5,6.897607E-4,5.345527E-5,2.797681E-5
0.833333333333333,0.001308509,9.125001E-5,4.806969E-5,0.001297574,8.992694E-5,4.714484E-5,0.001336597,9.054576E-5,4.81967E-5
0.869565217391304,0.002613073,1.624011E-4,8.719735E-5,0.002606234,1.605261E-4,8.576426E-5,0.002672152,1.650078E-4,8.965045E-5
0.909090909090909,0.005265139,3.157592E-4,1.719236E-4,0.005268206,3.128362E-4,1.69483E-4,0.005393956,3.279281E-4,1.806338E-4
0.952380952380952,0.01087989,6.730589E-4,3.682924E-4,0.01089694,6.678512E-4,3.636944E-4,0.01120336,7.118401E-4,3.940874E-4
1,0.02468399,0.001568094,8.57741E-4,0.02472901,0.001557878,8.491754E-4,0.02558364,0.001686265,9.329548E-4
1.052632,0.06403607,0.004000049,0.002191531,0.06416837,0.003984186,0.002183126,0.06671932,0.004376978,0.002423548
1.111111,0.1888,0.01133861,0.006268671,0.1892516,0.01137542,0.006338327,0.1982911,0.01265579,0.007086883
1.176471,0.6262759,0.03677392,0.02057906,0.6281563,0.03750817,0.02143192,0.6704204,0.04218341,0.02417022
1.25,2.351909,0.1403279,0.07879497,2.361436,0.1476175,0.08641231,2.603823,0.1683683,0.09895199
1.333333,10.38539,0.6378802,0.3529426,10.45899,0.7085307,0.422401,11.93872,0.8240558,0.4941453
1.428571,56.83634,3.45548,1.855532,58.02048,4.244105,2.56279,68.11811,5.063311,3.082559


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_tbut_phi=0.2.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,1.605644E-4,1.022174E-5,7.157821E-6,1.630671E-4,1.037583E-5,7.211893E-6,1.635771E-4,1.037779E-5,7.207245E-6
0.6451613,1.775297E-4,1.48639E-5,1.077777E-5,1.813115E-4,1.501485E-5,1.080739E-5,1.823645E-4,1.504598E-5,1.082045E-5
0.6666667,2.145727E-4,2.278584E-5,1.69408E-5,2.202685E-4,2.288867E-5,1.691055E-5,2.229064E-4,2.29595E-5,1.694816E-5
0.6896552,2.862304E-4,3.675192E-5,2.770998E-5,2.943382E-4,3.669734E-5,2.75455E-5,2.999206E-4,3.681212E-5,2.760092E-5
0.7142857,4.201335E-4,6.213754E-5,4.696885E-5,4.306891E-4,6.169083E-5,4.652797E-5,4.410539E-4,6.183744E-5,4.658653E-5
0.7407407,6.709013E-4,1.096294E-4,8.211016E-5,6.822857E-4,1.082744E-4,8.115194E-5,6.986545E-4,1.084273E-4,8.115428E-5
0.7692308,0.001152689,2.008154E-4,1.472826E-4,0.001159132,1.974988E-4,1.453824E-4,0.001179207,1.976307E-4,1.451837E-4
0.8,0.002120774,3.79755E-4,2.695802E-4,0.002105745,3.724609E-4,2.661367E-4,0.00211956,3.725491E-4,2.652784E-4
0.8333333,0.004177945,7.37369E-4,5.007262E-4,0.004096176,7.227327E-4,4.950706E-4,0.004082885,7.222486E-4,4.921951E-4
0.8695652,0.008784755,0.00146352,9.380493E-4,0.00851464,0.001437485,9.302446E-4,0.008444796,0.001432559,9.215573E-4
0.9090909,0.01949276,0.002951534,0.001760195,0.01871493,0.00291381,0.001753442,0.01858121,0.002890311,0.001730854
0.952381,0.04536019,0.005983933,0.003319472,0.04324802,0.005951302,0.003327567,0.04307199,0.005878636,0.003277301
1,0.1140145,0.01222625,0.006478386,0.1085013,0.01227503,0.00655839,0.1062769,0.0121064,0.006459428
1.052632,0.3247713,0.02617512,0.01362521,0.3130033,0.02665812,0.01407295,0.2899838,0.0263169,0.01388582
1.111111,1.016472,0.06163593,0.03197645,1.006799,0.06467457,0.03454814,0.9039608,0.06398406,0.03417546
1.176471,3.277857,0.1661823,0.08800776,3.343342,0.1865829,0.1028036,3.068868,0.1849971,0.1019276
1.25,11.18945,0.5466797,0.2990269,11.80253,0.6831824,0.391895,11.14973,0.6784811,0.3892162
1.333333,43.89745,2.286535,1.256106,50.05368,3.333152,1.996985,48.21996,3.314508,1.986738
1.428571,206.1624,11.64490,6.215996,291.4139,22.60367,14.36952,284.4612,22.52716,14.35052


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_tbut_phi=0.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,5.61754E-5,6.107109E-6,3.914381E-6,5.75649E-5,6.110951E-6,3.895139E-6,5.807518E-5,6.13377E-6,3.903969E-6
0.645161290322581,8.629088E-5,9.090853E-6,5.926471E-6,8.844904E-5,9.060177E-6,5.873977E-6,8.9629E-5,9.091841E-6,5.888802E-6
0.666666666666667,1.361825E-4,1.412076E-5,9.338482E-6,1.392792E-4,1.400383E-5,9.216324E-6,1.418914E-4,1.40471E-5,9.241881E-6
0.689655172413793,2.188092E-4,2.296887E-5,1.531557E-5,2.226273E-4,2.265328E-5,1.504888E-5,2.278405E-4,2.271098E-5,1.509885E-5
0.714285714285714,3.566435E-4,3.91646E-5,2.609106E-5,3.600127E-4,3.841478E-5,2.553347E-5,3.694446E-4,3.850325E-5,2.56506E-5
0.740740740740741,5.942877E-4,6.98761E-5,4.593281E-5,5.937414E-4,6.81851E-5,4.479953E-5,6.086594E-4,6.839272E-5,4.509765E-5
0.769230769230769,0.001030644,1.296057E-4,8.276663E-5,0.001017705,1.259448E-4,8.057379E-5,0.00103733,1.266192E-4,8.132683E-5
0.8,0.001901625,2.469912E-4,1.505856E-4,0.001855755,2.394009E-4,1.465975E-4,0.001874745,2.415519E-4,1.482646E-4
0.833333333333333,0.003793349,4.756506E-4,2.719883E-4,0.003664317,4.609976E-4,2.654663E-4,0.003671427,4.666082E-4,2.682814E-4
0.869565217391304,0.00818174,9.086911E-4,4.797009E-4,0.007844073,8.837692E-4,4.707884E-4,0.0078384,8.939498E-4,4.733489E-4
0.909090909090909,0.01869343,0.001691543,8.231101E-4,0.017836,0.00165798,8.146586E-4,0.01794225,0.001665286,8.126822E-4
0.952380952380952,0.04397515,0.003048001,0.001425921,0.04188573,0.003021339,0.001427096,0.04284739,0.003003264,0.001415668
1,0.1063773,0.005573473,0.002660202,0.1017306,0.005606903,0.002705022,0.1051183,0.005537354,0.002679198
1.052632,0.2733156,0.01122723,0.005555281,0.2651686,0.0115358,0.005810023,0.2642283,0.01138476,0.005758386
1.111111,0.7116016,0.02594186,0.01323601,0.7076434,0.02771588,0.01458922,0.6670056,0.02740622,0.0144772
1.176471,1.823892,0.07014524,0.03729743,1.873414,0.0809051,0.04469487,1.729755,0.0801933,0.04440602
1.25,5.296991,0.2319266,0.1281965,5.706018,0.3024069,0.175724,5.282845,0.3003915,0.1748352
1.333333,18.82382,0.9610759,0.5381113,22.71446,1.517523,0.9305764,21.27114,1.511069,0.9286317
1.428571,81.48194,4.835708,2.729178,129.8941,10.74415,7.092731,123.5666,10.75488,7.139156


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_tbut_phi=1.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,6.812853E-5,5.11326E-6,3.025011E-6,6.913751E-5,5.083019E-6,2.99421E-6,6.916598E-5,5.079723E-6,2.990204E-6
0.645161290322581,1.032182E-4,7.404389E-6,4.50729E-6,1.046264E-4,7.333271E-6,4.44278E-6,1.051365E-4,7.335437E-6,4.442262E-6
0.666666666666667,1.573025E-4,1.125254E-5,7.034871E-6,1.589198E-4,1.109676E-5,6.904592E-6,1.604416E-4,1.110618E-5,6.914638E-6
0.689655172413793,2.395796E-4,1.805974E-5,1.151374E-5,2.407143E-4,1.771945E-5,1.125117E-5,2.440938E-4,1.774317E-5,1.129106E-5
0.714285714285714,3.663444E-4,3.067365E-5,1.970305E-5,3.654388E-4,2.99374E-5,1.917111E-5,3.716832E-4,3.003042E-5,1.930214E-5
0.740740740740741,5.724859E-4,5.499518E-5,3.495472E-5,5.66162E-4,5.341686E-5,3.389135E-5,5.760556E-4,5.37312E-5,3.428518E-5
0.769230769230769,9.400427E-4,1.030717E-4,6.332747E-5,9.204702E-4,9.97141E-5,6.126905E-5,9.341749E-4,1.008222E-4,6.23207E-5
0.8,0.001670977,1.98256E-4,1.145206E-4,0.00162034,1.913411E-4,1.107777E-4,0.001636434,1.947942E-4,1.132038E-4
0.833333333333333,0.003282698,3.80889E-4,2.006089E-4,0.003157993,3.674468E-4,1.945774E-4,0.003175834,3.764799E-4,1.988212E-4
0.869565217391304,0.007115693,7.060052E-4,3.309662E-4,0.006810898,6.833011E-4,3.231704E-4,0.006853825,7.010569E-4,3.277606E-4
0.909090909090909,0.01651955,0.001219768,5.172303E-4,0.01577834,0.001190421,5.106536E-4,0.01603532,0.001210871,5.113642E-4
0.952380952380952,0.03941652,0.001964393,8.242182E-4,0.03764701,0.001943503,8.259594E-4,0.03909649,0.001943553,8.19174E-4
1,0.09468247,0.003241465,0.001459003,0.09081759,0.003268823,0.001492041,0.09629588,0.003225209,0.001475132
1.052632,0.230913,0.006125017,0.002958177,0.2244871,0.006347129,0.003130003,0.2326634,0.006236446,0.003096558
1.111111,0.5298852,0.01364548,0.006937797,0.5272224,0.01482874,0.007778577,0.5159877,0.01459436,0.007710865
1.176471,1.142499,0.03615082,0.01940795,1.179195,0.04273343,0.0237712,1.102287,0.04222238,0.02362316
1.25,2.909833,0.1177085,0.06633884,3.200353,0.1592666,0.09410888,2.911319,0.1580801,0.0938163
1.333333,9.375457,0.4815238,0.2810822,11.96263,0.8100307,0.5120988,10.83753,0.8083509,0.5134965
1.428571,37.46846,2.485538,1.52943,66.21554,5.980442,4.133919,60.8173,6.029751,4.209271


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_tbut_phi=1.5.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,8.228816E-5,4.810104E-6,2.716064E-6,8.307713E-5,4.763947E-6,2.680411E-6,8.243707E-5,4.749748E-6,2.672978E-6
0.645161290322581,1.211504E-4,6.811428E-6,3.987048E-6,1.220911E-4,6.727496E-6,3.920065E-6,1.216549E-4,6.713274E-6,3.917939E-6
0.666666666666667,1.774632E-4,1.015796E-5,6.167349E-6,1.781737E-4,9.993184E-6,6.04002E-6,1.783578E-4,9.988216E-6,6.045994E-6
0.689655172413793,2.582107E-4,1.608789E-5,1.005148E-5,2.577894E-4,1.575651E-5,9.799108E-6,2.591915E-4,1.577046E-5,9.839645E-6
0.714285714285714,3.766503E-4,2.714131E-5,1.719982E-5,3.734215E-4,2.644375E-5,1.669142E-5,3.767283E-4,2.654333E-5,1.684373E-5
0.740740740740741,5.631069E-4,4.862199E-5,3.058942E-5,5.538297E-4,4.71368E-5,2.956848E-5,5.596419E-4,4.753175E-5,3.003665E-5
0.769230769230769,8.906442E-4,9.139119E-5,5.54864E-5,8.682246E-4,8.825021E-5,5.350393E-5,8.767874E-4,8.960151E-5,5.474487E-5
0.8,0.001541418,1.76276E-4,9.982146E-5,0.001489546,1.697736E-4,9.621213E-5,0.001500758,1.738944E-4,9.904421E-5
0.833333333333333,0.002988243,3.376455E-4,1.715713E-4,0.002867911,3.249992E-4,1.657647E-4,0.002885349,3.356409E-4,1.707317E-4
0.869565217391304,0.006468487,6.15067E-4,2.719198E-4,0.006185146,5.937087E-4,2.645683E-4,0.006241882,6.148733E-4,2.700608E-4
0.909090909090909,0.01508502,0.001018883,4.01805E-4,0.01441118,9.916186E-4,3.957822E-4,0.01471829,0.001017664,3.976461E-4
0.952380952380952,0.03613105,0.001538853,6.079172E-4,0.03454442,0.001519853,6.092217E-4,0.03611233,0.001527878,6.043568E-4
1,0.08645586,0.002388032,0.001037799,0.08301627,0.002410575,0.00106482,0.08882295,0.002378709,0.00105122
1.052632,0.2055899,0.004322139,0.00205596,0.2000009,0.004503952,0.002192662,0.2101335,0.004410281,0.002165583
1.111111,0.4412135,0.009362144,0.00475585,0.4390382,0.01029646,0.005395315,0.4368783,0.01009071,0.005343485
1.176471,0.866189,0.02437602,0.01320615,0.8968941,0.02931148,0.01641735,0.8447658,0.02887212,0.01632273
1.25,2.037891,0.07847704,0.0451059,2.274115,0.108714,0.06521819,2.046772,0.1078331,0.06515911
1.333333,6.138065,0.3204302,0.1944944,8.128521,0.5577568,0.3617066,7.195019,0.5579073,0.3643843
1.428571,23.29852,1.712567,1.123039,43.72475,4.247063,3.037794,39.07952,4.311078,3.123914


==> anc/data/Sarathy-full-autoignition-validation/Sarathy_tbut_phi=2.0.csv <==
#1000/T,Detailed_1atm,Detailed_20atm,Detailed_40atm,sk_1atm,sk_20atm,sk_40atm,sksa_1atm,sksa_20atm,sksa_40atm
0.625,9.787505E-5,4.768437E-6,2.594583E-6,9.842395E-5,4.713744E-6,2.554063E-6,9.672778E-5,4.681225E-6,2.543637E-6
0.6451613,1.401489E-4,6.619833E-6,3.757608E-6,1.405958E-4,6.527817E-6,3.688926E-6,1.387693E-4,6.493159E-6,3.680892E-6
0.6666667,1.986063E-4,9.699304E-6,5.748419E-6,1.984428E-4,9.531221E-6,5.620519E-6,1.967917E-4,9.500249E-6,5.625033E-6
0.6896552,2.788437E-4,1.514345E-5,9.305579E-6,2.770624E-4,1.481329E-5,9.057826E-6,2.759879E-4,1.481262E-5,9.102873E-6
0.7142857,3.925556E-4,2.531507E-5,1.58773E-5,3.874702E-4,2.463448E-5,1.537992E-5,3.875013E-4,2.473502E-5,1.554907E-5
0.7407407,5.676314E-4,4.516234E-5,2.820586E-5,5.560284E-4,4.37212E-5,2.720668E-5,5.577702E-4,4.415693E-5,2.77262E-5
0.7692308,8.717991E-4,8.479448E-5,5.10824E-5,8.469579E-4,8.173432E-5,4.913426E-5,8.507429E-4,8.325951E-5,5.051538E-5
0.8,0.001475153,1.633713E-4,9.138289E-5,0.001421621,1.570457E-4,8.783656E-5,0.001428154,1.616277E-4,9.094511E-5
0.8333333,0.002821744,3.114838E-4,1.548321E-4,0.002702717,2.992338E-4,1.491389E-4,0.002717259,3.10886E-4,1.545298E-4
0.8695652,0.006078954,5.598609E-4,2.386385E-4,0.005805554,5.392287E-4,2.315086E-4,0.005867335,5.622668E-4,2.375489E-4
0.9090909,0.01416592,9.011539E-4,3.392857E-4,0.01352601,8.751187E-4,3.33497E-4,0.01385728,9.039158E-4,3.360689E-4
0.952381,0.03388453,0.001303732,4.945885E-4,0.03239775,0.001285639,4.953736E-4,0.03400504,0.00129798,4.916942E-4
1,0.08065688,0.001937938,8.206284E-4,0.07746681,0.001957087,8.43953E-4,0.08326115,0.001932282,8.323063E-4
1.052632,0.1884511,0.003392971,0.001595009,0.1833663,0.003550701,0.001711494,0.1938957,0.003467996,0.001688034
1.111111,0.3868766,0.007182866,0.00364851,0.3849759,0.00797394,0.004176557,0.386659,0.007786023,0.004133462
1.176471,0.7136405,0.01843775,0.01007558,0.7408225,0.022463,0.01266443,0.701314,0.02206491,0.01259905
1.25,1.585292,0.0588954,0.0344893,1.789188,0.08296618,0.05047079,1.598636,0.08225049,0.05053913
1.333333,4.533815,0.2412756,0.1515378,6.171829,0.4288188,0.2842759,5.370107,0.429944,0.2876329
1.428571,16.57203,1.333219,0.9170657,32.38251,3.347524,2.46008,28.32927,3.419198,2.551778


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEP-1atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1593.74909
0.7944283, 1593.39045
0.6311303, 1592.9866
0.5014188, 1592.53186
0.398386, 1592.01936
0.316545, 1591.4413
0.2515374, 1590.78879
0.1999012, 1590.0517
0.1588865, 1589.21854
0.126309, 1588.27628
0.1004334, 1587.2102
0.07988157, 1586.00376
0.06355865, 1584.63839
0.05059496, 1583.09339
0.04029968, 1581.34581
0.03212403, 1579.37039
0.02563206, 1577.13955
0.02047744, 1574.62308
0.01638507, 1571.78983
0.01313629, 1568.6061
0.01055744, 1565.03747
0.008510519, 1561.04931
0.006885866, 1556.60794
0.005596337, 1551.68203
0.004572682, 1546.24429
0.003759875, 1540.27326
0.003114198, 1533.75485
0.002600938, 1526.68307
0.002192569, 1519.06077
0.001867287, 1510.89678
0.001607897, 1502.20312
0.001400895, 1492.98868
0.001235757, 1483.24959
0.001104379, 1472.95217
0.001000651, 1461.9903
9.20E-04, 1450.08882
8.60E-04, 1436.18023
8.38E-04, 1426.394
8.31E-04, 1416.463
8.41E-04, 1406.47
8.73E-04, 1396.485
9.29E-04, 1386.609
0.001016476, 1376.97
0.001140634, 1367.702
0.001305748, 1358.903
0.001514092, 1350.585
0.001766345, 1342.673
0.002063074, 1335.038
0.002405359, 1327.543
0.00279583, 1320.071
0.003236688, 1312.543
0.003731171, 1304.904
0.004282888, 1297.127
0.004896099, 1289.204
0.005575844, 1281.141
0.006328419, 1272.95
0.007161491, 1264.647
0.008084133, 1256.251
0.009107506, 1247.778
0.010244568, 1239.245
0.011510915, 1230.665
0.012924403, 1222.052
0.014506069, 1213.417
0.016280516, 1204.769
0.018276034, 1196.117
0.020525603, 1187.468
0.023067066, 1178.829
0.025944733, 1170.204
0.029208598, 1161.599
0.03291671, 1153.017
0.037135487, 1144.46
0.041939348, 1135.931
0.047413347, 1127.43
0.053652148, 1118.957
0.060761547, 1110.51
0.068857834, 1102.086
0.078065983, 1093.682
0.088521508, 1085.292
0.100365465, 1076.91
0.113744138, 1068.528
0.128804611, 1060.137
0.145688964, 1051.728
0.164532291, 1043.291
0.185445756, 1034.815
0.208577869, 1026.29
0.234010276, 1017.711
0.261862465, 1009.07
0.292280298, 1000.364
0.325472787, 991.5952


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEP-1atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2033.70476
0.7945025, 2033.22647
0.631262, 2032.68586
0.501598, 2032.07618
0.398604, 2031.39151
0.3167934, 2030.62502
0.2518083, 2029.77013
0.2001869, 2028.81984
0.1591796, 2027.76672
0.1266025, 2026.60368
0.1007208, 2025.32329
0.08015671, 2023.9182
0.06381585, 2022.38136
0.05082903, 2020.70571
0.04050599, 2018.88559
0.0322984, 2016.91525
0.02577091, 2014.7901
0.0205778, 2012.50745
0.01644447, 2010.06341
0.0131531, 2007.45771
0.01053059, 2004.69039
0.008439591, 2001.76255
0.00677111, 1998.67585
0.005438654, 1995.43198
0.004373598, 1992.03176
0.003521495, 1988.47402
0.002839146, 1984.75415
0.002292271, 1980.86245
0.001853655, 1976.78111
0.001501694, 1972.48634
0.001219177, 1967.93948
9.92E-04, 1963.09023
8.11E-04, 1957.87355
6.65E-04, 1952.2094
5.49E-04, 1946.00393
4.56E-04, 1939.1527
3.83E-04, 1931.54858
3.25E-04, 1923.09138
2.81E-04, 1913.69841
2.46E-04, 1903.30492
2.21E-04, 1891.85199
2.02E-04, 1879.18059
1.89E-04, 1864.73241
1.81E-04, 1844.49861
1.80E-04, 1834.546
1.80E-04, 1824.549
1.83E-04, 1814.55
1.86E-04, 1804.564
1.91E-04, 1794.601
1.97E-04, 1784.666
2.05E-04, 1774.763
2.14E-04, 1764.893
2.23E-04, 1755.056
2.35E-04, 1745.25
2.47E-04, 1735.474
2.61E-04, 1725.726
2.76E-04, 1716.003
2.92E-04, 1706.302
3.10E-04, 1696.621
3.29E-04, 1686.957
3.50E-04, 1677.308
3.73E-04, 1667.671
3.97E-04, 1658.045
4.23E-04, 1648.429
4.52E-04, 1638.822
4.82E-04, 1629.223
5.15E-04, 1619.631
5.50E-04, 1610.046
5.88E-04, 1600.468
6.29E-04, 1590.897
6.73E-04, 1581.333
7.21E-04, 1571.776
7.72E-04, 1562.227
8.28E-04, 1552.687
8.88E-04, 1543.156
9.54E-04, 1533.635
0.001025222, 1524.124
0.001102508, 1514.625
0.001186548, 1505.135
0.00127797, 1495.656
0.001377471, 1486.188
0.001485789, 1476.732
0.001603734, 1467.287
0.00173217, 1457.852
0.001871999, 1448.427
0.002024187, 1439.011
0.002189727, 1429.604
0.002369691, 1420.204
0.002565175, 1410.81
0.00277731, 1401.421
0.003007291, 1392.035
0.003256324, 1382.651
0.003525688, 1373.267
0.003816686, 1363.882
0.00413072, 1354.494
0.004469221, 1345.103
0.004833808, 1335.707
0.005226199, 1326.306
0.005648364, 1316.899
0.006102515, 1307.486
0.006591155, 1298.068
0.007117255, 1288.645
0.007684223, 1279.218
0.008295959, 1269.789
0.008957025, 1260.359
0.009672562, 1250.93
0.010448427, 1241.503
0.011290922, 1232.081
0.012207128, 1222.664
0.013204212, 1213.255
0.014289893, 1203.853
0.01547152, 1194.459
0.016756101, 1185.072
0.018149708, 1175.69
0.019656708, 1166.311
0.021279553, 1156.93
0.023017381, 1147.543
0.024865784, 1138.144
0.026816066, 1128.726
0.028854752, 1119.282
0.0309636, 1109.806
0.033121096, 1100.291
0.035303656, 1090.733
0.037489311, 1081.129
0.039662411, 1071.479
0.041815304, 1061.786
0.043958164, 1052.055
0.046120352, 1042.295
0.048355049, 1032.516
0.050741086, 1022.73
0.053383661, 1012.951
0.056413618, 1003.196
0.059986066, 993.485


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEP-1atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946692, 2302.98594
0.6317008, 2302.01694
0.5023202, 2300.82097
0.3996638, 2299.35237
0.318252, 2297.56122
0.2537296, 2295.39684
0.202631, 2292.80001
0.1622048, 2289.73276
0.1302414, 2286.15064
0.1049884, 2282.03637
0.08503422, 2277.3894
0.06925064, 2272.22982
0.05673734, 2266.59496
0.04678036, 2260.53355
0.03881826, 2254.09907
0.03241341, 2247.34422
0.02722715, 2240.31727
0.0229986, 2233.06029
0.01952708, 2225.60878
0.01665798, 2217.9921
0.01427172, 2210.2343
0.01227531, 2202.35503
0.01059593, 2194.37033
0.009176143, 2186.29335
0.007970307, 2178.135
0.006941872, 2169.9044
0.006061357, 2161.60926
0.005304816, 2153.2562
0.004652671, 2144.85101
0.004088816, 2136.39881
0.003599926, 2127.90425
0.00317492, 2119.37162
0.002804536, 2110.80487
0.002481002, 2102.20774
0.002197768, 2093.58376
0.001949296, 2084.9363
0.001730887, 2076.26851
0.001538542, 2067.58333
0.00136885, 2058.88348
0.001218893, 2050.17146
0.001086169, 2041.4494
9.69E-04, 2032.71922
8.64E-04, 2023.98237
7.71E-04, 2015.23988
6.89E-04, 2006.49225
6.15E-04, 1997.7394
5.50E-04, 1988.98056
4.92E-04, 1980.21414
4.40E-04, 1971.43759
3.93E-04, 1962.64727
3.52E-04, 1953.8382
3.15E-04, 1945.00386
2.82E-04, 1936.13601
2.53E-04, 1927.22429
2.27E-04, 1918.25606
2.04E-04, 1909.2162
1.84E-04, 1900.08671
1.66E-04, 1890.84684
1.50E-04, 1881.47284
1.36E-04, 1871.93655
1.24E-04, 1862.21113
1.13E-04, 1852.26043
1.04E-04, 1842.04617
9.67E-05, 1831.51996
9.03E-05, 1820.6152
8.49E-05, 1809.22064
8.06E-05, 1797.13686
7.72E-05, 1783.82093
7.48E-05, 1766.65416
7.43E-05, 1756.686
7.45E-05, 1746.69
7.53E-05, 1736.69
7.67E-05, 1726.7
7.88E-05, 1716.733
8.16E-05, 1706.802
8.51E-05, 1696.917
8.95E-05, 1687.087
9.47E-05, 1677.32
1.01E-04, 1667.623
1.08E-04, 1658
1.16E-04, 1648.454
1.26E-04, 1638.986
1.37E-04, 1629.593
1.50E-04, 1620.272
1.64E-04, 1611.016
1.80E-04, 1601.818
1.98E-04, 1592.668
2.18E-04, 1583.557
2.41E-04, 1574.475
2.65E-04, 1565.412
2.93E-04, 1556.36
3.23E-04, 1547.313
3.56E-04, 1538.265
3.92E-04, 1529.213
4.32E-04, 1520.155
4.76E-04, 1511.09
5.25E-04, 1502.018
5.78E-04, 1492.94
6.36E-04, 1483.857
7.00E-04, 1474.771
7.71E-04, 1465.684
8.49E-04, 1456.597
9.35E-04, 1447.512
0.00102951, 1438.43
0.00113429, 1429.353
0.001250117, 1420.281
0.001378213, 1411.215
0.001519933, 1402.155
0.001676748, 1393.102
0.001850309, 1384.055
0.002042386, 1375.015
0.002254984, 1365.98
0.002490236, 1356.951
0.002750565, 1347.926
0.003038586, 1338.905
0.003357184, 1329.888
0.003709589, 1320.874
0.004099402, 1311.862
0.004530599, 1302.852
0.005007632, 1293.844
0.005535501, 1284.838
0.006119838, 1275.834
0.006766928, 1266.833
0.007483933, 1257.835
0.00827885, 1248.841
0.009160665, 1239.852
0.010139435, 1230.869
0.011226474, 1221.892
0.012434162, 1212.922
0.013776153, 1203.959
0.015267168, 1195.003
0.016922966, 1186.053
0.018760091, 1177.107
0.02079498, 1168.164
0.023044178, 1159.22
0.02552289, 1150.271
0.028244141, 1141.312
0.031217868, 1132.336
0.034448932, 1123.336
0.037935978, 1114.304
0.041669828, 1105.232
0.045633181, 1096.111
0.049800118, 1086.933
0.054137476, 1077.692
0.058609369, 1068.383
0.06318237, 1059.005
0.067835033, 1049.56
0.072568166, 1040.054
0.077419758, 1030.497
0.082459732, 1020.903
0.087819128, 1011.287
0.09367807, 1001.668
0.100268177, 992.0678


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEP-40atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1596.38163
0.7943331, 1596.30302
0.6309657, 1596.21601
0.5011982, 1596.12004
0.3981201, 1596.01392
0.3162421, 1595.89553
0.2512041, 1595.76149
0.1995426, 1595.60683
0.1585067, 1595.42463
0.1259112, 1595.20576
0.1000203, 1594.93842
0.07945549, 1594.60772
0.06312169, 1594.19498
0.05014917, 1593.67675
0.03984722, 1593.02344
0.03166732, 1592.19736
0.025174, 1591.14942
0.02002168, 1589.81704
0.01593625, 1588.1167
0.01270065, 1585.93809
0.01014339, 1583.13486
0.008129535, 1579.51453
0.00655366, 1574.83173
0.005334029, 1568.7972
0.004407196, 1561.12715
0.003721887, 1551.65244
0.003232374, 1540.46189
0.002894105, 1527.87422
0.002666119, 1514.25351
0.002515181, 1499.67138
0.002418064, 1483.49259
0.002360239, 1457.5516
0.002361167, 1447.56
0.002372724, 1437.56
0.002393893, 1427.562
0.002424041, 1417.569
0.002462737, 1407.584
0.002509703, 1397.608
0.002564758, 1387.642
0.002627788, 1377.686
0.002698687, 1367.742
0.002777358, 1357.809
0.002863651, 1347.887
0.002957348, 1337.975
0.003058108, 1328.073
0.003165466, 1318.179
0.00327877, 1308.292
0.003397185, 1298.409
0.003519637, 1288.528
0.003644809, 1278.647
0.00377114, 1268.763
0.003896815, 1258.873
0.004019763, 1248.975
0.004137685, 1239.067
0.004248108, 1229.146
0.004348408, 1219.212
0.00443598, 1209.264
0.004508424, 1199.302
0.004563925, 1189.327
0.004601295, 1179.341
0.004620878, 1169.347
0.004624491, 1159.349
0.004615574, 1149.349
0.004599041, 1139.349
0.004580677, 1129.35
0.004566883, 1119.352
0.004564129, 1109.353
0.004578713, 1099.353
0.004616664, 1089.354
0.004683788, 1079.36
0.004785788, 1069.38
0.004928489, 1059.424
0.005118046, 1049.505
0.005361072, 1039.639
0.0056653, 1029.841
0.006039384, 1020.127
0.006493482, 1010.512
0.007039579, 1001.009
0.007692004, 991.6274


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEP-40atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2039.98941
0.794329, 2040.01858
0.6309586, 2040.05509
0.501189, 2040.09932
0.3981095, 2040.15259
0.3162306, 2040.21632
0.2511921, 2040.29208
0.1995303, 2040.38145
0.158494, 2040.48605
0.1258978, 2040.60758
0.1000059, 2040.7475
0.0794393, 2040.9072
0.06310273, 2041.08769
0.05012616, 2041.2894
0.03981849, 2041.51187
0.03163075, 2041.75338
0.02512689, 2042.01056
0.01996052, 2042.27782
0.01585651, 2042.54691
0.01259632, 2042.80669
0.01000639, 2043.04255
0.007948867, 2043.23659
0.006314283, 2043.36781
0.005015713, 2043.41249
0.003984132, 2043.34482
0.003164725, 2043.13759
0.002513955, 2042.76267
0.001997228, 2042.19131
0.00158705, 2041.39399
0.00126156, 2040.33969
0.001003373, 2038.99467
7.99E-04, 2037.32065
6.36E-04, 2035.27318
5.08E-04, 2032.79903
4.06E-04, 2029.83432
3.26E-04, 2026.30304
2.63E-04, 2022.11682
2.13E-04, 2017.17731
1.74E-04, 2011.38308
1.43E-04, 2004.64092
1.20E-04, 1996.89292
1.02E-04, 1988.1284
8.81E-05, 1978.40565
7.78E-05, 1967.84009
7.00E-05, 1956.58433
6.42E-05, 1944.77346
5.99E-05, 1932.50459
5.66E-05, 1919.80469
5.43E-05, 1906.61914
5.26E-05, 1892.70435
5.14E-05, 1877.3414
5.06E-05, 1855.50321
5.05E-05, 1845.508
5.06E-05, 1835.508
5.08E-05, 1825.508
5.12E-05, 1815.51
5.16E-05, 1805.514
5.21E-05, 1795.521
5.28E-05, 1785.531
5.35E-05, 1775.544
5.42E-05, 1765.56
5.51E-05, 1755.579
5.60E-05, 1745.601
5.69E-05, 1735.626
5.80E-05, 1725.654
5.90E-05, 1715.684
6.02E-05, 1705.716
6.13E-05, 1695.75
6.26E-05, 1685.785
6.38E-05, 1675.822
6.51E-05, 1665.86
6.65E-05, 1655.899
6.79E-05, 1645.939
6.94E-05, 1635.98
7.09E-05, 1626.023
7.24E-05, 1616.067
7.41E-05, 1606.112
7.58E-05, 1596.158
7.75E-05, 1586.206
7.93E-05, 1576.256
8.13E-05, 1566.308
8.33E-05, 1556.362
8.54E-05, 1546.418
8.76E-05, 1536.477
8.99E-05, 1526.539
9.24E-05, 1516.605
9.50E-05, 1506.675
9.78E-05, 1496.749
1.01E-04, 1486.828
1.04E-04, 1476.913
1.07E-04, 1467.004
1.11E-04, 1457.101
1.15E-04, 1447.204
1.19E-04, 1437.314
1.23E-04, 1427.431
1.28E-04, 1417.555
1.33E-04, 1407.686
1.38E-04, 1397.823
1.44E-04, 1387.966
1.50E-04, 1378.113
1.56E-04, 1368.263
1.62E-04, 1358.414
1.68E-04, 1348.564
1.75E-04, 1338.711
1.82E-04, 1328.852
1.88E-04, 1318.984
1.95E-04, 1309.105
2.01E-04, 1299.212
2.07E-04, 1289.304
2.12E-04, 1279.379
2.16E-04, 1269.438
2.20E-04, 1259.482
2.24E-04, 1249.512
2.26E-04, 1239.531
2.28E-04, 1229.543
2.29E-04, 1219.549
2.30E-04, 1209.552
2.31E-04, 1199.554
2.32E-04, 1189.556
2.34E-04, 1179.558
2.36E-04, 1169.562
2.39E-04, 1159.571
2.44E-04, 1149.59
2.51E-04, 1139.626
2.59E-04, 1129.69
2.70E-04, 1119.795
2.84E-04, 1109.956
3.01E-04, 1100.188
3.21E-04, 1090.506
3.46E-04, 1080.924
3.76E-04, 1071.453
4.12E-04, 1062.101
4.53E-04, 1052.873
5.03E-04, 1043.772
5.60E-04, 1034.798
6.28E-04, 1025.95
7.08E-04, 1017.227
8.01E-04, 1008.626
9.10E-04, 1000.142
0.001037662, 991.7725


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEP-40atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2392.14212
0.6309574, 2392.13116
0.5011873, 2392.11737
0.3981073, 2392.1
0.316228, 2392.07816
0.251189, 2392.05069
0.1995267, 2392.01613
0.1584899, 2391.97269
0.1258933, 2391.91807
0.1000009, 2391.84944
0.07943397, 2391.76328
0.06309718, 2391.6551
0.05012055, 2391.51946
0.03981301, 2391.34943
0.03162565, 2391.1367
0.02512246, 2390.87092
0.0199571, 2390.53944
0.01585449, 2390.127
0.01259614, 2389.61532
0.01000849, 2388.98276
0.007953688, 2388.20413
0.006322248, 2387.25084
0.005027193, 2386.0909
0.003999425, 2384.69007
0.003184032, 2383.01292
0.002537358, 2381.02477
0.002024673, 2378.69379
0.001618332, 2375.99335
0.001296316, 2372.90092
0.001041105, 2369.41088
8.39E-04, 2365.51761
6.78E-04, 2361.22613
5.50E-04, 2356.54717
4.48E-04, 2351.49544
3.67E-04, 2346.08785
3.02E-04, 2340.34204
2.49E-04, 2334.27545
2.07E-04, 2327.90467
1.73E-04, 2321.24523
1.45E-04, 2314.31157
1.22E-04, 2307.11703
1.04E-04, 2299.67395
8.84E-05, 2291.99392
7.58E-05, 2284.08768
6.53E-05, 2275.96529
5.66E-05, 2267.63614
4.93E-05, 2259.10896
4.32E-05, 2250.39174
3.80E-05, 2241.49195
3.37E-05, 2232.41629
3.00E-05, 2223.17066
2.69E-05, 2213.76015
2.42E-05, 2204.18893
2.20E-05, 2194.46005
2.00E-05, 2184.57539
1.84E-05, 2174.53522
1.69E-05, 2164.33777
1.57E-05, 2153.97863
1.47E-05, 2143.44961
1.38E-05, 2132.73701
1.30E-05, 2121.81866
1.24E-05, 2110.65883
1.18E-05, 2099.19041
1.14E-05, 2087.32111
1.10E-05, 2074.81638
1.07E-05, 2061.07538
1.05E-05, 2043.0803
1.05E-05, 2033.09
1.05E-05, 2023.091
1.06E-05, 2013.091
1.07E-05, 2003.095
1.09E-05, 1993.106
1.11E-05, 1983.128
1.13E-05, 1973.163
1.17E-05, 1963.214
1.20E-05, 1953.282
1.24E-05, 1943.367
1.29E-05, 1933.47
1.34E-05, 1923.59
1.39E-05, 1913.727
1.45E-05, 1903.879
1.51E-05, 1894.045
1.58E-05, 1884.223
1.66E-05, 1874.412
1.74E-05, 1864.61
1.82E-05, 1854.815
1.91E-05, 1845.025
2.00E-05, 1835.24
2.10E-05, 1825.458
2.20E-05, 1815.678
2.31E-05, 1805.899
2.43E-05, 1796.12
2.55E-05, 1786.341
2.67E-05, 1776.562
2.80E-05, 1766.782
2.94E-05, 1757.001
3.08E-05, 1747.218
3.23E-05, 1737.434
3.39E-05, 1727.649
3.55E-05, 1717.862
3.72E-05, 1708.074
3.90E-05, 1698.284
4.09E-05, 1688.493
4.28E-05, 1678.7
4.48E-05, 1668.906
4.70E-05, 1659.111
4.92E-05, 1649.315
5.15E-05, 1639.519
5.40E-05, 1629.722
5.65E-05, 1619.925
5.92E-05, 1610.128
6.20E-05, 1600.331
6.49E-05, 1590.535
6.80E-05, 1580.74
7.13E-05, 1570.946
7.47E-05, 1561.154
7.83E-05, 1551.364
8.21E-05, 1541.577
8.62E-05, 1531.794
9.05E-05, 1522.014
9.50E-05, 1512.239
9.98E-05, 1502.468
1.05E-04, 1492.702
1.10E-04, 1482.942
1.16E-04, 1473.188
1.22E-04, 1463.44
1.29E-04, 1453.699
1.36E-04, 1443.964
1.44E-04, 1434.236
1.52E-04, 1424.514
1.60E-04, 1414.798
1.70E-04, 1405.088
1.79E-04, 1395.382
1.90E-04, 1385.68
2.01E-04, 1375.98
2.12E-04, 1366.281
2.24E-04, 1356.58
2.37E-04, 1346.875
2.50E-04, 1337.164
2.64E-04, 1327.443
2.77E-04, 1317.71
2.91E-04, 1307.961
3.05E-04, 1298.193
3.19E-04, 1288.404
3.33E-04, 1278.592
3.45E-04, 1268.755
3.58E-04, 1258.892
3.69E-04, 1249.004
3.79E-04, 1239.093
3.88E-04, 1229.162
3.96E-04, 1219.214
4.03E-04, 1209.253
4.09E-04, 1199.283
4.16E-04, 1189.308
4.22E-04, 1179.33
4.29E-04, 1169.353
4.38E-04, 1159.38
4.48E-04, 1149.415
4.60E-04, 1139.464
4.76E-04, 1129.535
4.94E-04, 1119.636
5.18E-04, 1109.779
5.46E-04, 1099.976
5.80E-04, 1090.24
6.20E-04, 1080.584
6.69E-04, 1071.018
7.26E-04, 1061.553
7.94E-04, 1052.196
8.73E-04, 1042.954
9.66E-04, 1033.83
0.001075819, 1024.827
0.001203956, 1015.945
0.001354014, 1007.184
0.001529854, 998.5422


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEPSA-1atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1593.83168
0.7944252, 1593.47836
0.6311251, 1593.08014
0.501412, 1592.63127
0.3983781, 1592.12486
0.3165364, 1591.55307
0.2515285, 1590.9069
0.1998923, 1590.17613
0.1588778, 1589.3491
0.1263006, 1588.4126
0.1004255, 1587.35166
0.07987428, 1586.14943
0.0635521, 1584.78699
0.05058928, 1583.24322
0.04029497, 1581.49473
0.03212038, 1579.51579
0.02562955, 1577.27838
0.02047612, 1574.75191
0.01638495, 1571.90501
0.01313736, 1568.704
0.01055964, 1565.11476
0.00851374, 1561.10334
0.006889961, 1556.63701
0.005601126, 1551.68559
0.004577969, 1546.22283
0.003765469, 1540.22778
0.003119943, 1533.68566
0.002606745, 1526.58903
0.002198421, 1518.93632
0.001873282, 1510.7304
0.001614245, 1501.97425
0.001407931, 1492.66326
0.001243959, 1482.77472
0.001114377, 1472.23796
0.0010133, 1460.86718
9.37E-04, 1448.09959
8.83E-04, 1430.09995
8.78E-04, 1420.201
8.92E-04, 1410.204
9.29E-04, 1400.229
9.92E-04, 1390.378
0.001085542, 1380.77
0.001215401, 1371.515
0.001384625, 1362.68
0.001595336, 1354.26
0.001848419, 1346.186
0.00214536, 1338.347
0.002487305, 1330.635
0.002876387, 1322.951
0.003315098, 1315.224
0.003806439, 1307.407
0.004353924, 1299.475
0.004961742, 1291.42
0.005635068, 1283.245
0.006380309, 1274.96
0.007205224, 1266.58
0.008119416, 1258.12
0.00913447, 1249.595
0.010264113, 1241.02
0.011524565, 1232.409
0.012935018, 1223.774
0.01451793, 1215.126
0.016299518, 1206.475
0.018310575, 1197.829
0.020587023, 1189.195
0.023170401, 1180.58
0.026108905, 1171.99
0.029458712, 1163.429
0.033284279, 1154.901
0.037659565, 1146.409
0.042669557, 1137.954
0.048410032, 1129.537
0.054989326, 1121.157
0.062527187, 1112.813
0.07115828, 1104.5
0.081027164, 1096.214
0.092290796, 1087.948
0.105114155, 1079.694
0.119667907, 1071.442
0.13611943, 1063.182
0.154628728, 1054.902
0.175338102, 1046.589
0.198341646, 1038.23
0.223764269, 1029.809
0.25160982, 1021.318
0.281894243, 1012.743
0.314620732, 1004.076
0.349830984, 995.3152


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEPSA-1atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2033.70196
0.7945038, 2033.22179
0.6312644, 2032.67857
0.5016015, 2032.06578
0.3986085, 2031.37706
0.316799, 2030.60606
0.2518147, 2029.74582
0.2001941, 2028.78931
0.1591875, 2027.72916
0.126611, 2026.55804
0.1007298, 2025.26837
0.08016607, 2023.85275
0.06382549, 2022.30383
0.0508389, 2020.61436
0.04051604, 2018.77818
0.0323086, 2016.78907
0.02578127, 2014.64201
0.0205883, 2012.33372
0.01645511, 2009.85975
0.01316386, 2007.21939
0.01054143, 2004.41244
0.008450461, 2001.43999
0.006781925, 1998.30413
0.005449307, 1995.00745
0.004383961, 1991.55232
0.003531428, 1987.93981
0.002848505, 1984.16829
0.002300916, 1980.23168
0.001861461, 1976.11626
0.001508562, 1971.80266
0.001225035, 1967.25598
9.97E-04, 1962.42866
8.14E-04, 1957.25622
6.68E-04, 1951.65592
5.51E-04, 1945.52694
4.57E-04, 1938.75293
3.83E-04, 1931.21042
3.25E-04, 1922.78063
2.80E-04, 1913.36401
2.46E-04, 1902.88452
2.21E-04, 1891.27748
2.02E-04, 1878.36498
1.89E-04, 1863.46964
1.82E-04, 1839.18155
1.82E-04, 1829.211
1.83E-04, 1819.211
1.86E-04, 1809.219
1.91E-04, 1799.245
1.96E-04, 1789.296
2.03E-04, 1779.377
2.11E-04, 1769.489
2.21E-04, 1759.633
2.31E-04, 1749.808
2.43E-04, 1740.012
2.56E-04, 1730.243
2.70E-04, 1720.499
2.86E-04, 1710.777
3.02E-04, 1701.075
3.21E-04, 1691.39
3.40E-04, 1681.72
3.62E-04, 1672.063
3.85E-04, 1662.417
4.10E-04, 1652.781
4.36E-04, 1643.153
4.65E-04, 1633.533
4.95E-04, 1623.92
5.28E-04, 1614.313
5.64E-04, 1604.712
6.02E-04, 1595.118
6.43E-04, 1585.53
6.87E-04, 1575.949
7.35E-04, 1566.375
7.87E-04, 1556.809
8.42E-04, 1547.251
9.02E-04, 1537.701
9.68E-04, 1528.161
0.001038365, 1518.63
0.001115007, 1509.109
0.001198294, 1499.598
0.001288569, 1490.099
0.001386603, 1480.609
0.001493056, 1471.129
0.00160864, 1461.658
0.00173409, 1452.196
0.001870173, 1442.742
0.002017679, 1433.295
0.002177423, 1423.853
0.002350193, 1414.416
0.002536801, 1404.982
0.002738049, 1395.549
0.002954426, 1386.115
0.003187293, 1376.677
0.003437022, 1367.236
0.003704335, 1357.789
0.003989917, 1348.334
0.004294428, 1338.87
0.00461859, 1329.395
0.004963131, 1319.909
0.005328938, 1310.411
0.005717057, 1300.901
0.006128764, 1291.38
0.006565742, 1281.848
0.007030052, 1272.307
0.00752438, 1262.758
0.008051993, 1253.204
0.008617007, 1243.647
0.009224314, 1234.091
0.00987992, 1224.538
0.010590761, 1214.992
0.011364856, 1205.457
0.012211379, 1195.936
0.013140408, 1186.433
0.014162908, 1176.951
0.01529042, 1167.493
0.016534446, 1158.06
0.017906302, 1148.651
0.019415452, 1139.266
0.021069133, 1129.901
0.022870724, 1120.55
0.024818271, 1111.205
0.026902947, 1101.857
0.029109128, 1092.493
0.03141416, 1083.101
0.03379177, 1073.669
0.036217876, 1064.19
0.038678572, 1054.659
0.041179846, 1045.079
0.043754677, 1035.46
0.046466714, 1025.815
0.049407635, 1016.163
0.052694736, 1006.524
0.056467367, 996.9202


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEPSA-1atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946693, 2302.98482
0.6317015, 2302.01546
0.5023212, 2300.81875
0.3996654, 2299.34915
0.3182543, 2297.55648
0.253733, 2295.38996
0.2026358, 2292.79008
0.1622116, 2289.71866
0.1302506, 2286.13099
0.1050005, 2282.00964
0.08504962, 2277.35402
0.06926952, 2272.18436
0.05675962, 2266.53833
0.04680568, 2260.46512
0.03884603, 2254.01877
0.03244289, 2247.25254
0.02725752, 2240.21521
0.02302904, 2232.94924
0.01955684, 2225.4904
0.01668643, 2217.86827
0.01429837, 2210.10697
0.0122998, 2202.22611
0.01061804, 2194.24169
0.009195763, 2186.16669
0.007987427, 2178.01187
0.00695656, 2169.78614
0.006073739, 2161.497
0.005315058, 2153.15087
0.004660965, 2144.75336
0.004095365, 2136.30942
0.003604935, 2127.82355
0.003178588, 2119.2999
0.002807053, 2110.74238
0.002482541, 2102.15465
0.002198486, 2093.54021
0.001949332, 2084.90241
0.001730363, 2076.24445
0.001537563, 2067.5693
0.001367505, 2058.87972
0.001217258, 2050.17829
0.001084308, 2041.46727
9.66E-04, 2032.74861
8.62E-04, 2024.02382
7.69E-04, 2015.29399
6.87E-04, 2006.56045
6.13E-04, 1997.82017
5.48E-04, 1989.0765
4.89E-04, 1980.32521
4.37E-04, 1971.56422
3.91E-04, 1962.78962
3.50E-04, 1953.99614
3.13E-04, 1945.17676
2.80E-04, 1936.32253
2.51E-04, 1927.42217
2.25E-04, 1918.46195
2.02E-04, 1909.42516
1.82E-04, 1900.29207
1.64E-04, 1891.03976
1.48E-04, 1881.64103
1.35E-04, 1872.06851
1.23E-04, 1862.28752
1.12E-04, 1852.26129
1.04E-04, 1841.94646
9.61E-05, 1831.28792
8.99E-05, 1820.20659
8.48E-05, 1808.56135
8.07E-05, 1796.07887
7.76E-05, 1781.87189
7.63E-05, 1771.942
7.58E-05, 1761.968
7.58E-05, 1751.974
7.65E-05, 1741.974
7.78E-05, 1731.982
7.98E-05, 1722.01
8.25E-05, 1712.07
8.59E-05, 1702.172
9.00E-05, 1692.325
9.50E-05, 1682.535
1.01E-04, 1672.809
1.08E-04, 1663.15
1.16E-04, 1653.561
1.25E-04, 1644.043
1.35E-04, 1634.594
1.47E-04, 1625.212
1.60E-04, 1615.891
1.76E-04, 1606.625
1.92E-04, 1597.407
2.11E-04, 1588.228
2.32E-04, 1579.079
2.55E-04, 1569.952
2.81E-04, 1560.839
3.09E-04, 1551.733
3.40E-04, 1542.63
3.74E-04, 1533.525
4.11E-04, 1524.416
4.51E-04, 1515.301
4.96E-04, 1506.18
5.45E-04, 1497.054
5.98E-04, 1487.923
6.57E-04, 1478.789
7.21E-04, 1469.654
7.92E-04, 1460.518
8.70E-04, 1451.383
9.56E-04, 1442.251
0.001050218, 1433.122
0.001154314, 1423.997
0.001269047, 1414.877
0.001395536, 1405.762
0.001534998, 1396.652
0.001688758, 1387.547
0.00185827, 1378.446
0.002045098, 1369.349
0.002250962, 1360.255
0.002477739, 1351.163
0.002727454, 1342.073
0.003002352, 1332.984
0.003304916, 1323.895
0.003637859, 1314.806
0.004004249, 1305.716
0.004407439, 1296.626
0.004851304, 1287.535
0.005340083, 1278.445
0.005878768, 1269.355
0.006472878, 1260.267
0.007128786, 1251.182
0.007853698, 1242.102
0.008655928, 1233.028
0.009544859, 1223.962
0.010531129, 1214.906
0.011626856, 1205.861
0.012845504, 1196.829
0.014202155, 1187.811
0.015713381, 1178.808
0.017397316, 1169.82
0.019273283, 1160.847
0.02136184, 1151.887
0.023683825, 1142.938
0.026259981, 1133.996
0.029109229, 1125.057
0.032247953, 1116.114
0.035687013, 1107.16
0.039430391, 1098.185
0.043471573, 1089.179
0.04779197, 1080.131
0.052361359, 1071.028
0.057138738, 1061.86
0.062081117, 1052.619
0.067157585, 1043.302
0.072362871, 1033.912
0.077736903, 1024.46
0.083378451, 1014.961
0.089444292, 1005.438
0.09614821, 995.9145


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEPSA-40atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1596.74307
0.7943287, 1596.71623
0.6309582, 1596.68217
0.5011886, 1596.6389
0.3981091, 1596.58383
0.3162304, 1596.51366
0.2511922, 1596.42415
0.1995309, 1596.30987
0.1584954, 1596.1639
0.1259005, 1595.97748
0.1000103, 1595.73956
0.07944618, 1595.43617
0.06311303, 1595.04976
0.05014108, 1594.55805
0.03983956, 1593.93271
0.03165993, 1593.13735
0.02516668, 1592.12433
0.0200142, 1590.83263
0.01592834, 1589.18077
0.01269199, 1587.06111
0.01013355, 1584.33085
0.008117956, 1580.80233
0.006539575, 1576.23647
0.005316405, 1570.35029
0.00438477, 1562.8648
0.003693336, 1553.60934
0.003196694, 1542.66504
0.002850889, 1530.35737
0.00261531, 1517.09148
0.002456688, 1503.07232
0.002351372, 1488.12165
0.002283997, 1470.92482
0.002264096, 1460.952
0.00225574, 1450.959
0.002257305, 1440.96
0.002267784, 1430.96
0.00228648, 1420.962
0.002312929, 1410.968
0.002346853, 1400.98
0.00238811, 1391
0.002436678, 1381.029
0.002492629, 1371.067
0.002556095, 1361.116
0.002627272, 1351.176
0.002706393, 1341.247
0.002793701, 1331.33
0.002889438, 1321.425
0.00299381, 1311.532
0.00310695, 1301.651
0.00322888, 1291.781
0.003359438, 1281.921
0.003498202, 1272.07
0.003644396, 1262.226
0.003796797, 1252.385
0.003953528, 1242.545
0.004111987, 1232.701
0.004268657, 1222.848
0.004419018, 1212.981
0.004557581, 1203.095
0.004678153, 1193.186
0.004774503, 1183.251
0.004841493, 1173.29
0.004876634, 1163.308
0.004881582, 1153.313
0.004862722, 1143.313
0.004830226, 1133.314
0.00479592, 1123.318
0.004771074, 1113.323
0.004765125, 1103.326
0.004785484, 1093.326
0.004838004, 1083.328
0.004927655, 1073.339
0.005059116, 1063.371
0.0052373, 1053.436
0.005467677, 1043.549
0.005756661, 1033.723
0.006111616, 1023.972
0.006541935, 1014.309
0.007058273, 1004.746
0.007673608, 995.2928


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEPSA-40atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2040.0046
0.7943291, 2040.03745
0.6309588, 2040.07835
0.5011894, 2040.12789
0.39811, 2040.18744
0.3162313, 2040.25863
0.2511929, 2040.34306
0.1995313, 2040.44249
0.1584951, 2040.55869
0.1258991, 2040.69328
0.1000073, 2040.8479
0.07944081, 2041.02389
0.06310433, 2041.22206
0.05012782, 2041.44262
0.03982017, 2041.68465
0.03163242, 2041.94588
0.0251285, 2042.22209
0.01996203, 2042.50673
0.01585788, 2042.79062
0.01259753, 2043.06132
0.01000742, 2043.30326
0.007949712, 2043.49771
0.006314956, 2043.62318
0.005016239, 2043.65587
0.003984545, 2043.5704
0.003165063, 2043.34044
0.002514252, 2042.93921
0.001997511, 2042.3396
0.001587336, 2041.51383
0.001261855, 2040.43255
0.001003675, 2039.06339
7.99E-04, 2037.36889
6.37E-04, 2035.30483
5.08E-04, 2032.81733
4.07E-04, 2029.84099
3.26E-04, 2026.29719
2.63E-04, 2022.09382
2.13E-04, 2017.12764
1.74E-04, 2011.29152
1.44E-04, 2004.48676
1.20E-04, 1996.65224
1.02E-04, 1987.77829
8.86E-05, 1977.92828
7.84E-05, 1967.2326
7.07E-05, 1955.84677
6.50E-05, 1943.91552
6.08E-05, 1931.53548
5.77E-05, 1918.72815
5.54E-05, 1905.42913
5.37E-05, 1891.36682
5.26E-05, 1875.72036
5.19E-05, 1850.45126
5.19E-05, 1840.454
5.20E-05, 1830.454
5.23E-05, 1820.455
5.27E-05, 1810.457
5.31E-05, 1800.462
5.37E-05, 1790.469
5.43E-05, 1780.479
5.50E-05, 1770.492
5.58E-05, 1760.508
5.67E-05, 1750.527
5.76E-05, 1740.548
5.85E-05, 1730.571
5.95E-05, 1720.597
6.06E-05, 1710.624
6.17E-05, 1700.653
6.28E-05, 1690.684
6.40E-05, 1680.716
6.52E-05, 1670.749
6.65E-05, 1660.783
6.78E-05, 1650.818
6.92E-05, 1640.854
7.06E-05, 1630.891
7.20E-05, 1620.929
7.35E-05, 1610.968
7.50E-05, 1601.007
7.66E-05, 1591.047
7.83E-05, 1581.089
8.00E-05, 1571.132
8.18E-05, 1561.176
8.36E-05, 1551.222
8.55E-05, 1541.269
8.75E-05, 1531.318
8.96E-05, 1521.369
9.18E-05, 1511.422
9.41E-05, 1501.477
9.66E-05, 1491.535
9.91E-05, 1481.596
1.02E-04, 1471.66
1.05E-04, 1461.726
1.07E-04, 1451.796
1.11E-04, 1441.869
1.14E-04, 1431.945
1.17E-04, 1422.025
1.21E-04, 1412.108
1.25E-04, 1402.194
1.29E-04, 1392.284
1.33E-04, 1382.377
1.37E-04, 1372.472
1.42E-04, 1362.569
1.46E-04, 1352.668
1.51E-04, 1342.767
1.56E-04, 1332.866
1.61E-04, 1322.963
1.66E-04, 1313.056
1.71E-04, 1303.143
1.75E-04, 1293.223
1.80E-04, 1283.293
1.84E-04, 1273.352
1.88E-04, 1263.4
1.91E-04, 1253.437
1.93E-04, 1243.464
1.96E-04, 1233.483
1.98E-04, 1223.496
1.99E-04, 1213.505
2.01E-04, 1203.511
2.03E-04, 1193.517
2.05E-04, 1183.524
2.08E-04, 1173.534
2.11E-04, 1163.552
2.16E-04, 1153.582
2.23E-04, 1143.633
2.31E-04, 1133.716
2.42E-04, 1123.843
2.55E-04, 1114.029
2.71E-04, 1104.288
2.90E-04, 1094.633
3.13E-04, 1085.076
3.40E-04, 1075.626
3.72E-04, 1066.288
4.10E-04, 1057.067
4.54E-04, 1047.964
5.06E-04, 1038.98
5.66E-04, 1030.114
6.37E-04, 1021.364
7.19E-04, 1012.727
8.16E-04, 1004.201
9.29E-04, 995.7836


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-DRGEPSA-40atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2392.14195
0.6309574, 2392.13097
0.5011873, 2392.11717
0.3981073, 2392.09979
0.316228, 2392.07793
0.251189, 2392.05043
0.1995267, 2392.01585
0.1584899, 2391.97236
0.1258933, 2391.9177
0.1000009, 2391.84901
0.07943397, 2391.76274
0.06309719, 2391.65449
0.05012056, 2391.51865
0.03981302, 2391.34852
0.03162566, 2391.1356
0.02512247, 2390.86957
0.01995711, 2390.53777
0.01585451, 2390.12493
0.01259616, 2389.61274
0.01000851, 2388.97955
0.007953711, 2388.20012
0.006322275, 2387.24585
0.005027225, 2386.0847
0.003999464, 2384.68238
0.003184078, 2383.00346
0.002537412, 2381.01323
0.002024735, 2378.67983
0.001618402, 2375.97664
0.001296394, 2372.8812
0.00104119, 2369.38796
8.39E-04, 2365.49138
6.78E-04, 2361.19655
5.50E-04, 2356.51425
4.48E-04, 2351.4592
3.67E-04, 2346.0483
3.02E-04, 2340.29915
2.50E-04, 2334.22905
2.07E-04, 2327.85448
1.73E-04, 2321.19082
1.45E-04, 2314.25232
1.22E-04, 2307.05215
1.04E-04, 2299.60254
8.85E-05, 2291.91487
7.58E-05, 2283.99974
6.54E-05, 2275.86709
5.66E-05, 2267.52618
4.94E-05, 2258.98566
4.33E-05, 2250.25333
3.81E-05, 2241.3367
3.38E-05, 2232.24226
3.01E-05, 2222.9758
2.70E-05, 2213.54221
2.43E-05, 2203.94544
2.21E-05, 2194.1883
2.01E-05, 2184.27228
1.85E-05, 2174.19717
1.71E-05, 2163.9605
1.59E-05, 2153.55694
1.48E-05, 2142.97692
1.39E-05, 2132.2046
1.32E-05, 2121.21473
1.25E-05, 2109.96586
1.20E-05, 2098.37895
1.16E-05, 2086.34172
1.12E-05, 2073.54607
1.10E-05, 2059.17315
1.09E-05, 2049.198
1.08E-05, 2039.208
1.08E-05, 2029.21
1.08E-05, 2019.21
1.09E-05, 2009.212
1.11E-05, 1999.22
1.13E-05, 1989.237
1.15E-05, 1979.266
1.18E-05, 1969.309
1.22E-05, 1959.367
1.25E-05, 1949.442
1.30E-05, 1939.533
1.35E-05, 1929.641
1.40E-05, 1919.764
1.45E-05, 1909.902
1.52E-05, 1900.053
1.58E-05, 1890.216
1.65E-05, 1880.389
1.73E-05, 1870.571
1.81E-05, 1860.76
1.89E-05, 1850.955
1.98E-05, 1841.154
2.08E-05, 1831.356
2.18E-05, 1821.561
2.28E-05, 1811.767
2.39E-05, 1801.974
2.50E-05, 1792.181
2.62E-05, 1782.388
2.75E-05, 1772.594
2.88E-05, 1762.799
3.01E-05, 1753.003
3.15E-05, 1743.206
3.30E-05, 1733.408
3.46E-05, 1723.609
3.62E-05, 1713.808
3.79E-05, 1704.006
3.96E-05, 1694.203
4.15E-05, 1684.399
4.34E-05, 1674.594
4.54E-05, 1664.788
4.74E-05, 1654.981
4.96E-05, 1645.173
5.19E-05, 1635.364
5.42E-05, 1625.554
5.67E-05, 1615.744
5.93E-05, 1605.933
6.20E-05, 1596.122
6.48E-05, 1586.311
6.78E-05, 1576.5
7.09E-05, 1566.69
7.41E-05, 1556.881
7.76E-05, 1547.073
8.12E-05, 1537.266
8.49E-05, 1527.461
8.89E-05, 1517.658
9.31E-05, 1507.858
9.76E-05, 1498.061
1.02E-04, 1488.267
1.07E-04, 1478.476
1.12E-04, 1468.689
1.18E-04, 1458.906
1.24E-04, 1449.127
1.30E-04, 1439.352
1.37E-04, 1429.582
1.44E-04, 1419.816
1.51E-04, 1410.055
1.59E-04, 1400.298
1.67E-04, 1390.544
1.76E-04, 1380.794
1.86E-04, 1371.047
1.95E-04, 1361.302
2.06E-04, 1351.557
2.17E-04, 1341.812
2.28E-04, 1332.065
2.40E-04, 1322.314
2.52E-04, 1312.556
2.64E-04, 1302.789
2.77E-04, 1293.01
2.89E-04, 1283.216
3.02E-04, 1273.404
3.14E-04, 1263.571
3.25E-04, 1253.716
3.36E-04, 1243.838
3.46E-04, 1233.937
3.55E-04, 1224.016
3.63E-04, 1214.079
3.71E-04, 1204.129
3.78E-04, 1194.171
3.86E-04, 1184.209
3.94E-04, 1174.246
4.03E-04, 1164.287
4.14E-04, 1154.337
4.26E-04, 1144.402
4.42E-04, 1134.489
4.60E-04, 1124.607
4.83E-04, 1114.765
5.09E-04, 1104.975
5.41E-04, 1095.248
5.79E-04, 1085.594
6.23E-04, 1076.023
6.75E-04, 1066.544
7.37E-04, 1057.164
8.09E-04, 1047.888
8.93E-04, 1038.721
9.91E-04, 1029.665
0.001105414, 1020.721
0.001239221, 1011.89
0.001395534, 1003.172
0.001578276, 994.566


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-detailed-1atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1593.74689
0.7944273, 1593.38991
0.6311286, 1592.988
0.5014165, 1592.53535
0.3983833, 1592.02512
0.316542, 1591.44946
0.2515342, 1590.79945
0.1998979, 1590.06494
0.1588832, 1589.23438
0.1263057, 1588.29468
0.1004303, 1587.23108
0.07987863, 1586.0269
0.06355591, 1584.6635
0.05059247, 1583.12
0.04029748, 1581.3733
0.03212216, 1579.39791
0.02563056, 1577.16597
0.02047635, 1574.64693
0.01638444, 1571.80927
0.01313615, 1568.61881
0.01055784, 1565.04059
0.008511503, 1561.0394
0.006887476, 1556.58091
0.005598615, 1551.63313
0.004575668, 1546.16801
0.00376361, 1540.16345
0.003118721, 1533.6047
0.002606289, 1526.48535
0.002198784, 1518.80716
0.001874417, 1510.57803
0.001616005, 1501.80886
0.001410058, 1492.50593
0.00124608, 1482.6612
0.001116004, 1472.23256
0.001013774, 1461.09922
9.35E-04, 1448.91453
8.77E-04, 1434.27194
8.59E-04, 1424.446
8.56E-04, 1414.491
8.71E-04, 1404.492
9.08E-04, 1394.522
9.71E-04, 1384.68
0.001064969, 1375.086
0.001197463, 1365.866
0.001373047, 1357.112
0.001594672, 1348.838
0.001863345, 1340.974
0.002179735, 1333.392
0.002544971, 1325.953
0.002961961, 1318.536
0.003433214, 1311.06
0.003962415, 1303.47
0.0045539, 1295.738
0.005212539, 1287.859
0.005944458, 1279.838
0.006756847, 1271.69
0.007658672, 1263.431
0.00866045, 1255.08
0.009774707, 1246.655
0.011016408, 1238.171
0.012402968, 1229.642
0.013954503, 1221.081
0.015694582, 1212.498
0.017650141, 1203.903
0.019852648, 1195.303
0.02233807, 1186.705
0.025148064, 1178.114
0.02833013, 1169.535
0.031938619, 1160.972
0.036035523, 1152.428
0.040691834, 1143.904
0.045986689, 1135.402
0.05201017, 1126.921
0.058861197, 1118.461
0.0666495, 1110.02
0.075494713, 1101.595
0.085526784, 1093.181
0.096881031, 1084.774
0.109702399, 1076.366
0.124134643, 1067.951
0.140324408, 1059.52
0.158411305, 1051.065
0.178515015, 1042.576
0.200794205, 1034.044
0.2253395, 1025.464
0.252267924, 1016.828
0.281704605, 1008.132
0.313570263, 999.3743


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-detailed-1atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1.00000000E+00, 2.03370462E+03
7.94503900E-01, 2.03322464E+03
6.31264300E-01, 2.03268148E+03
5.01601400E-01, 2.03206919E+03
3.98608200E-01, 2.03138128E+03
3.16798300E-01, 2.03061129E+03
2.51813700E-01, 2.02975248E+03
2.00192700E-01, 2.02879779E+03
1.59185800E-01, 2.02773980E+03
1.26608900E-01, 2.02657130E+03
1.00727400E-01, 2.02528480E+03
8.01634100E-02, 2.02387305E+03
6.38225700E-02, 2.02232871E+03
5.08357400E-02, 2.02064502E+03
4.05126100E-02, 2.01881597E+03
3.23048900E-02, 2.01683589E+03
2.57772400E-02, 2.01470025E+03
2.05839200E-02, 2.01240632E+03
1.64503500E-02, 2.00995033E+03
1.31587000E-02, 2.00733209E+03
1.05358800E-02, 2.00455183E+03
8.44454500E-03, 2.00161084E+03
6.77570300E-03, 1.99851109E+03
5.44286700E-03, 1.99525460E+03
4.37741700E-03, 1.99184259E+03
3.52491300E-03, 1.98827436E+03
2.84216200E-03, 1.98454581E+03
2.29489100E-03, 1.98064772E+03
1.85589200E-03, 1.97656275E+03
1.50356700E-03, 1.97226749E+03
1.22071100E-03, 1.96772343E+03
9.93673200E-04, 1.96288013E+03
8.11567300E-04, 1.95767199E+03
6.65713500E-04, 1.95201789E+03
5.49183900E-04, 1.94582242E+03
4.56442100E-04, 1.93897917E+03
3.83055800E-04, 1.93137878E+03
3.25458600E-04, 1.92291924E+03
2.80758500E-04, 1.91351678E+03
2.46584700E-04, 1.90310636E+03
2.20979900E-04, 1.89162909E+03
2.02317900E-04, 1.87892271E+03
1.89304900E-04, 1.86440710E+03
1.80989500E-04, 1.84374178E+03
1.80136305E-04, 1.83378600E+03
1.80979365E-04, 1.82378800E+03
1.83337578E-04, 1.81379000E+03
1.87092573E-04, 1.80380600E+03
1.92162217E-04, 1.79384500E+03
1.98493035E-04, 1.78391200E+03
2.06052673E-04, 1.77401100E+03
2.14826838E-04, 1.76414300E+03
2.24816077E-04, 1.75430700E+03
2.36031826E-04, 1.74450200E+03
2.48494547E-04, 1.73472700E+03
2.62237024E-04, 1.72497800E+03
2.77296242E-04, 1.71525400E+03
2.93721815E-04, 1.70555100E+03
3.11569050E-04, 1.69586700E+03
3.30902333E-04, 1.68620000E+03
3.51798428E-04, 1.67654700E+03
3.74343856E-04, 1.66690600E+03
3.98635634E-04, 1.65727600E+03
4.24787730E-04, 1.64765500E+03
4.52925025E-04, 1.63804300E+03
4.83196287E-04, 1.62843800E+03
5.15764840E-04, 1.61884000E+03
5.50816063E-04, 1.60924900E+03
5.88559858E-04, 1.59966500E+03
6.29233232E-04, 1.59008800E+03
6.73102995E-04, 1.58051800E+03
7.20468589E-04, 1.57095500E+03
7.71659518E-04, 1.56140000E+03
8.27042139E-04, 1.55185400E+03
8.87029030E-04, 1.54231700E+03
9.52070600E-04, 1.53279000E+03
1.02267088E-03, 1.52327300E+03
1.09949021E-03, 1.51376700E+03
1.18291636E-03, 1.50427300E+03
1.27372611E-03, 1.49479000E+03
1.37264010E-03, 1.48531900E+03
1.48045398E-03, 1.47586000E+03
1.59803394E-03, 1.46641300E+03
1.72632051E-03, 1.45697800E+03
1.86633208E-03, 1.44755500E+03
2.01916815E-03, 1.43814400E+03
2.18601229E-03, 1.42874500E+03
2.36815500E-03, 1.41935700E+03
2.56698356E-03, 1.40997900E+03
2.78396201E-03, 1.40061100E+03
3.02070452E-03, 1.39125100E+03
3.27888724E-03, 1.38189900E+03
3.56032799E-03, 1.37255400E+03
3.86697333E-03, 1.36321500E+03
4.20094979E-03, 1.35388000E+03
4.56447624E-03, 1.34454900E+03
4.95998529E-03, 1.33522100E+03
5.39011867E-03, 1.32589500E+03
5.85775819E-03, 1.31657000E+03
6.36600321E-03, 1.30724600E+03
6.91830517E-03, 1.29792200E+03
7.51839069E-03, 1.28859800E+03
8.17040743E-03, 1.27927300E+03
8.87873283E-03, 1.26994800E+03
9.64816709E-03, 1.26062300E+03
1.04839400E-02, 1.25129700E+03
1.13913915E-02, 1.24197100E+03
1.23762366E-02, 1.23264400E+03
1.34442725E-02, 1.22331500E+03
1.46010585E-02, 1.21398400E+03
1.58520286E-02, 1.20464900E+03
1.72018242E-02, 1.19530900E+03
1.86543380E-02, 1.18596100E+03
2.02118629E-02, 1.17660300E+03
2.18751002E-02, 1.16723100E+03
2.36421921E-02, 1.15784200E+03
2.55088255E-02, 1.14843100E+03
2.74673497E-02, 1.13899400E+03
2.95065931E-02, 1.12952800E+03
3.16126862E-02, 1.12002800E+03
3.37687969E-02, 1.11049100E+03
3.59566488E-02, 1.10091400E+03
3.81577315E-02, 1.09129600E+03
4.03555638E-02, 1.08163800E+03
4.25398084E-02, 1.07194100E+03
4.47059306E-02, 1.06220900E+03
4.68640325E-02, 1.05244600E+03
4.90397038E-02, 1.04265900E+03
5.12792954E-02, 1.03285600E+03
5.36538626E-02, 1.02304600E+03
5.62618539E-02, 1.01324100E+03
5.92311910E-02, 1.00345500E+03
6.25824907E-02, 9.93705700E+02


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-detailed-1atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946674, 2302.99826
0.6316964, 2302.03255
0.502313, 2300.84001
0.3996543, 2299.37616
0.3182394, 2297.59027
0.2537141, 2295.43218
0.2026123, 2292.84269
0.1621828, 2289.78371
0.1302162, 2286.21072
0.1049602, 2282.10617
0.08500352, 2277.46922
0.06921809, 2272.3196
0.0567037, 2266.69434
0.0467464, 2260.64185
0.0387847, 2254.21544
0.03238088, 2247.46772
0.02719614, 2240.44687
0.02296946, 2233.19495
0.01950004, 2225.74746
0.01663317, 2218.1338
0.01424919, 2210.37803
0.01225504, 2202.49983
0.01057786, 2194.5153
0.009160181, 2186.43767
0.007956332, 2178.27787
0.006929748, 2170.0451
0.006050939, 2161.74713
0.005295955, 2153.39065
0.004645217, 2144.9815
0.004082624, 2136.5249
0.003594856, 2128.02556
0.003170839, 2119.48783
0.002801321, 2110.91572
0.002478538, 2102.31303
0.002195951, 2093.68336
0.001948031, 2085.03007
0.001730089, 2076.35639
0.001538135, 2067.66525
0.001368767, 2058.95944
0.001219075, 2050.24144
0.001086566, 2041.51353
9.69E-04, 2032.77752
8.65E-04, 2024.03492
7.72E-04, 2015.28679
6.90E-04, 2006.53367
6.16E-04, 1997.77553
5.51E-04, 1989.01162
4.93E-04, 1980.24043
4.41E-04, 1971.45948
3.94E-04, 1962.6652
3.53E-04, 1953.85274
3.16E-04, 1945.0157
2.83E-04, 1936.14597
2.54E-04, 1927.2334
2.28E-04, 1918.2656
2.05E-04, 1909.22763
1.84E-04, 1900.10185
1.66E-04, 1890.86739
1.50E-04, 1881.50153
1.36E-04, 1871.97744
1.24E-04, 1862.26577
1.14E-04, 1852.33342
1.05E-04, 1842.14211
9.69E-05, 1831.64421
9.04E-05, 1820.77723
8.50E-05, 1809.43824
8.06E-05, 1797.4348
7.71E-05, 1784.28644
7.47E-05, 1767.91578
7.40E-05, 1757.953
7.40E-05, 1747.96
7.47E-05, 1737.96
7.60E-05, 1727.967
7.79E-05, 1717.994
8.05E-05, 1708.054
8.39E-05, 1698.157
8.80E-05, 1688.313
9.30E-05, 1678.531
9.89E-05, 1668.818
1.06E-04, 1659.178
1.14E-04, 1649.615
1.23E-04, 1640.13
1.34E-04, 1630.721
1.46E-04, 1621.385
1.60E-04, 1612.117
1.76E-04, 1602.908
1.93E-04, 1593.75
2.13E-04, 1584.633
2.34E-04, 1575.547
2.58E-04, 1566.482
2.85E-04, 1557.43
3.15E-04, 1548.384
3.47E-04, 1539.338
3.83E-04, 1530.29
4.22E-04, 1521.236
4.65E-04, 1512.176
5.12E-04, 1503.111
5.64E-04, 1494.041
6.21E-04, 1484.967
6.84E-04, 1475.892
7.54E-04, 1466.817
8.31E-04, 1457.745
9.16E-04, 1448.677
0.001010308, 1439.616
0.001114716, 1430.563
0.001230567, 1421.519
0.00135922, 1412.486
0.00150222, 1403.464
0.001661277, 1394.454
0.001838288, 1385.457
0.002035385, 1376.473
0.002254965, 1367.501
0.002499645, 1358.542
0.002772387, 1349.595
0.003076456, 1340.66
0.00341548, 1331.737
0.003793577, 1322.824
0.004215256, 1313.921
0.004685527, 1305.028
0.00521008, 1296.143
0.005795142, 1287.266
0.006447698, 1278.396
0.007175427, 1269.533
0.007987001, 1260.675
0.008891813, 1251.822
0.009900262, 1242.973
0.011023679, 1234.127
0.012274301, 1225.283
0.013665343, 1216.439
0.015210741, 1207.593
0.016924907, 1198.743
0.018822805, 1189.885
0.020918691, 1181.017
0.023226584, 1172.134
0.025758637, 1163.232
0.028525021, 1154.305
0.031532426, 1145.347
0.034782583, 1136.353
0.038272313, 1127.316
0.041992189, 1118.229
0.045925377, 1109.087
0.050048868, 1099.885
0.054334541, 1090.619
0.058751374, 1081.287
0.063269425, 1071.889
0.067864646, 1062.428
0.072525789, 1052.909
0.077261653, 1043.339
0.08210874, 1033.727
0.087142558, 1024.085
0.092468949, 1014.426
0.098253009, 1004.764
0.104479058, 995.1163


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-detailed-40atm-phi0.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1596.18621
0.7943373, 1596.08057
0.6309727, 1595.96643
0.5012069, 1595.84413
0.3981296, 1595.71341
0.3162518, 1595.57296
0.2512134, 1595.42005
0.1995513, 1595.25013
0.1585145, 1595.05652
0.125918, 1594.83007
0.1000261, 1594.55882
0.07946029, 1594.22757
0.06312552, 1593.81721
0.0501521, 1593.30374
0.03984932, 1592.65683
0.03166869, 1591.83784
0.02517475, 1590.79638
0.02002197, 1589.46811
0.01593628, 1587.7671
0.0127007, 1585.57981
0.01014385, 1582.75545
0.008130966, 1579.09555
0.006556844, 1574.34654
0.005340065, 1568.21107
0.004417439, 1560.39793
0.003737794, 1550.74702
0.003254794, 1539.35221
0.002923321, 1526.53809
0.002701903, 1512.63281
0.002557302, 1497.58928
0.002466604, 1480.1503
0.002440909, 1470.19
0.002429781, 1460.2
0.002431632, 1450.202
0.002444775, 1440.202
0.0024682, 1430.205
0.002501209, 1420.214
0.00254333, 1410.231
0.002594256, 1400.257
0.002653777, 1390.294
0.00272175, 1380.343
0.002798064, 1370.403
0.002882575, 1360.475
0.002975081, 1350.559
0.003075298, 1340.653
0.003182774, 1330.757
0.003296883, 1320.869
0.003416764, 1310.987
0.003541289, 1301.108
0.003669009, 1291.23
0.003798171, 1281.349
0.003926677, 1271.463
0.004052172, 1261.568
0.004172069, 1251.662
0.0042837, 1241.743
0.004384478, 1231.809
0.004472074, 1221.86
0.004544648, 1211.897
0.004601064, 1201.922
0.004641077, 1191.936
0.0046655, 1181.943
0.004675941, 1171.946
0.004675268, 1161.946
0.004667099, 1151.946
0.004655784, 1141.946
0.00464593, 1131.947
0.004642517, 1121.947
0.004650565, 1111.947
0.004675056, 1101.947
0.004720874, 1091.95
0.004792803, 1081.959
0.004895545, 1071.981
0.005033801, 1062.023
0.005212301, 1052.096
0.005435955, 1042.21
0.005709758, 1032.376
0.006039554, 1022.603
0.006431343, 1012.901
0.006892204, 1003.275
0.007419861, 993.7295


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-detailed-40atm-phi1.5.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1.00000000E+00, 2.03998062E+03
7.94328900E-01, 2.04000790E+03
6.30958400E-01, 2.04004184E+03
5.01188700E-01, 2.04008295E+03
3.98109100E-01, 2.04013244E+03
3.16230200E-01, 2.04019160E+03
2.51191600E-01, 2.04026181E+03
1.99529700E-01, 2.04034456E+03
1.58493300E-01, 2.04044127E+03
1.25897100E-01, 2.04055334E+03
1.00005100E-01, 2.04068216E+03
7.94383900E-02, 2.04082887E+03
6.31017200E-02, 2.04099425E+03
5.01250600E-02, 2.04117859E+03
3.98173100E-02, 2.04138132E+03
3.16295100E-02, 2.04160075E+03
2.51256100E-02, 2.04183364E+03
1.99592300E-02, 2.04207473E+03
1.58552400E-02, 2.04231640E+03
1.25951100E-02, 2.04254811E+03
1.00052700E-02, 2.04275624E+03
7.94786500E-03, 2.04292399E+03
6.31341800E-03, 2.04303151E+03
5.01499300E-03, 2.04305623E+03
3.98355300E-03, 2.04297338E+03
3.16427400E-03, 2.04275647E+03
2.51360800E-03, 2.04237781E+03
1.99695900E-03, 2.04180858E+03
1.58683200E-03, 2.04101875E+03
1.26137000E-03, 2.03997628E+03
1.00319400E-03, 2.03864607E+03
7.98486400E-04, 2.03698817E+03
6.36264600E-04, 2.03495627E+03
5.07802200E-04, 2.03249523E+03
4.06171500E-04, 2.02953936E+03
3.25876800E-04, 2.02601093E+03
2.62562500E-04, 2.02182016E+03
2.12778300E-04, 2.01686779E+03
1.73790100E-04, 2.01105236E+03
1.43424900E-04, 2.00428187E+03
1.19946300E-04, 1.99650174E+03
1.01941400E-04, 1.98770587E+03
8.82542600E-05, 1.97795804E+03
7.79274100E-05, 1.96737835E+03
7.01775500E-05, 1.95612265E+03
6.43763200E-05, 1.94432766E+03
6.00410000E-05, 1.93209294E+03
5.68100100E-05, 1.91945166E+03
5.44196000E-05, 1.90636416E+03
5.26784700E-05, 1.89263102E+03
5.14521800E-05, 1.87770024E+03
5.06487400E-05, 1.85889632E+03
5.04865683E-05, 1.84890300E+03
5.04770641E-05, 1.83890400E+03
5.06013577E-05, 1.82890400E+03
5.08444119E-05, 1.81890500E+03
5.11939106E-05, 1.80890700E+03
5.16396515E-05, 1.79891100E+03
5.21731325E-05, 1.78891800E+03
5.27873037E-05, 1.77892800E+03
5.34762974E-05, 1.76894100E+03
5.42352518E-05, 1.75895700E+03
5.50601850E-05, 1.74897600E+03
5.59479075E-05, 1.73899800E+03
5.68960637E-05, 1.72902200E+03
5.79028170E-05, 1.71904900E+03
5.89672169E-05, 1.70907800E+03
6.00889114E-05, 1.69910900E+03
6.12681301E-05, 1.68914300E+03
6.25060543E-05, 1.67917900E+03
6.38045001E-05, 1.66921700E+03
6.51660521E-05, 1.65925700E+03
6.65940886E-05, 1.64929900E+03
6.80928033E-05, 1.63934300E+03
6.96670624E-05, 1.62939000E+03
7.13228892E-05, 1.61943900E+03
7.30668386E-05, 1.60949100E+03
7.49064777E-05, 1.59954600E+03
7.68502287E-05, 1.58960400E+03
7.89071447E-05, 1.57966600E+03
8.10872802E-05, 1.56973200E+03
8.34014830E-05, 1.55980200E+03
8.58611012E-05, 1.54987700E+03
8.84783952E-05, 1.53995700E+03
9.12662577E-05, 1.53004200E+03
9.42378170E-05, 1.52013300E+03
9.74068818E-05, 1.51023000E+03
1.00787184E-04, 1.50033400E+03
1.04393201E-04, 1.49044400E+03
1.08238536E-04, 1.48056100E+03
1.12336640E-04, 1.47068500E+03
1.16700075E-04, 1.46081600E+03
1.21340018E-04, 1.45095400E+03
1.26266146E-04, 1.44109800E+03
1.31484934E-04, 1.43124800E+03
1.36999162E-04, 1.42140400E+03
1.42808042E-04, 1.41156400E+03
1.48903720E-04, 1.40172800E+03
1.55272278E-04, 1.39189400E+03
1.61890198E-04, 1.38206100E+03
1.68724376E-04, 1.37222700E+03
1.75729747E-04, 1.36239000E+03
1.82848753E-04, 1.35254700E+03
1.90008308E-04, 1.34269700E+03
1.97122568E-04, 1.33283700E+03
2.04091033E-04, 1.32296600E+03
2.10803851E-04, 1.31308100E+03
2.17143185E-04, 1.30318100E+03
2.22991404E-04, 1.29326400E+03
2.28236757E-04, 1.28333100E+03
2.32785479E-04, 1.27338200E+03
2.36570554E-04, 1.26341900E+03
2.39562699E-04, 1.25344400E+03
2.41778325E-04, 1.24345900E+03
2.43284440E-04, 1.23346700E+03
2.44200288E-04, 1.22347100E+03
2.44694612E-04, 1.21347200E+03
2.44979072E-04, 1.20347200E+03
2.45299818E-04, 1.19347200E+03
2.45927978E-04, 1.18347200E+03
2.47150755E-04, 1.17347300E+03
2.49264693E-04, 1.16347500E+03
2.52570231E-04, 1.15348200E+03
2.57370320E-04, 1.14349800E+03
2.63969287E-04, 1.13353100E+03
2.72675285E-04, 1.12359100E+03
2.83803805E-04, 1.11369000E+03
2.97684778E-04, 1.10384000E+03
3.14660734E-04, 1.09405500E+03
3.35122927E-04, 1.08434500E+03
3.59484859E-04, 1.07472000E+03
3.88215008E-04, 1.06518700E+03
4.21848206E-04, 1.05574900E+03
4.60988919E-04, 1.04640800E+03
5.06326331E-04, 1.03716400E+03
5.58662402E-04, 1.02801300E+03
6.18906265E-04, 1.01895200E+03
6.88119586E-04, 1.00997500E+03
7.67517794E-04, 1.00107700E+03
8.58186820E-04, 9.92252200E+02


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-isobutanol-PSR-detailed-40atm.txt <==
# PSR temperature profile for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2392.14213
0.6309574, 2392.13118
0.5011873, 2392.11739
0.3981073, 2392.10005
0.316228, 2392.07821
0.251189, 2392.05074
0.1995267, 2392.01622
0.1584899, 2391.97281
0.1258933, 2391.91822
0.1000009, 2391.84964
0.07943397, 2391.76349
0.06309718, 2391.65541
0.05012055, 2391.51983
0.03981301, 2391.3499
0.03162565, 2391.1373
0.02512245, 2390.87169
0.01995709, 2390.54042
0.01585448, 2390.12823
0.01259612, 2389.61685
0.01000847, 2388.98468
0.007953668, 2388.20651
0.006322227, 2387.25386
0.005027169, 2386.09467
0.003999398, 2384.69478
0.003184001, 2383.01881
0.002537321, 2381.03207
0.00202463, 2378.70281
0.001618283, 2376.00441
0.00129626, 2372.91439
0.001041042, 2369.42718
8.39E-04, 2365.53716
6.78E-04, 2361.24937
5.50E-04, 2356.57452
4.48E-04, 2351.52732
3.67E-04, 2346.12465
3.02E-04, 2340.38413
2.49E-04, 2334.32315
2.07E-04, 2327.95827
1.73E-04, 2321.30499
1.45E-04, 2314.37769
1.22E-04, 2307.18971
1.04E-04, 2299.75339
8.83E-05, 2292.08025
7.57E-05, 2284.18104
6.52E-05, 2276.06579
5.65E-05, 2267.74389
4.92E-05, 2259.22404
4.31E-05, 2250.51424
3.80E-05, 2241.62196
3.36E-05, 2232.55386
2.99E-05, 2223.31588
2.68E-05, 2213.91309
2.42E-05, 2204.34967
2.19E-05, 2194.62878
2.00E-05, 2184.75228
1.83E-05, 2174.72058
1.69E-05, 2164.53203
1.56E-05, 2154.18241
1.46E-05, 2143.66386
1.37E-05, 2132.96315
1.29E-05, 2122.05915
1.23E-05, 2110.91359
1.17E-05, 2099.47713
1.13E-05, 2087.63908
1.09E-05, 2075.18706
1.07E-05, 2061.59573
1.05E-05, 2044.34441
1.04E-05, 2034.356
1.04E-05, 2024.358
1.05E-05, 2014.358
1.06E-05, 2004.361
1.07E-05, 1994.371
1.09E-05, 1984.391
1.12E-05, 1974.423
1.15E-05, 1964.47
1.18E-05, 1954.534
1.22E-05, 1944.615
1.27E-05, 1934.714
1.31E-05, 1924.831
1.37E-05, 1914.964
1.42E-05, 1905.113
1.49E-05, 1895.276
1.55E-05, 1885.452
1.63E-05, 1875.639
1.70E-05, 1865.835
1.79E-05, 1856.039
1.87E-05, 1846.249
1.96E-05, 1836.463
2.06E-05, 1826.681
2.16E-05, 1816.901
2.27E-05, 1807.123
2.38E-05, 1797.346
2.50E-05, 1787.569
2.62E-05, 1777.792
2.75E-05, 1768.015
2.89E-05, 1758.237
3.03E-05, 1748.458
3.18E-05, 1738.679
3.34E-05, 1728.899
3.50E-05, 1719.118
3.67E-05, 1709.337
3.85E-05, 1699.555
4.04E-05, 1689.773
4.24E-05, 1679.991
4.45E-05, 1670.209
4.66E-05, 1660.427
4.89E-05, 1650.646
5.14E-05, 1640.865
5.39E-05, 1631.086
5.66E-05, 1621.308
5.94E-05, 1611.531
6.24E-05, 1601.756
6.55E-05, 1591.984
6.88E-05, 1582.214
7.23E-05, 1572.448
7.61E-05, 1562.685
8.00E-05, 1552.926
8.42E-05, 1543.171
8.87E-05, 1533.421
9.34E-05, 1523.675
9.85E-05, 1513.935
1.04E-04, 1504.2
1.10E-04, 1494.471
1.16E-04, 1484.747
1.22E-04, 1475.029
1.29E-04, 1465.317
1.37E-04, 1455.61
1.45E-04, 1445.909
1.53E-04, 1436.212
1.62E-04, 1426.519
1.72E-04, 1416.829
1.82E-04, 1407.141
1.92E-04, 1397.454
2.04E-04, 1387.766
2.15E-04, 1378.076
2.28E-04, 1368.381
2.41E-04, 1358.679
2.54E-04, 1348.968
2.67E-04, 1339.245
2.81E-04, 1329.508
2.95E-04, 1319.755
3.10E-04, 1309.983
3.23E-04, 1300.19
3.37E-04, 1290.375
3.50E-04, 1280.537
3.63E-04, 1270.676
3.74E-04, 1260.792
3.85E-04, 1250.887
3.95E-04, 1240.963
4.04E-04, 1231.023
4.12E-04, 1221.069
4.19E-04, 1211.105
4.26E-04, 1201.134
4.32E-04, 1191.159
4.39E-04, 1181.182
4.47E-04, 1171.206
4.55E-04, 1161.233
4.66E-04, 1151.268
4.78E-04, 1141.315
4.93E-04, 1131.38
5.11E-04, 1121.47
5.33E-04, 1111.594
5.60E-04, 1101.763
5.92E-04, 1091.986
6.29E-04, 1082.273
6.74E-04, 1072.633
7.26E-04, 1063.074
7.87E-04, 1053.602
8.57E-04, 1044.221
9.39E-04, 1034.933
0.001034569, 1025.739
0.001144595, 1016.639
0.001271798, 1007.632
0.001417894, 998.7169


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEP-1atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1597.23791
0.7944309, 1596.87465
0.6311348, 1596.46579
0.5014247, 1596.00549
0.398393, 1595.48677
0.3165529, 1594.90169
0.251546, 1594.24123
0.1999105, 1593.49509
0.1588964, 1592.65161
0.1263193, 1591.69757
0.1004442, 1590.61807
0.07989282, 1589.39631
0.06357032, 1588.01346
0.05060706, 1586.4485
0.0403122, 1584.67812
0.03213698, 1582.67668
0.02564545, 1580.41627
0.02049128, 1577.86692
0.0163993, 1574.99622
0.01315094, 1571.77272
0.01057235, 1568.16307
0.008525478, 1564.13571
0.006900547, 1559.66172
0.005610279, 1554.71653
0.00458528, 1549.2817
0.003770391, 1543.34635
0.003121788, 1536.90811
0.002604691, 1529.97329
0.002191545, 1522.55619
0.001860566, 1514.67749
0.001594579, 1506.36189
0.001380086, 1497.63398
0.001206529, 1488.52059
0.001065625, 1479.03837
9.51E-04, 1469.19682
8.58E-04, 1458.98907
7.82E-04, 1448.38093
7.20E-04, 1437.28045
6.72E-04, 1425.48624
6.34E-04, 1412.35124
6.07E-04, 1392.86997
6.07E-04, 1382.916
6.17E-04, 1372.916
6.39E-04, 1362.941
6.74E-04, 1353.052
7.27E-04, 1343.327
8.00E-04, 1333.848
8.97E-04, 1324.691
0.001022395, 1315.904
0.001178558, 1307.498
0.001369492, 1299.438
0.001598623, 1291.664
0.001869653, 1284.098
0.002186685, 1276.661
0.002554418, 1269.282
0.002978277, 1261.904
0.003464309, 1254.485
0.004020801, 1246.996
0.004655818, 1239.429
0.005379909, 1231.778
0.006205311, 1224.047
0.007146399, 1216.245
0.00822014, 1208.383
0.009446598, 1200.472
0.010849111, 1192.524
0.012455197, 1184.549
0.014297021, 1176.556
0.016412069, 1168.553
0.018843588, 1160.548
0.021642308, 1152.546
0.024866523, 1144.552
0.028583732, 1136.569
0.032871307, 1128.599
0.037817369, 1120.643
0.043521564, 1112.701
0.050096561, 1104.771
0.05766817, 1096.85
0.066376988, 1088.933
0.076375651, 1081.016
0.087833767, 1073.092
0.100935454, 1065.154
0.115879992, 1057.195
0.132883537, 1049.208
0.152180172, 1041.187
0.174029664, 1033.126
0.198721198, 1025.021
0.22658096, 1016.871
0.257974107, 1008.675
0.293409457, 1000.435
0.333403439, 992.1595


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEP-1atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2042.06457
0.794545, 2041.52921
0.6313379, 2040.92104
0.5017031, 2040.23244
0.3987346, 2039.45585
0.3169462, 2038.58341
0.2519801, 2037.60647
0.2003751, 2036.51648
0.1593816, 2035.30474
0.1268157, 2033.96172
0.1009429, 2032.47794
0.08038559, 2030.84396
0.0640495, 2029.05035
0.05106558, 2027.08722
0.04074378, 2024.94674
0.0325358, 2022.62036
0.02600646, 2020.10091
0.02081015, 2017.3835
0.01667234, 2014.46141
0.0133754, 2011.33298
0.01074627, 2007.99714
0.008647692, 2004.45483
0.006970758, 2000.70893
0.005629063, 1996.76406
0.004554068, 1992.62627
0.003691417, 1988.30255
0.002998005, 1983.80014
0.002439652, 1979.12566
0.001989246, 1974.284
0.001625276, 1969.27705
0.001330665, 1964.10232
0.001091841, 1958.75006
8.98E-04, 1953.20762
7.41E-04, 1947.44804
6.13E-04, 1941.43729
5.09E-04, 1935.13094
4.24E-04, 1928.47526
3.56E-04, 1921.40933
3.00E-04, 1913.86846
2.56E-04, 1905.79078
2.20E-04, 1897.12147
1.92E-04, 1887.8187
1.69E-04, 1877.85489
1.51E-04, 1867.20719
1.38E-04, 1855.85036
1.27E-04, 1843.68701
1.20E-04, 1830.44617
1.14E-04, 1815.09418
1.13E-04, 1805.177
1.12E-04, 1795.203
1.12E-04, 1785.209
1.13E-04, 1775.209
1.14E-04, 1765.216
1.17E-04, 1755.238
1.20E-04, 1745.283
1.24E-04, 1735.356
1.29E-04, 1725.459
1.35E-04, 1715.595
1.41E-04, 1705.765
1.48E-04, 1695.968
1.56E-04, 1686.204
1.65E-04, 1676.471
1.75E-04, 1666.768
1.86E-04, 1657.092
1.98E-04, 1647.441
2.11E-04, 1637.812
2.26E-04, 1628.203
2.41E-04, 1618.611
2.58E-04, 1609.034
2.76E-04, 1599.47
2.96E-04, 1589.917
3.17E-04, 1580.374
3.40E-04, 1570.839
3.65E-04, 1561.312
3.92E-04, 1551.792
4.21E-04, 1542.279
4.52E-04, 1532.772
4.86E-04, 1523.272
5.23E-04, 1513.779
5.63E-04, 1504.295
6.06E-04, 1494.817
6.53E-04, 1485.348
7.04E-04, 1475.888
7.60E-04, 1466.438
8.20E-04, 1456.999
8.87E-04, 1447.571
9.59E-04, 1438.155
0.001038038, 1428.751
0.001124545, 1419.36
0.001219255, 1409.982
0.001323003, 1400.617
0.001436699, 1391.265
0.001561329, 1381.926
0.001697964, 1372.6
0.001847782, 1363.286
0.002012063, 1353.983
0.002192184, 1344.691
0.002389667, 1335.409
0.002606186, 1326.136
0.002843588, 1316.871
0.003103898, 1307.614
0.003389363, 1298.365
0.003702523, 1289.123
0.004046177, 1279.888
0.004423436, 1270.66
0.004837731, 1261.439
0.005292811, 1252.225
0.005792718, 1243.018
0.006341799, 1233.817
0.006944522, 1224.622
0.007605575, 1215.431
0.008329576, 1206.243
0.009121097, 1197.056
0.009984709, 1187.866
0.010924572, 1178.671
0.011944825, 1169.467
0.013049403, 1160.251
0.014242217, 1151.021
0.015527754, 1141.774
0.01691134, 1132.508
0.018399577, 1123.223
0.020001019, 1113.921
0.021727496, 1104.603
0.023594104, 1095.274
0.02562103, 1085.938
0.027833957, 1076.601
0.030265272, 1067.27
0.032955144, 1057.953
0.035953025, 1048.658
0.039318308, 1039.395
0.043122265, 1030.174
0.047450098, 1021.004
0.0524018, 1011.895
0.058094942, 1002.856
0.064667911, 993.8958


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEP-1atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946698, 2307.15671
0.6316945, 2306.17335
0.5023312, 2304.96984
0.399681, 2303.49016
0.3182776, 2301.68238
0.2537673, 2299.49394
0.2026852, 2296.86512
0.162279, 2293.74787
0.1303462, 2290.10274
0.1051271, 2285.90761
0.08521116, 2281.16065
0.0694687, 2275.88291
0.05699666, 2270.11369
0.04707851, 2263.90469
0.03915069, 2257.3126
0.0327742, 2250.39314
0.02760977, 2243.19698
0.02339654, 2235.76791
0.0199343, 2228.1426
0.01706915, 2220.35107
0.01468233, 2212.41772
0.01268165, 2204.36228
0.01099505, 2196.20084
0.009565745, 2187.94645
0.008348657, 2179.60993
0.007307707, 2171.20033
0.006413798, 2162.72527
0.005643297, 2154.19134
0.004976877, 2145.60429
0.004398631, 2136.96917
0.003895394, 2128.29059
0.003456208, 2119.57267
0.00307191, 2110.81923
0.002734803, 2102.03383
0.002438394, 2093.21979
0.002177186, 2084.38021
0.001946507, 2075.51799
0.001742377, 2066.63595
0.001561391, 2057.73664
0.001400631, 2048.82255
0.001257588, 2039.89596
0.001130099, 2030.95898
0.001016297, 2022.01451
9.15E-04, 2013.06196
8.23E-04, 2004.10516
7.42E-04, 1995.14482
6.69E-04, 1986.18215
6.03E-04, 1977.21801
5.44E-04, 1968.25297
4.90E-04, 1959.28718
4.43E-04, 1950.32033
3.99E-04, 1941.35042
3.60E-04, 1932.37888
3.25E-04, 1923.40156
2.94E-04, 1914.41285
2.65E-04, 1905.41099
2.40E-04, 1896.38918
2.17E-04, 1887.33995
1.96E-04, 1878.25406
1.77E-04, 1869.12029
1.61E-04, 1859.92535
1.46E-04, 1850.65355
1.32E-04, 1841.28683
1.21E-04, 1831.80453
1.10E-04, 1822.18339
1.01E-04, 1812.39705
9.30E-05, 1802.41532
8.60E-05, 1792.20276
8.00E-05, 1781.71499
7.49E-05, 1770.8912
7.06E-05, 1759.63229
6.71E-05, 1747.77365
6.43E-05, 1734.90001
6.22E-05, 1719.51749
6.15E-05, 1709.56
6.14E-05, 1699.571
6.17E-05, 1689.572
6.26E-05, 1679.575
6.39E-05, 1669.592
6.58E-05, 1659.635
6.82E-05, 1649.713
7.12E-05, 1639.836
7.48E-05, 1630.01
7.91E-05, 1620.242
8.42E-05, 1610.537
9.00E-05, 1600.898
9.68E-05, 1591.328
1.05E-04, 1581.826
1.13E-04, 1572.392
1.23E-04, 1563.023
1.35E-04, 1553.715
1.47E-04, 1544.463
1.62E-04, 1535.259
1.78E-04, 1526.097
1.96E-04, 1516.969
2.15E-04, 1507.867
2.37E-04, 1498.784
2.62E-04, 1489.713
2.88E-04, 1480.65
3.18E-04, 1471.591
3.51E-04, 1462.534
3.87E-04, 1453.478
4.26E-04, 1444.423
4.70E-04, 1435.369
5.19E-04, 1426.317
5.72E-04, 1417.27
6.32E-04, 1408.229
6.98E-04, 1399.196
7.71E-04, 1390.173
8.53E-04, 1381.162
9.44E-04, 1372.165
0.001045843, 1363.184
0.001159486, 1354.22
0.001286636, 1345.275
0.001429068, 1336.349
0.001588912, 1327.444
0.001768098, 1318.561
0.001969354, 1309.698
0.002195532, 1300.856
0.002449871, 1292.035
0.002736021, 1283.235
0.003058127, 1274.455
0.003420825, 1265.695
0.003829362, 1256.954
0.004289636, 1248.231
0.004808249, 1239.525
0.005392561, 1230.835
0.006050818, 1222.159
0.006792046, 1213.496
0.007626312, 1204.843
0.008564485, 1196.198
0.009618376, 1187.558
0.010800576, 1178.92
0.012124487, 1170.28
0.013604065, 1161.634
0.015253637, 1152.978
0.017086581, 1144.306
0.019121305, 1135.612
0.021370717, 1126.894
0.023850292, 1118.147
0.026576206, 1109.367
0.029566205, 1100.551
0.032840603, 1091.698
0.036424046, 1082.809
0.040348211, 1073.886
0.044653125, 1064.935
0.049391734, 1055.962
0.054631404, 1046.976
0.060457638, 1037.987
0.066976741, 1029.006
0.074318185, 1020.045
0.0826386, 1011.115
0.092121419, 1002.229
0.102986917, 993.3966


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEP-40atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1599.95678
0.7943329, 1599.87989
0.6309653, 1599.79488
0.5011977, 1599.70137
0.3981195, 1599.59852
0.3162414, 1599.48474
0.2512032, 1599.35747
0.1995415, 1599.21291
0.1585053, 1599.04578
0.1259093, 1598.84902
0.1000178, 1598.61348
0.07945204, 1598.32749
0.06311694, 1597.97627
0.05014269, 1597.5411
0.03983844, 1596.99826
0.03165553, 1596.31743
0.0251583, 1595.45956
0.02000087, 1594.37311
0.01590883, 1592.99183
0.01266455, 1591.22583
0.01009584, 1588.95439
0.008066821, 1586.01358
0.006470942, 1582.18147
0.005225513, 1577.16583
0.004267247, 1570.61005
0.003547815, 1562.15254
0.003028015, 1551.59085
0.002670389, 1539.02093
0.002436373, 1524.76539
0.002289992, 1508.8459
0.002203772, 1489.37934
0.002185214, 1479.416
0.002179066, 1469.423
0.002183548, 1459.424
0.002196781, 1449.424
0.002217528, 1439.427
0.002244834, 1429.435
0.002277944, 1419.449
0.002316249, 1409.469
0.002359239, 1399.495
0.002406474, 1389.527
0.002457566, 1379.564
0.002512153, 1369.606
0.0025699, 1359.652
0.002630483, 1349.701
0.002693589, 1339.752
0.002758906, 1329.805
0.002826134, 1319.859
0.002894975, 1309.914
0.002965155, 1299.969
0.003036414, 1290.023
0.003108514, 1280.076
0.003181252, 1270.128
0.003254472, 1260.179
0.003328088, 1250.228
0.003402089, 1240.275
0.003476561, 1230.321
0.003551736, 1220.365
0.003627999, 1210.408
0.003705932, 1200.451
0.003786367, 1190.494
0.003870413, 1180.538
0.003959501, 1170.584
0.004055429, 1160.633
0.004160393, 1150.687
0.004277013, 1140.749
0.004408387, 1130.821
0.004558085, 1120.907
0.004730179, 1111.012
0.004929267, 1101.142
0.005160534, 1091.303
0.005429793, 1081.502
0.005743555, 1071.747
0.006109182, 1062.046
0.006535033, 1052.407
0.007030781, 1042.838
0.007607476, 1033.347
0.00827818, 1023.94
0.009058171, 1014.624
0.009965807, 1005.403
0.011023894, 996.283


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEP-40atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2048.77621
0.7943288, 2048.80092
0.6309582, 2048.83185
0.5011885, 2048.86939
0.3981088, 2048.91461
0.3162298, 2048.9687
0.2511911, 2049.03289
0.1995291, 2049.10844
0.1584926, 2049.19666
0.1258963, 2049.29869
0.1000042, 2049.41559
0.07943741, 2049.54817
0.06310065, 2049.69685
0.0501239, 2049.86143
0.03981607, 2050.04096
0.0316282, 2050.23328
0.02512424, 2050.43478
0.01995783, 2050.64007
0.01585384, 2050.84138
0.01259374, 2051.02843
0.01000397, 2051.18819
0.007946669, 2051.30487
0.006312363, 2051.36018
0.005014106, 2051.33376
0.003982849, 2051.20388
0.003163751, 2050.94813
0.002513246, 2050.54409
0.001996717, 2049.96972
0.001586651, 2049.20337
0.001261173, 2048.22332
0.001002892, 2047.0069
7.98E-04, 2045.5292
6.35E-04, 2043.76153
5.07E-04, 2041.6704
4.04E-04, 2039.21563
3.23E-04, 2036.34948
2.59E-04, 2033.0159
2.09E-04, 2029.15036
1.69E-04, 2024.68089
1.37E-04, 2019.53089
1.12E-04, 2013.62454
9.28E-05, 2006.89387
7.76E-05, 1999.29725
6.58E-05, 1990.8217
5.67E-05, 1981.49873
4.98E-05, 1971.39993
4.45E-05, 1960.62037
4.04E-05, 1949.27006
3.74E-05, 1937.42726
3.50E-05, 1925.13763
3.33E-05, 1912.37814
3.20E-05, 1899.03768
3.11E-05, 1884.7298
3.05E-05, 1868.09954
3.03E-05, 1858.114
3.02E-05, 1848.118
3.02E-05, 1838.119
3.03E-05, 1828.119
3.05E-05, 1818.12
3.08E-05, 1808.123
3.11E-05, 1798.13
3.15E-05, 1788.14
3.19E-05, 1778.154
3.24E-05, 1768.172
3.29E-05, 1758.194
3.35E-05, 1748.22
3.42E-05, 1738.25
3.49E-05, 1728.284
3.56E-05, 1718.322
3.64E-05, 1708.364
3.72E-05, 1698.409
3.81E-05, 1688.458
3.91E-05, 1678.51
4.01E-05, 1668.566
4.11E-05, 1658.625
4.22E-05, 1648.687
4.34E-05, 1638.753
4.46E-05, 1628.822
4.59E-05, 1618.895
4.72E-05, 1608.971
4.86E-05, 1599.051
5.01E-05, 1589.134
5.17E-05, 1579.221
5.34E-05, 1569.312
5.51E-05, 1559.408
5.70E-05, 1549.508
5.90E-05, 1539.613
6.11E-05, 1529.723
6.33E-05, 1519.838
6.56E-05, 1509.958
6.81E-05, 1500.084
7.08E-05, 1490.216
7.36E-05, 1480.354
7.66E-05, 1470.498
7.98E-05, 1460.649
8.32E-05, 1450.806
8.67E-05, 1440.969
9.05E-05, 1431.138
9.46E-05, 1421.312
9.88E-05, 1411.492
1.03E-04, 1401.676
1.08E-04, 1391.865
1.13E-04, 1382.057
1.18E-04, 1372.253
1.24E-04, 1362.451
1.30E-04, 1352.651
1.36E-04, 1342.853
1.42E-04, 1333.056
1.49E-04, 1323.26
1.56E-04, 1313.465
1.64E-04, 1303.67
1.71E-04, 1293.875
1.80E-04, 1284.081
1.88E-04, 1274.287
1.97E-04, 1264.494
2.07E-04, 1254.702
2.17E-04, 1244.912
2.27E-04, 1235.124
2.38E-04, 1225.339
2.50E-04, 1215.559
2.63E-04, 1205.784
2.76E-04, 1196.016
2.91E-04, 1186.257
3.07E-04, 1176.51
3.24E-04, 1166.776
3.43E-04, 1157.059
3.64E-04, 1147.363
3.87E-04, 1137.692
4.12E-04, 1128.05
4.41E-04, 1118.442
4.73E-04, 1108.874
5.09E-04, 1099.351
5.51E-04, 1089.88
5.98E-04, 1080.466
6.52E-04, 1071.114
7.13E-04, 1061.829
7.84E-04, 1052.615
8.65E-04, 1043.476
9.58E-04, 1034.415
0.001064665, 1025.433
0.001188062, 1016.533
0.001330561, 1007.716
0.001495696, 998.9834


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEP-40atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2397.53905
0.6309574, 2397.52852
0.5011873, 2397.51527
0.3981073, 2397.4986
0.316228, 2397.47763
0.251189, 2397.45124
0.1995267, 2397.41804
0.1584899, 2397.3763
0.1258933, 2397.32383
0.1000009, 2397.2579
0.07943394, 2397.17508
0.06309712, 2397.07109
0.05012045, 2396.94066
0.03981287, 2396.77718
0.03162546, 2396.57252
0.02512221, 2396.31648
0.01995679, 2395.99709
0.0158541, 2395.59936
0.01259565, 2395.10538
0.01000789, 2394.49396
0.007952971, 2393.74022
0.006321401, 2392.81561
0.005026208, 2391.68829
0.003998299, 2390.32372
0.003182769, 2388.68537
0.002535976, 2386.73738
0.002023202, 2384.44624
0.001616812, 2381.78332
0.001294795, 2378.72411
0.001039633, 2375.26131
8.37E-04, 2371.38827
6.77E-04, 2367.10979
5.49E-04, 2362.43713
4.47E-04, 2357.38628
3.66E-04, 2351.97592
3.01E-04, 2346.2258
2.49E-04, 2340.15555
2.07E-04, 2333.78397
1.73E-04, 2327.12874
1.45E-04, 2320.20628
1.22E-04, 2313.03186
1.03E-04, 2305.61959
8.82E-05, 2297.98264
7.55E-05, 2290.13332
6.50E-05, 2282.08316
5.62E-05, 2273.84296
4.89E-05, 2265.42287
4.27E-05, 2256.83232
3.75E-05, 2248.08012
3.31E-05, 2239.17439
2.94E-05, 2230.1226
2.62E-05, 2220.93083
2.35E-05, 2211.60683
2.12E-05, 2202.15447
1.92E-05, 2192.57875
1.74E-05, 2182.8834
1.59E-05, 2173.07126
1.46E-05, 2163.14428
1.35E-05, 2153.10329
1.25E-05, 2142.9477
1.17E-05, 2132.67546
1.09E-05, 2122.28233
1.03E-05, 2111.7613
9.69E-06, 2101.10168
9.20E-06, 2090.28703
8.78E-06, 2079.29231
8.42E-06, 2068.07283
8.12E-06, 2056.57671
7.87E-06, 2044.67639
7.66E-06, 2032.12676
7.50E-06, 2018.29113
7.39E-06, 1999.01792
7.38E-06, 1989.024
7.40E-06, 1979.024
7.45E-06, 1969.025
7.53E-06, 1959.03
7.65E-06, 1949.042
7.80E-06, 1939.064
7.98E-06, 1929.098
8.19E-06, 1919.147
8.44E-06, 1909.213
8.72E-06, 1899.297
9.04E-06, 1889.399
9.39E-06, 1879.52
9.78E-06, 1869.659
1.02E-05, 1859.816
1.07E-05, 1849.99
1.12E-05, 1840.178
1.17E-05, 1830.38
1.23E-05, 1820.593
1.29E-05, 1810.816
1.36E-05, 1801.046
1.43E-05, 1791.282
1.50E-05, 1781.523
1.58E-05, 1771.767
1.66E-05, 1762.014
1.75E-05, 1752.262
1.84E-05, 1742.511
1.94E-05, 1732.761
2.04E-05, 1723.011
2.15E-05, 1713.261
2.26E-05, 1703.511
2.38E-05, 1693.761
2.51E-05, 1684.012
2.64E-05, 1674.263
2.78E-05, 1664.515
2.92E-05, 1654.767
3.08E-05, 1645.02
3.24E-05, 1635.274
3.41E-05, 1625.53
3.60E-05, 1615.787
3.79E-05, 1606.046
3.99E-05, 1596.307
4.21E-05, 1586.57
4.44E-05, 1576.836
4.68E-05, 1567.104
4.94E-05, 1557.375
5.21E-05, 1547.649
5.50E-05, 1537.927
5.81E-05, 1528.208
6.14E-05, 1518.493
6.49E-05, 1508.781
6.86E-05, 1499.073
7.26E-05, 1489.369
7.68E-05, 1479.669
8.12E-05, 1469.973
8.60E-05, 1460.28
9.11E-05, 1450.591
9.65E-05, 1440.905
1.02E-04, 1431.222
1.08E-04, 1421.542
1.15E-04, 1411.864
1.22E-04, 1402.187
1.29E-04, 1392.511
1.37E-04, 1382.836
1.45E-04, 1373.161
1.54E-04, 1363.485
1.63E-04, 1353.807
1.72E-04, 1344.128
1.82E-04, 1334.446
1.93E-04, 1324.761
2.04E-04, 1315.073
2.16E-04, 1305.382
2.29E-04, 1295.687
2.42E-04, 1285.989
2.56E-04, 1276.288
2.70E-04, 1266.584
2.86E-04, 1256.878
3.02E-04, 1247.17
3.19E-04, 1237.462
3.37E-04, 1227.755
3.57E-04, 1218.051
3.78E-04, 1208.351
4.00E-04, 1198.657
4.24E-04, 1188.972
4.50E-04, 1179.299
4.79E-04, 1169.64
5.10E-04, 1159.999
5.44E-04, 1150.38
5.82E-04, 1140.787
6.24E-04, 1131.225
6.72E-04, 1121.698
7.25E-04, 1112.21
7.85E-04, 1102.766
8.52E-04, 1093.371
9.29E-04, 1084.028
0.001015452, 1074.742
0.001114162, 1065.515
0.00122662, 1056.351
0.001354995, 1047.251
0.001501795, 1038.218
0.00166998, 1029.254
0.001863045, 1020.361
0.002085133, 1011.541
0.002341172, 1002.796
0.002637497, 994.1276


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEPSA-1atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1597.2338
0.7944316, 1596.86945
0.6311359, 1596.45965
0.501426, 1595.99862
0.3983943, 1595.47945
0.3165541, 1594.89425
0.251547, 1594.23405
0.1999112, 1593.48859
0.1588968, 1592.64625
0.1263194, 1591.69382
0.1004439, 1590.61638
0.07989217, 1589.3971
0.06356936, 1588.0171
0.05060583, 1586.45529
0.04031077, 1584.68824
0.0321354, 1582.69021
0.02564378, 1580.43312
0.02048958, 1577.8868
0.01639764, 1575.01935
0.01314933, 1571.79775
0.01057089, 1568.18688
0.008524363, 1564.15754
0.006899765, 1559.67819
0.005609928, 1554.72316
0.004585474, 1549.27236
0.00377126, 1543.31304
0.003123475, 1536.84024
0.002607363, 1529.8579
0.002195375, 1522.37745
0.001865739, 1514.41653
0.00160129, 1505.99652
0.001388542, 1497.13966
0.001216934, 1487.86534
0.00107823, 1478.18524
9.66E-04, 1468.09975
8.75E-04, 1457.58348
8.03E-04, 1446.56728
7.45E-04, 1434.88054
7.01E-04, 1422.03685
6.69E-04, 1405.57046
6.62E-04, 1395.646
6.66E-04, 1385.655
6.80E-04, 1375.658
7.08E-04, 1365.703
7.52E-04, 1355.854
8.15E-04, 1346.187
9.02E-04, 1336.787
0.001018297, 1327.734
0.001167504, 1319.082
0.001354459, 1310.837
0.001582782, 1302.961
0.001855686, 1295.375
0.002176348, 1287.981
0.00254833, 1280.681
0.0029759, 1273.39
0.00346376, 1266.045
0.004018637, 1258.603
0.004646862, 1251.048
0.005356963, 1243.372
0.006158873, 1235.581
0.007064578, 1227.687
0.008088507, 1219.705
0.009247654, 1211.653
0.010562508, 1203.547
0.012057419, 1195.402
0.013761161, 1187.232
0.015707595, 1179.05
0.017936999, 1170.866
0.020496338, 1162.69
0.02344081, 1154.53
0.026834725, 1146.393
0.030753145, 1138.284
0.035282821, 1130.207
0.040524103, 1122.164
0.046591858, 1114.156
0.053617711, 1106.182
0.061752089, 1098.239
0.071164097, 1090.324
0.082043912, 1082.433
0.094608166, 1074.559
0.109095134, 1066.697
0.125775463, 1058.839
0.144949243, 1050.978
0.166949108, 1043.108
0.192151913, 1035.222
0.22097954, 1027.315
0.25391346, 1019.383
0.291507391, 1011.424
0.334413502, 1003.437
0.383401815, 995.4241


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEPSA-1atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2042.05791
0.7945485, 2041.51762
0.6313445, 2040.90304
0.5017129, 2040.20629
0.3987475, 2039.41922
0.3169624, 2038.53393
0.2519995, 2037.54158
0.2003975, 2036.4332
0.1594068, 2035.19941
0.1268436, 2033.83037
0.1009733, 2032.3162
0.08041825, 2030.64674
0.06408419, 2028.81192
0.05110207, 2026.80114
0.04078183, 2024.60573
0.03257517, 2022.21636
0.02604691, 2019.62505
0.02085142, 2016.82625
0.01671415, 2013.8125
0.01341747, 2010.58189
0.01078829, 2007.13336
0.00868934, 2003.46833
0.007011688, 1999.59065
0.005668919, 1995.50655
0.004592498, 1991.22436
0.003728083, 1986.75407
0.003032598, 1982.10664
0.002471899, 1977.29308
0.002018924, 1972.32335
0.001652218, 1967.20498
0.001354764, 1961.94155
0.001113052, 1956.53086
9.16E-04, 1950.96167
7.56E-04, 1945.21771
6.25E-04, 1939.26557
5.19E-04, 1933.06187
4.32E-04, 1926.5495
3.62E-04, 1919.65917
3.05E-04, 1912.31149
2.59E-04, 1904.42499
2.22E-04, 1895.92135
1.92E-04, 1886.73505
1.69E-04, 1876.81834
1.51E-04, 1866.1334
1.37E-04, 1854.64237
1.27E-04, 1842.2173
1.19E-04, 1828.47235
1.14E-04, 1811.58189
1.13E-04, 1801.644
1.12E-04, 1791.657
1.13E-04, 1781.658
1.15E-04, 1771.661
1.17E-04, 1761.678
1.20E-04, 1751.716
1.24E-04, 1741.782
1.29E-04, 1731.88
1.34E-04, 1722.012
1.41E-04, 1712.179
1.48E-04, 1702.382
1.56E-04, 1692.62
1.65E-04, 1682.892
1.75E-04, 1673.196
1.86E-04, 1663.529
1.98E-04, 1653.889
2.12E-04, 1644.274
2.26E-04, 1634.681
2.42E-04, 1625.108
2.60E-04, 1615.552
2.78E-04, 1606.011
2.99E-04, 1596.484
3.21E-04, 1586.969
3.45E-04, 1577.464
3.71E-04, 1567.969
4.00E-04, 1558.483
4.30E-04, 1549.006
4.64E-04, 1539.538
5.00E-04, 1530.08
5.40E-04, 1520.63
5.83E-04, 1511.19
6.30E-04, 1501.76
6.81E-04, 1492.341
7.37E-04, 1482.933
7.98E-04, 1473.537
8.65E-04, 1464.153
9.38E-04, 1454.782
0.001017906, 1445.423
0.00110563, 1436.076
0.001201666, 1426.741
0.001306751, 1417.417
0.001421654, 1408.102
0.001547147, 1398.795
0.001684027, 1389.493
0.001833054, 1380.195
0.001994999, 1370.898
0.002170608, 1361.599
0.002360603, 1352.295
0.002565668, 1342.984
0.002786508, 1333.663
0.003023845, 1324.33
0.003278495, 1314.983
0.003551385, 1305.622
0.003843741, 1296.246
0.004157081, 1286.857
0.004493474, 1277.456
0.004855579, 1268.046
0.005246851, 1258.63
0.005671519, 1249.214
0.006134875, 1239.802
0.00664313, 1230.4
0.007203475, 1221.014
0.00782401, 1211.65
0.008513774, 1202.312
0.0092824, 1193.005
0.010140249, 1183.731
0.011098118, 1174.491
0.012167049, 1165.285
0.013358298, 1156.111
0.014683259, 1146.965
0.016153158, 1137.843
0.017779617, 1128.738
0.019574097, 1119.645
0.021549096, 1110.557
0.023717952, 1101.47
0.02609685, 1092.379
0.028705441, 1083.282
0.031568894, 1074.179
0.034720062, 1065.072
0.038201448, 1055.966
0.042068784, 1046.866
0.046391411, 1037.782
0.051257121, 1028.723
0.056772604, 1019.701
0.063067159, 1010.728
0.070295257, 1001.816
0.078642079, 992.9757


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEPSA-1atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946633, 2307.21038
0.6316764, 2306.23988
0.5023023, 2305.05157
0.3996413, 2303.58952
0.318227, 2301.80192
0.2537059, 2299.63628
0.2026131, 2297.03227
0.1621971, 2293.94087
0.1302564, 2290.32127
0.105032, 2286.14964
0.08511429, 2281.42251
0.06937381, 2276.15943
0.05690734, 2270.39887
0.04699771, 2264.19225
0.03908049, 2257.59665
0.03271571, 2250.66847
0.02756325, 2243.45926
0.0233616, 2236.01373
0.01991009, 2228.36934
0.01705456, 2220.55689
0.01467612, 2212.60138
0.01268255, 2204.52309
0.01100184, 2196.3386
0.009577283, 2188.06137
0.008363908, 2179.7026
0.007325748, 2171.27167
0.006433822, 2162.77654
0.005664607, 2154.22404
0.004998879, 2145.62013
0.00442083, 2136.9701
0.00391738, 2128.27868
0.003477651, 2119.55013
0.00309255, 2110.78838
0.002754441, 2101.99705
0.002456883, 2093.17946
0.002194425, 2084.33876
0.001962435, 2075.47794
0.001756962, 2066.59971
0.001574628, 2057.70669
0.001412536, 2048.80221
0.001268183, 2039.88619
0.001139441, 2030.96302
0.00102444, 2022.03403
9.22E-04, 2013.10017
8.29E-04, 2004.16555
7.47E-04, 1995.22934
6.73E-04, 1986.29344
6.06E-04, 1977.35876
5.46E-04, 1968.42586
4.92E-04, 1959.49484
4.44E-04, 1950.5664
4.00E-04, 1941.63649
3.60E-04, 1932.7049
3.25E-04, 1923.77226
2.93E-04, 1914.82866
2.64E-04, 1905.87248
2.38E-04, 1896.89597
2.15E-04, 1887.89026
1.94E-04, 1878.8444
1.75E-04, 1869.74503
1.58E-04, 1860.57602
1.43E-04, 1851.31835
1.30E-04, 1841.95002
1.18E-04, 1832.44565
1.08E-04, 1822.7764
9.91E-05, 1812.90936
9.13E-05, 1802.80621
8.45E-05, 1792.4202
7.87E-05, 1781.68746
7.39E-05, 1770.51814
7.00E-05, 1758.7427
6.68E-05, 1745.9814
6.45E-05, 1730.91992
6.37E-05, 1720.972
6.35E-05, 1710.987
6.38E-05, 1700.988
6.46E-05, 1690.99
6.60E-05, 1681.006
6.79E-05, 1671.048
7.04E-05, 1661.127
7.36E-05, 1651.252
7.74E-05, 1641.431
8.19E-05, 1631.67
8.72E-05, 1621.974
9.34E-05, 1612.347
1.00E-04, 1602.79
1.09E-04, 1593.304
1.18E-04, 1583.888
1.29E-04, 1574.539
1.41E-04, 1565.253
1.54E-04, 1556.025
1.69E-04, 1546.848
1.86E-04, 1537.715
2.05E-04, 1528.618
2.27E-04, 1519.55
2.50E-04, 1510.503
2.76E-04, 1501.471
3.05E-04, 1492.448
3.37E-04, 1483.431
3.73E-04, 1474.416
4.12E-04, 1465.402
4.55E-04, 1456.389
5.03E-04, 1447.376
5.56E-04, 1438.363
6.14E-04, 1429.351
6.79E-04, 1420.341
7.50E-04, 1411.333
8.29E-04, 1402.328
9.17E-04, 1393.326
0.001013808, 1384.327
0.001121265, 1375.331
0.001240223, 1366.338
0.00137188, 1357.347
0.001517529, 1348.358
0.001678622, 1339.369
0.001856723, 1330.38
0.00205359, 1321.39
0.002271173, 1312.399
0.002511681, 1303.407
0.002777675, 1294.413
0.003072027, 1285.419
0.003398115, 1276.426
0.003759866, 1267.436
0.004161901, 1258.451
0.004609569, 1249.475
0.005109269, 1240.51
0.005668331, 1231.561
0.006295427, 1222.631
0.007000548, 1213.724
0.007796072, 1204.843
0.008693433, 1195.994
0.009708756, 1187.175
0.010858545, 1178.391
0.012161812, 1169.641
0.013639088, 1160.926
0.015313235, 1152.243
0.017208746, 1143.589
0.019351699, 1134.96
0.021769859, 1126.35
0.024492406, 1117.752
0.027547048, 1109.159
0.030971725, 1100.561
0.034796057, 1091.955
0.039057205, 1083.333
0.043796319, 1074.69
0.049061627, 1066.023
0.054912194, 1057.331
0.061421092, 1048.617
0.068681729, 1039.886
0.076813463, 1031.145
0.085964916, 1022.405
0.096322544, 1013.677
0.108111753, 1004.975
0.121609847, 996.3106


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEPSA-40atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1599.6376
0.7943405, 1599.51466
0.6309781, 1599.38253
0.5012138, 1599.24205
0.3981373, 1599.09355
0.3162597, 1598.93636
0.2512212, 1598.76842
0.1995586, 1598.58595
0.1585211, 1598.38312
0.1259237, 1598.15184
0.1000309, 1597.88147
0.07946406, 1597.55854
0.06312812, 1597.16626
0.05015333, 1596.68386
0.03984888, 1596.08551
0.03166614, 1595.33885
0.02516945, 1594.40233
0.02001298, 1593.22329
0.01592229, 1591.73192
0.01267986, 1589.83575
0.01011355, 1587.41063
0.0080876, 1584.28923
0.006495599, 1580.2475
0.005254982, 1574.99695
0.004302382, 1568.19849
0.003588896, 1559.53398
0.003073994, 1548.87369
0.002718589, 1536.38887
0.002483379, 1522.46785
0.00233278, 1507.30692
0.002239929, 1490.26078
0.002210473, 1480.314
0.002194053, 1470.331
0.002188854, 1460.336
0.00219278, 1450.337
0.002204557, 1440.337
0.002223256, 1430.34
0.002248217, 1420.347
0.002278987, 1410.359
0.002315283, 1400.376
0.002356956, 1390.4
0.002403986, 1380.43
0.00245645, 1370.467
0.002514524, 1360.511
0.00257846, 1350.563
0.002648588, 1340.623
0.002725299, 1330.691
0.002809023, 1320.768
0.002900213, 1310.855
0.002999338, 1300.952
0.00310685, 1291.059
0.003223159, 1281.176
0.003348599, 1271.304
0.003483436, 1261.442
0.003627824, 1251.59
0.003781826, 1241.747
0.003945427, 1231.911
0.004118543, 1222.081
0.004301083, 1212.256
0.004493041, 1202.435
0.004694627, 1192.616
0.004906337, 1182.799
0.005129138, 1172.984
0.005364588, 1163.172
0.005614996, 1153.364
0.005883504, 1143.562
0.006174134, 1133.77
0.006491932, 1123.991
0.006842874, 1114.231
0.007234031, 1104.495
0.007673551, 1094.789
0.00817076, 1085.12
0.008736234, 1075.495
0.009382016, 1065.922
0.010121923, 1056.408
0.01097192, 1046.959
0.011950363, 1037.582
0.013078667, 1028.283
0.01438182, 1019.068
0.015889436, 1009.941
0.017636466, 1000.906
0.019666316, 991.9668


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEPSA-40atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2048.79601
0.794329, 2048.82532
0.6309586, 2048.862
0.501189, 2048.9064
0.3981095, 2048.95982
0.3162307, 2049.02375
0.2511922, 2049.09954
0.1995304, 2049.18876
0.1584941, 2049.29284
0.1258979, 2049.41325
0.1000059, 2049.55112
0.07943925, 2049.70738
0.06310261, 2049.88247
0.05012595, 2050.076
0.03981817, 2050.28665
0.03163031, 2050.51163
0.02512631, 2050.74628
0.0199598, 2050.98389
0.01585566, 2051.21501
0.01259537, 2051.42743
0.01000538, 2051.60607
0.007947848, 2051.73327
0.006313318, 2051.78929
0.005014865, 2051.75312
0.003983455, 2051.60343
0.003164252, 2051.31943
0.002513688, 2050.8816
0.001997134, 2050.27182
0.001587059, 2049.47302
0.001261571, 2048.46825
0.001003265, 2047.23934
7.98E-04, 2045.76531
6.36E-04, 2044.02058
5.07E-04, 2041.97393
4.04E-04, 2039.58664
3.23E-04, 2036.81153
2.59E-04, 2033.59208
2.08E-04, 2029.86192
1.68E-04, 2025.5452
1.36E-04, 2020.55867
1.12E-04, 2014.81625
9.20E-05, 2008.23587
7.68E-05, 2000.75819
6.50E-05, 1992.3526
5.59E-05, 1983.03634
4.90E-05, 1972.8719
4.37E-05, 1961.96239
3.98E-05, 1950.41104
3.68E-05, 1938.30151
3.46E-05, 1925.65713
3.30E-05, 1912.41611
3.19E-05, 1898.28535
3.11E-05, 1882.2823
3.08E-05, 1872.305
3.07E-05, 1862.312
3.07E-05, 1852.314
3.07E-05, 1842.314
3.09E-05, 1832.315
3.12E-05, 1822.318
3.15E-05, 1812.324
3.19E-05, 1802.334
3.23E-05, 1792.348
3.28E-05, 1782.367
3.34E-05, 1772.39
3.40E-05, 1762.417
3.47E-05, 1752.448
3.54E-05, 1742.483
3.62E-05, 1732.522
3.70E-05, 1722.564
3.78E-05, 1712.609
3.87E-05, 1702.657
3.96E-05, 1692.708
4.06E-05, 1682.761
4.16E-05, 1672.817
4.27E-05, 1662.875
4.38E-05, 1652.934
4.49E-05, 1642.995
4.61E-05, 1633.057
4.73E-05, 1623.121
4.86E-05, 1613.186
4.99E-05, 1603.252
5.12E-05, 1593.319
5.26E-05, 1583.387
5.41E-05, 1573.457
5.56E-05, 1563.528
5.72E-05, 1553.601
5.89E-05, 1543.675
6.06E-05, 1533.751
6.24E-05, 1523.83
6.43E-05, 1513.912
6.63E-05, 1503.998
6.84E-05, 1494.088
7.07E-05, 1484.183
7.32E-05, 1474.284
7.58E-05, 1464.392
7.86E-05, 1454.508
8.16E-05, 1444.633
8.49E-05, 1434.768
8.84E-05, 1424.914
9.22E-05, 1415.072
9.64E-05, 1405.243
1.01E-04, 1395.427
1.06E-04, 1385.625
1.11E-04, 1375.837
1.17E-04, 1366.062
1.23E-04, 1356.3
1.29E-04, 1346.55
1.37E-04, 1336.812
1.44E-04, 1327.084
1.52E-04, 1317.365
1.61E-04, 1307.654
1.70E-04, 1297.95
1.80E-04, 1288.252
1.91E-04, 1278.558
2.02E-04, 1268.869
2.14E-04, 1259.184
2.27E-04, 1249.503
2.41E-04, 1239.826
2.55E-04, 1230.154
2.71E-04, 1220.488
2.88E-04, 1210.829
3.06E-04, 1201.18
3.26E-04, 1191.544
3.48E-04, 1181.924
3.72E-04, 1172.323
3.98E-04, 1162.746
4.27E-04, 1153.198
4.60E-04, 1143.684
4.97E-04, 1134.21
5.39E-04, 1124.781
5.86E-04, 1115.403
6.39E-04, 1106.08
7.00E-04, 1096.817
7.69E-04, 1087.617
8.48E-04, 1078.481
9.38E-04, 1069.409
0.001039999, 1060.4
0.001156433, 1051.452
0.001288945, 1042.562
0.00143974, 1033.726
0.001611348, 1024.941
0.001806725, 1016.204
0.002029362, 1007.512
0.002283857, 998.864


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-DRGEPSA-40atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2397.53973
0.6309574, 2397.52939
0.5011873, 2397.51636
0.3981073, 2397.49997
0.316228, 2397.47934
0.251189, 2397.4534
0.1995267, 2397.42075
0.1584899, 2397.37971
0.1258932, 2397.32812
0.1000008, 2397.26327
0.07943384, 2397.18181
0.06309702, 2397.07955
0.05012035, 2396.95124
0.03981276, 2396.79041
0.03162534, 2396.58902
0.02512207, 2396.33722
0.01995663, 2396.02264
0.01585392, 2395.63096
0.01259544, 2395.14436
0.01000764, 2394.54174
0.007952674, 2393.79847
0.006321051, 2392.88609
0.0050258, 2391.77278
0.00399783, 2390.42368
0.003182242, 2388.80269
0.002535391, 2386.87284
0.002022571, 2384.60014
0.001616151, 2381.95515
0.001294123, 2378.91247
0.001038971, 2375.46389
8.37E-04, 2371.60212
6.76E-04, 2367.33151
5.49E-04, 2362.66324
4.47E-04, 2357.61346
3.66E-04, 2352.20127
3.01E-04, 2346.44696
2.49E-04, 2340.3708
2.07E-04, 2333.99226
1.72E-04, 2327.32963
1.45E-04, 2320.3999
1.22E-04, 2313.21877
1.03E-04, 2305.80077
8.81E-05, 2298.15928
7.55E-05, 2290.30679
6.50E-05, 2282.25486
5.62E-05, 2274.01425
4.89E-05, 2265.59495
4.27E-05, 2257.0062
3.75E-05, 2248.25656
3.32E-05, 2239.35348
2.94E-05, 2230.30496
2.62E-05, 2221.1167
2.35E-05, 2211.79455
2.12E-05, 2202.34345
1.92E-05, 2192.76753
1.74E-05, 2183.07011
1.59E-05, 2173.25368
1.46E-05, 2163.31953
1.35E-05, 2153.26795
1.25E-05, 2143.0978
1.17E-05, 2132.80615
1.09E-05, 2122.38764
1.03E-05, 2111.83382
9.70E-06, 2101.13171
9.22E-06, 2090.26164
8.81E-06, 2079.19323
8.45E-06, 2067.87118
8.16E-06, 2056.22828
7.91E-06, 2044.09417
7.72E-06, 2031.10323
7.57E-06, 2016.05909
7.52E-06, 2006.074
7.50E-06, 1996.079
7.52E-06, 1986.08
7.56E-06, 1976.08
7.65E-06, 1966.084
7.76E-06, 1956.095
7.91E-06, 1946.116
8.09E-06, 1936.15
8.31E-06, 1926.199
8.56E-06, 1916.265
8.85E-06, 1906.35
9.18E-06, 1896.454
9.54E-06, 1886.578
9.94E-06, 1876.721
1.04E-05, 1866.883
1.09E-05, 1857.062
1.14E-05, 1847.257
1.20E-05, 1837.466
1.26E-05, 1827.686
1.32E-05, 1817.916
1.39E-05, 1808.154
1.46E-05, 1798.398
1.54E-05, 1788.646
1.62E-05, 1778.897
1.70E-05, 1769.15
1.79E-05, 1759.404
1.89E-05, 1749.658
1.99E-05, 1739.912
2.09E-05, 1730.165
2.20E-05, 1720.417
2.32E-05, 1710.668
2.44E-05, 1700.917
2.57E-05, 1691.165
2.70E-05, 1681.411
2.84E-05, 1671.656
2.99E-05, 1661.899
3.14E-05, 1652.141
3.30E-05, 1642.382
3.47E-05, 1632.621
3.65E-05, 1622.859
3.84E-05, 1613.096
4.03E-05, 1603.333
4.24E-05, 1593.569
4.45E-05, 1583.805
4.68E-05, 1574.04
4.92E-05, 1564.276
5.17E-05, 1554.512
5.44E-05, 1544.749
5.72E-05, 1534.988
6.01E-05, 1525.229
6.33E-05, 1515.473
6.66E-05, 1505.72
7.01E-05, 1495.972
7.39E-05, 1486.228
7.79E-05, 1476.49
8.22E-05, 1466.759
8.68E-05, 1457.035
9.18E-05, 1447.319
9.71E-05, 1437.611
1.03E-04, 1427.913
1.09E-04, 1418.224
1.16E-04, 1408.545
1.23E-04, 1398.876
1.30E-04, 1389.218
1.39E-04, 1379.57
1.47E-04, 1369.931
1.57E-04, 1360.301
1.67E-04, 1350.68
1.78E-04, 1341.066
1.90E-04, 1331.459
2.03E-04, 1321.858
2.17E-04, 1312.261
2.31E-04, 1302.668
2.47E-04, 1293.077
2.63E-04, 1283.488
2.81E-04, 1273.9
3.00E-04, 1264.313
3.21E-04, 1254.728
3.43E-04, 1245.144
3.66E-04, 1235.562
3.91E-04, 1225.984
4.18E-04, 1216.412
4.48E-04, 1206.848
4.80E-04, 1197.296
5.15E-04, 1187.759
5.54E-04, 1178.241
5.97E-04, 1168.747
6.45E-04, 1159.281
6.98E-04, 1149.849
7.58E-04, 1140.456
8.25E-04, 1131.108
9.01E-04, 1121.809
9.87E-04, 1112.564
0.001085422, 1103.376
0.001196917, 1094.248
0.001323835, 1085.181
0.001468392, 1076.175
0.001633071, 1067.23
0.001820712, 1058.344
0.002034567, 1049.514
0.002278343, 1040.738
0.002556341, 1032.013
0.002873532, 1023.337
0.003235779, 1014.707
0.003649855, 1006.123
0.004124587, 997.5831


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-detailed-1atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7944299, 1596.88824
0.631133, 1596.48164
0.5014222, 1596.02397
0.3983899, 1595.50835
0.3165492, 1594.92688
0.2515419, 1594.27058
0.199906, 1593.52921
0.1588915, 1592.6911
0.1263141, 1591.74307
0.1004388, 1590.67016
0.07988721, 1589.45553
0.06356459, 1588.08025
0.05060128, 1586.5232
0.04030645, 1584.76095
0.03213133, 1582.76771
0.02563997, 1580.51543
0.02048602, 1577.97397
0.01639432, 1575.11075
0.01314629, 1571.89405
0.01056806, 1568.29024
0.008521588, 1564.26736
0.006897091, 1559.79595
0.005607293, 1554.85084
0.004582804, 1549.41241
0.003768482, 1543.46878
0.00312051, 1537.01623
0.002604118, 1530.0597
0.002191755, 1522.61195
0.001861643, 1514.69261
0.001596603, 1506.32558
0.001383128, 1497.537
0.001210626, 1488.35251
0.001070811, 1478.79441
9.57E-04, 1468.87816
8.65E-04, 1458.60685
7.90E-04, 1447.96062
7.29E-04, 1436.87376
6.81E-04, 1425.17466
6.43E-04, 1412.35728
6.15E-04, 1395.64752
6.11E-04, 1385.711
6.15E-04, 1375.717
6.31E-04, 1365.723
6.60E-04, 1355.783
7.06E-04, 1345.972
7.71E-04, 1336.377
8.60E-04, 1327.091
9.76E-04, 1318.185
0.001124724, 1309.692
0.001307854, 1301.588
0.001529014, 1293.811
0.001791469, 1286.276
0.002098953, 1278.891
0.002455767, 1271.574
0.002867022, 1264.258
0.003338335, 1256.896
0.003877642, 1249.455
0.004492599, 1241.926
0.005193373, 1234.303
0.005991729, 1226.592
0.006901629, 1218.804
0.007939813, 1210.951
0.00912591, 1203.047
0.010483141, 1195.105
0.012038999, 1187.136
0.013825219, 1179.152
0.015879166, 1171.162
0.018244517, 1163.173
0.020971493, 1155.192
0.024118638, 1147.223
0.027753176, 1139.269
0.031951803, 1131.332
0.036802032, 1123.412
0.042402502, 1115.508
0.048864371, 1107.617
0.056312335, 1099.734
0.064882233, 1091.855
0.07472508, 1083.973
0.086004431, 1076.081
0.098895956, 1068.172
0.113591264, 1060.237
0.130292395, 1052.269
0.149219602, 1044.26
0.170610007, 1036.204
0.194724232, 1028.097
0.221860951, 1019.936
0.252341457, 1011.722
0.286635402, 1003.455
0.324903393, 995.1451


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-detailed-1atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2042.07279
0.7945457, 2041.53661
0.6313391, 2040.92724
0.5017049, 2040.23716
0.3987369, 2039.45841
0.3169492, 2038.58361
0.2519837, 2037.60377
0.2003792, 2036.51048
0.1593862, 2035.29468
0.1268208, 2033.94715
0.1009484, 2032.45813
0.08039142, 2030.8181
0.06405561, 2029.01764
0.05107191, 2027.04687
0.04075025, 2024.89784
0.03254235, 2022.56183
0.02601306, 2020.03178
0.02081673, 2017.30277
0.01667884, 2014.36808
0.01338177, 2011.22609
0.01075246, 2007.87579
0.008653662, 2004.31823
0.00697647, 2000.5564
0.005634483, 1996.59506
0.00455917, 1992.44045
0.003696181, 1988.09977
0.003002418, 1983.58051
0.002443706, 1978.88955
0.001992939, 1974.0321
0.001628613, 1969.01045
0.001333653, 1963.8225
0.001094492, 1958.45893
9.00E-04, 1952.90761
7.43E-04, 1947.142
6.14E-04, 1941.12853
5.10E-04, 1934.82306
4.25E-04, 1928.17207
3.57E-04, 1921.11464
3.01E-04, 1913.58602
2.57E-04, 1905.52378
2.21E-04, 1896.87294
1.92E-04, 1887.59142
1.69E-04, 1877.65186
1.52E-04, 1867.03259
1.38E-04, 1855.71072
1.27E-04, 1843.59903
1.20E-04, 1830.4367
1.14E-04, 1815.30039
1.12E-04, 1805.389
1.11E-04, 1795.419
1.11E-04, 1785.426
1.12E-04, 1775.426
1.14E-04, 1765.431
1.16E-04, 1755.451
1.19E-04, 1745.493
1.23E-04, 1735.562
1.28E-04, 1725.661
1.33E-04, 1715.793
1.40E-04, 1705.958
1.47E-04, 1696.157
1.55E-04, 1686.388
1.64E-04, 1676.651
1.73E-04, 1666.944
1.84E-04, 1657.264
1.96E-04, 1647.61
2.09E-04, 1637.978
2.23E-04, 1628.367
2.38E-04, 1618.774
2.55E-04, 1609.197
2.73E-04, 1599.634
2.92E-04, 1590.083
3.13E-04, 1580.543
3.36E-04, 1571.013
3.61E-04, 1561.491
3.88E-04, 1551.978
4.17E-04, 1542.473
4.48E-04, 1532.975
4.82E-04, 1523.485
5.19E-04, 1514.004
5.59E-04, 1504.533
6.03E-04, 1495.071
6.51E-04, 1485.619
7.03E-04, 1476.179
7.59E-04, 1466.751
8.22E-04, 1457.337
8.90E-04, 1447.937
9.64E-04, 1438.552
0.001046626, 1429.183
0.001136967, 1419.831
0.001236449, 1410.497
0.001346104, 1401.181
0.001467057, 1391.884
0.001600569, 1382.605
0.001747983, 1373.345
0.001910789, 1364.103
0.002090597, 1354.878
0.002289135, 1345.669
0.002508249, 1336.475
0.002749926, 1327.294
0.00301624, 1318.125
0.003309438, 1308.965
0.003631891, 1299.811
0.003986013, 1290.662
0.004374446, 1281.514
0.004799825, 1272.366
0.005264973, 1263.215
0.005772828, 1254.058
0.006326296, 1244.894
0.00692846, 1235.72
0.007582299, 1226.535
0.008290914, 1217.336
0.009057203, 1208.122
0.009884041, 1198.891
0.010774096, 1189.642
0.011730033, 1180.373
0.01275441, 1171.083
0.013849933, 1161.771
0.015019597, 1152.437
0.016267174, 1143.081
0.017597557, 1133.704
0.019017469, 1124.307
0.020535645, 1114.894
0.022164116, 1105.468
0.023918491, 1096.034
0.025819082, 1086.597
0.027891368, 1077.164
0.030167327, 1067.742
0.032686551, 1058.338
0.035496904, 1048.961
0.03865665, 1039.619
0.042234543, 1030.323
0.046312984, 1021.082
0.050988598, 1011.906
0.056374226, 1002.805
0.062481933, 993.7868


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-detailed-1atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946682, 2307.17245
0.6316894, 2306.19291
0.5023229, 2304.99394
0.3996694, 2303.51953
0.3182627, 2301.71801
0.2537489, 2299.5366
0.2026634, 2296.9156
0.1622539, 2293.80675
0.1303182, 2290.17028
0.1050968, 2285.98369
0.08517947, 2281.2448
0.06943653, 2275.97425
0.05696494, 2270.21118
0.04704801, 2264.00717
0.03912202, 2257.419
0.03274773, 2250.50248
0.02758568, 2243.30844
0.02337487, 2235.88086
0.01991498, 2228.25651
0.01705204, 2220.46554
0.01466725, 2212.53241
0.01266842, 2204.47698
0.01098347, 2196.31529
0.009555637, 2188.06051
0.008339852, 2179.72347
0.00730005, 2171.31323
0.00640715, 2162.83746
0.005637533, 2154.30274
0.004971886, 2145.71484
0.004394315, 2137.07884
0.003891666, 2128.3993
0.003452993, 2119.68041
0.003069142, 2110.92597
0.002732424, 2102.13951
0.002436354, 2093.32437
0.002175442, 2084.48365
0.001945022, 2075.62026
0.001741118, 2066.73696
0.00156033, 2057.83632
0.001399743, 2048.92077
0.001256852, 2039.99262
0.001129497, 2031.054
0.001015813, 2022.10777
9.14E-04, 2013.15338
8.23E-04, 2004.19461
7.42E-04, 1995.23224
6.68E-04, 1986.26745
6.03E-04, 1977.30115
5.44E-04, 1968.33394
4.90E-04, 1959.366
4.43E-04, 1950.39706
3.99E-04, 1941.42628
3.61E-04, 1932.451
3.26E-04, 1923.47305
2.94E-04, 1914.48319
2.65E-04, 1905.4806
2.40E-04, 1896.45861
2.17E-04, 1887.40983
1.96E-04, 1878.32511
1.77E-04, 1869.19344
1.61E-04, 1860.00157
1.46E-04, 1850.73404
1.33E-04, 1841.37289
1.21E-04, 1831.89771
1.10E-04, 1822.28533
1.01E-04, 1812.50949
9.30E-05, 1802.54041
8.60E-05, 1792.3424
8.00E-05, 1781.87261
7.48E-05, 1771.07024
7.05E-05, 1759.84274
6.69E-05, 1748.01989
6.41E-05, 1735.22026
6.20E-05, 1720.05265
6.13E-05, 1710.098
6.11E-05, 1700.11
6.14E-05, 1690.111
6.22E-05, 1680.113
6.35E-05, 1670.129
6.54E-05, 1660.17
6.77E-05, 1650.246
7.07E-05, 1640.366
7.43E-05, 1630.538
7.86E-05, 1620.769
8.36E-05, 1611.063
8.94E-05, 1601.425
9.61E-05, 1591.856
1.04E-04, 1582.357
1.13E-04, 1572.928
1.23E-04, 1563.565
1.34E-04, 1554.265
1.47E-04, 1545.023
1.61E-04, 1535.831
1.77E-04, 1526.683
1.95E-04, 1517.571
2.15E-04, 1508.487
2.37E-04, 1499.424
2.62E-04, 1490.376
2.89E-04, 1481.338
3.20E-04, 1472.307
3.53E-04, 1463.281
3.90E-04, 1454.258
4.31E-04, 1445.239
4.76E-04, 1436.224
5.26E-04, 1427.215
5.82E-04, 1418.213
6.44E-04, 1409.221
7.13E-04, 1400.24
7.91E-04, 1391.272
8.77E-04, 1382.32
9.73E-04, 1373.385
0.001081432, 1364.468
0.001202651, 1355.57
0.001338815, 1346.693
0.001491584, 1337.838
0.001663293, 1329.002
0.00185633, 1320.187
0.00207342, 1311.392
0.002317606, 1302.616
0.002592313, 1293.857
0.002901291, 1285.115
0.003248783, 1276.388
0.00363952, 1267.674
0.004078769, 1258.971
0.004572339, 1250.278
0.005126726, 1241.593
0.005749136, 1232.914
0.00644753, 1224.239
0.007230663, 1215.566
0.008108092, 1206.893
0.009090156, 1198.218
0.010187912, 1189.539
0.01141316, 1180.853
0.012778183, 1172.157
0.014294167, 1163.448
0.01597721, 1154.719
0.01783774, 1145.971
0.019888759, 1137.197
0.022142507, 1128.393
0.024611006, 1119.556
0.027307276, 1110.682
0.030245612, 1101.769
0.033443055, 1092.817
0.036921359, 1083.828
0.040709367, 1074.806
0.044846129, 1065.756
0.049382786, 1056.686
0.054385532, 1047.606
0.059939197, 1038.526
0.066147724, 1029.459
0.073139383, 1020.416
0.081066109, 1011.41
0.090108631, 1002.452
0.10029914, 993.5534


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-detailed-40atm-phi0.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943325, 1599.89952
0.6309647, 1599.81819
0.5011969, 1599.72895
0.3981185, 1599.63107
0.3162403, 1599.52312
0.251202, 1599.40276
0.1995402, 1599.26644
0.1585038, 1599.10923
0.1259076, 1598.92448
0.1000159, 1598.70358
0.07944992, 1598.43548
0.06311454, 1598.10616
0.05013992, 1597.69781
0.0398352, 1597.18777
0.0316517, 1596.54703
0.02515372, 1595.73809
0.01999536, 1594.71143
0.01590214, 1593.40302
0.01265638, 1591.72601
0.01008579, 1589.5634
0.008054375, 1586.75579
0.006455401, 1583.08629
0.005205963, 1578.26644
0.004242594, 1571.93777
0.003517023, 1563.7232
0.002990633, 1553.38453
0.002627075, 1540.98355
0.002388577, 1526.84475
0.002239132, 1511.0476
0.002150755, 1491.99624
0.002130419, 1482.038
0.002122828, 1472.047
0.002126229, 1462.048
0.002138733, 1452.048
0.00215915, 1442.051
0.002186586, 1432.06
0.002220359, 1422.075
0.002259933, 1412.097
0.002304867, 1402.126
0.002354772, 1392.163
0.0024093, 1382.206
0.002468103, 1372.255
0.002530817, 1362.31
0.002597068, 1352.37
0.002666467, 1342.433
0.002738593, 1332.499
0.002813025, 1322.566
0.002889322, 1312.634
0.00296706, 1302.702
0.003045832, 1292.769
0.003125259, 1282.834
0.003205002, 1272.897
0.003284779, 1262.957
0.003364377, 1253.014
0.003443667, 1243.068
0.003522628, 1233.119
0.003601365, 1223.168
0.00368016, 1213.214
0.003759471, 1203.258
0.003839988, 1193.301
0.00392268, 1183.343
0.004008808, 1173.386
0.004099995, 1163.431
0.004198249, 1153.479
0.00430599, 1143.532
0.004426068, 1133.593
0.0045618, 1123.664
0.004716924, 1113.75
0.00489562, 1103.856
0.005102425, 1093.987
0.005342381, 1084.149
0.005620632, 1074.349
0.005942513, 1064.593
0.006313272, 1054.887
0.006737856, 1045.235
0.007220655, 1035.638
0.007765171, 1026.095
0.008373976, 1016.601
0.009048756, 1007.149
0.009770391, 997.7284


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-detailed-40atm-phi1.5.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2048.76994
0.7943287, 2048.7934
0.6309581, 2048.82259
0.5011883, 2048.85798
0.3981086, 2048.90065
0.3162296, 2048.95159
0.2511909, 2049.01207
0.1995289, 2049.08319
0.1584924, 2049.16615
0.125896, 2049.26201
0.1000038, 2049.37168
0.07943694, 2049.4959
0.06310013, 2049.63489
0.05012333, 2049.78846
0.03981546, 2049.95553
0.03162756, 2050.13399
0.02512359, 2050.3203
0.01995717, 2050.50922
0.0158532, 2050.69325
0.01259314, 2050.86252
0.01000342, 2051.00448
0.007946183, 2051.10394
0.006311949, 2051.14326
0.005013768, 2051.10281
0.003982585, 2050.96155
0.003163552, 2050.69775
0.0025131, 2050.28954
0.001996609, 2049.71529
0.001586565, 2048.95361
0.001261095, 2047.98281
0.001002809, 2046.78008
7.98E-04, 2045.32029
6.35E-04, 2043.57449
5.06E-04, 2041.50894
4.04E-04, 2039.08331
3.23E-04, 2036.24989
2.59E-04, 2032.95273
2.08E-04, 2029.12755
1.68E-04, 2024.7026
1.37E-04, 2019.60141
1.12E-04, 2013.74795
9.25E-05, 2007.07347
7.73E-05, 1999.5346
6.55E-05, 1991.11606
5.64E-05, 1981.84652
4.94E-05, 1971.79499
4.41E-05, 1961.05499
4.00E-05, 1949.73595
3.70E-05, 1937.91708
3.46E-05, 1925.64518
3.29E-05, 1912.89861
3.16E-05, 1899.56671
3.07E-05, 1885.2629
3.01E-05, 1868.62175
2.99E-05, 1858.636
2.98E-05, 1848.64
2.98E-05, 1838.641
2.99E-05, 1828.641
3.01E-05, 1818.642
3.04E-05, 1808.646
3.07E-05, 1798.653
3.11E-05, 1788.664
3.15E-05, 1778.679
3.20E-05, 1768.698
3.26E-05, 1758.721
3.32E-05, 1748.749
3.38E-05, 1738.781
3.45E-05, 1728.817
3.53E-05, 1718.857
3.61E-05, 1708.901
3.70E-05, 1698.949
3.79E-05, 1689.001
3.88E-05, 1679.057
3.99E-05, 1669.117
4.10E-05, 1659.181
4.21E-05, 1649.249
4.33E-05, 1639.321
4.46E-05, 1629.397
4.59E-05, 1619.477
4.74E-05, 1609.562
4.89E-05, 1599.651
5.05E-05, 1589.745
5.22E-05, 1579.844
5.40E-05, 1569.948
5.59E-05, 1560.057
5.79E-05, 1550.171
6.01E-05, 1540.29
6.23E-05, 1530.414
6.47E-05, 1520.544
6.72E-05, 1510.679
6.99E-05, 1500.819
7.28E-05, 1490.965
7.58E-05, 1481.116
7.90E-05, 1471.272
8.23E-05, 1461.433
8.59E-05, 1451.598
8.96E-05, 1441.767
9.36E-05, 1431.94
9.77E-05, 1422.117
1.02E-04, 1412.297
1.07E-04, 1402.48
1.12E-04, 1392.666
1.17E-04, 1382.854
1.22E-04, 1373.043
1.28E-04, 1363.233
1.33E-04, 1353.424
1.40E-04, 1343.616
1.46E-04, 1333.808
1.53E-04, 1324
1.60E-04, 1314.192
1.67E-04, 1304.383
1.75E-04, 1294.574
1.83E-04, 1284.765
1.91E-04, 1274.956
2.00E-04, 1265.147
2.09E-04, 1255.339
2.19E-04, 1245.532
2.29E-04, 1235.727
2.40E-04, 1225.925
2.51E-04, 1216.127
2.63E-04, 1206.334
2.76E-04, 1196.549
2.91E-04, 1186.774
3.06E-04, 1177.012
3.23E-04, 1167.265
3.41E-04, 1157.538
3.62E-04, 1147.836
3.85E-04, 1138.163
4.11E-04, 1128.524
4.40E-04, 1118.925
4.73E-04, 1109.371
5.10E-04, 1099.866
5.52E-04, 1090.414
5.99E-04, 1081.017
6.53E-04, 1071.676
7.14E-04, 1062.389
7.82E-04, 1053.153
8.58E-04, 1043.964
9.44E-04, 1034.818
0.00104068, 1025.71
0.001148446, 1016.635
0.00126909, 1007.59
0.001403439, 998.5734


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-nbutanol-PSR-detailed-40atm.txt <==
# PSR temperature profile for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2397.53924
0.6309574, 2397.52876
0.5011873, 2397.51558
0.3981073, 2397.49898
0.316228, 2397.47811
0.251189, 2397.45184
0.1995267, 2397.41882
0.1584899, 2397.37727
0.1258933, 2397.32506
0.1000009, 2397.25944
0.07943393, 2397.177
0.06309711, 2397.07352
0.05012043, 2396.94369
0.03981285, 2396.78098
0.03162543, 2396.57726
0.02512217, 2396.3224
0.01995674, 2396.00445
0.01585405, 2395.60848
0.01259559, 2395.11671
0.01000782, 2394.50789
0.007952886, 2393.75729
0.006321299, 2392.8364
0.005026087, 2391.71338
0.003998158, 2390.35372
0.003182608, 2388.72091
0.002535795, 2386.77896
0.002023003, 2384.49425
0.001616598, 2381.83799
0.001294571, 2378.78546
0.001039404, 2375.32913
8.37E-04, 2371.46222
6.77E-04, 2367.18937
5.49E-04, 2362.52178
4.47E-04, 2357.47544
3.66E-04, 2352.06907
3.01E-04, 2346.32248
2.49E-04, 2340.25538
2.07E-04, 2333.88668
1.72E-04, 2327.23413
1.45E-04, 2320.31429
1.22E-04, 2313.14245
1.03E-04, 2305.73281
8.81E-05, 2298.09864
7.54E-05, 2290.25231
6.49E-05, 2282.2054
5.62E-05, 2273.96878
4.88E-05, 2265.55262
4.27E-05, 2256.96642
3.75E-05, 2248.21902
3.31E-05, 2239.31861
2.94E-05, 2230.27265
2.62E-05, 2221.08797
2.35E-05, 2211.7698
2.11E-05, 2202.32568
1.91E-05, 2192.75837
1.74E-05, 2183.07224
1.59E-05, 2173.27016
1.46E-05, 2163.35419
1.34E-05, 2153.32526
1.25E-05, 2143.18301
1.16E-05, 2132.92561
1.09E-05, 2122.54909
1.02E-05, 2112.04702
9.64E-06, 2101.4094
9.15E-06, 2090.62086
8.72E-06, 2079.6581
8.36E-06, 2068.48488
8.05E-06, 2057.03362
7.80E-06, 2045.22027
7.59E-06, 2032.82041
7.42E-06, 2019.28386
7.31E-06, 2002.14373
7.28E-06, 1992.152
7.29E-06, 1982.153
7.32E-06, 1972.153
7.39E-06, 1962.155
7.49E-06, 1952.163
7.62E-06, 1942.18
7.78E-06, 1932.208
7.98E-06, 1922.25
8.20E-06, 1912.308
8.47E-06, 1902.383
8.76E-06, 1892.476
9.09E-06, 1882.588
9.46E-06, 1872.719
9.87E-06, 1862.868
1.03E-05, 1853.034
1.08E-05, 1843.216
1.13E-05, 1833.412
1.19E-05, 1823.621
1.25E-05, 1813.841
1.31E-05, 1804.07
1.38E-05, 1794.306
1.45E-05, 1784.548
1.52E-05, 1774.794
1.61E-05, 1765.044
1.69E-05, 1755.296
1.78E-05, 1745.55
1.87E-05, 1735.805
1.97E-05, 1726.061
2.08E-05, 1716.318
2.19E-05, 1706.576
2.31E-05, 1696.834
2.43E-05, 1687.093
2.56E-05, 1677.353
2.70E-05, 1667.614
2.84E-05, 1657.877
3.00E-05, 1648.141
3.16E-05, 1638.407
3.33E-05, 1628.675
3.52E-05, 1618.945
3.71E-05, 1609.217
3.92E-05, 1599.491
4.13E-05, 1589.768
4.36E-05, 1580.048
4.61E-05, 1570.33
4.87E-05, 1560.615
5.15E-05, 1550.903
5.44E-05, 1541.194
5.75E-05, 1531.488
6.08E-05, 1521.785
6.44E-05, 1512.085
6.81E-05, 1502.388
7.21E-05, 1492.694
7.63E-05, 1483.003
8.08E-05, 1473.315
8.56E-05, 1463.629
9.07E-05, 1453.946
9.61E-05, 1444.264
1.02E-04, 1434.584
1.08E-04, 1424.905
1.14E-04, 1415.227
1.21E-04, 1405.55
1.28E-04, 1395.873
1.36E-04, 1386.195
1.44E-04, 1376.516
1.53E-04, 1366.836
1.62E-04, 1357.154
1.71E-04, 1347.47
1.81E-04, 1337.783
1.92E-04, 1328.093
2.03E-04, 1318.399
2.15E-04, 1308.702
2.27E-04, 1299.001
2.40E-04, 1289.296
2.53E-04, 1279.588
2.67E-04, 1269.876
2.82E-04, 1260.162
2.98E-04, 1250.446
3.15E-04, 1240.729
3.32E-04, 1231.012
3.51E-04, 1221.296
3.71E-04, 1211.584
3.93E-04, 1201.877
4.16E-04, 1192.178
4.41E-04, 1182.491
4.68E-04, 1172.818
4.98E-04, 1163.164
5.31E-04, 1153.533
5.68E-04, 1143.93
6.09E-04, 1134.36
6.55E-04, 1124.828
7.07E-04, 1115.338
7.65E-04, 1105.896
8.32E-04, 1096.504
9.06E-04, 1087.165
9.91E-04, 1077.88
0.001085724, 1068.648
0.001192897, 1059.466
0.001313225, 1050.331
0.001448008, 1041.235
0.001598521, 1032.173
0.001766137, 1023.136
0.001952476, 1014.118
0.002159329, 1005.114
0.002386727, 996.1189


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEP-1atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1589.34351
0.7944205, 1588.99974
0.6311165, 1588.61339
0.5013998, 1588.17844
0.3983628, 1587.68781
0.3165185, 1587.13343
0.2515086, 1586.50609
0.1998709, 1585.79529
0.1588555, 1584.98907
0.1262779, 1584.07387
0.1004029, 1583.03429
0.07985218, 1581.853
0.06353086, 1580.51049
0.05056922, 1578.98497
0.04027638, 1577.25231
0.03210351, 1575.28597
0.0256146, 1573.05712
0.02046325, 1570.53451
0.01637426, 1567.68612
0.01312888, 1564.47819
0.01055333, 1560.8771
0.008509462, 1556.85037
0.006887464, 1552.36804
0.005600038, 1547.40441
0.004577785, 1541.93962
0.003765552, 1535.96121
0.003119532, 1529.46517
0.002604963, 1522.45618
0.002194309, 1514.94693
0.001865804, 1506.95637
0.001602295, 1498.50563
0.001390333, 1489.61963
0.00121936, 1480.3146
0.001081197, 1470.59892
9.70E-04, 1460.46209
8.80E-04, 1449.85939
8.08E-04, 1438.66827
7.51E-04, 1426.59286
7.09E-04, 1412.52242
6.93E-04, 1402.679
6.88E-04, 1392.729
6.96E-04, 1382.733
7.19E-04, 1372.745
7.59E-04, 1362.84
8.20E-04, 1353.112
9.07E-04, 1343.665
0.001025028, 1334.595
0.001177226, 1325.958
0.001367731, 1317.751
0.001599813, 1309.918
0.001876751, 1302.37
0.002202368, 1295.006
0.002581279, 1287.733
0.003019045, 1280.476
0.003521961, 1273.181
0.00409875, 1265.812
0.004758096, 1258.356
0.005511172, 1250.807
0.006371023, 1243.17
0.007353249, 1235.454
0.008476091, 1227.672
0.009761107, 1219.837
0.011233675, 1211.961
0.012923221, 1204.056
0.014864095, 1196.132
0.017096313, 1188.197
0.019666099, 1180.258
0.022627094, 1172.32
0.026041584, 1164.386
0.029980368, 1156.46
0.034525734, 1148.543
0.039771541, 1140.636
0.045825119, 1132.739
0.052808895, 1124.851
0.060862153, 1116.97
0.070142925, 1109.093
0.080828595, 1101.217
0.093117115, 1093.339
0.107230066, 1085.455
0.123415257, 1077.56
0.141947652, 1069.649
0.163129534, 1061.718
0.187296204, 1053.763
0.214825805, 1045.779
0.246138469, 1037.763
0.281704598, 1029.714
0.322072187, 1021.63
0.367867981, 1013.512
0.419820833, 1005.363
0.478809557, 997.1862


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEP-1atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2025.1166
0.7945232, 2024.61138
0.6312977, 2024.04111
0.5016454, 2023.39956
0.39866, 2022.6806
0.3168554, 2021.87763
0.2518741, 2020.98404
0.2002548, 2019.99273
0.1592482, 2018.8965
0.1266706, 2017.68777
0.1007876, 2016.3588
0.08022161, 2014.9021
0.06387842, 2013.31
0.05088905, 2011.57461
0.04056339, 2009.68945
0.0323532, 2007.6474
0.02582325, 2005.44265
0.02062785, 2003.07088
0.01649242, 2000.52629
0.01319916, 1997.80669
0.01057495, 1994.91013
0.008482406, 1991.83571
0.006812491, 1988.58336
0.005478662, 1985.15344
0.004412243, 1981.54614
0.003558738, 1977.76069
0.002874906, 1973.79429
0.002326431, 1969.64083
0.001886076, 1965.28942
0.001532211, 1960.72164
0.001247663, 1955.91481
0.001018734, 1950.83248
8.35E-04, 1945.42981
6.86E-04, 1939.65115
5.67E-04, 1933.43146
4.72E-04, 1926.69927
3.96E-04, 1919.38126
3.35E-04, 1911.41059
2.87E-04, 1902.73423
2.49E-04, 1893.3194
2.20E-04, 1883.15413
1.97E-04, 1872.23262
1.80E-04, 1860.539
1.67E-04, 1847.95358
1.58E-04, 1834.08204
1.52E-04, 1817.03194
1.50E-04, 1807.085
1.50E-04, 1797.096
1.51E-04, 1787.096
1.52E-04, 1777.099
1.55E-04, 1767.114
1.59E-04, 1757.148
1.64E-04, 1747.206
1.70E-04, 1737.291
1.77E-04, 1727.406
1.85E-04, 1717.551
1.93E-04, 1707.727
2.03E-04, 1697.933
2.14E-04, 1688.167
2.26E-04, 1678.429
2.40E-04, 1668.716
2.54E-04, 1659.026
2.70E-04, 1649.357
2.87E-04, 1639.707
3.06E-04, 1630.074
3.26E-04, 1620.457
3.48E-04, 1610.853
3.72E-04, 1601.261
3.98E-04, 1591.68
4.25E-04, 1582.108
4.55E-04, 1572.545
4.88E-04, 1562.99
5.22E-04, 1553.444
5.60E-04, 1543.906
6.01E-04, 1534.376
6.45E-04, 1524.855
6.94E-04, 1515.343
7.46E-04, 1505.842
8.03E-04, 1496.351
8.65E-04, 1486.872
9.32E-04, 1477.406
0.001006174, 1467.954
0.001087178, 1458.517
0.001176087, 1449.097
0.001273867, 1439.695
0.001381605, 1430.313
0.001500557, 1420.952
0.001632142, 1411.614
0.001777996, 1402.3
0.001939968, 1393.012
0.002120161, 1383.752
0.002320988, 1374.521
0.002545193, 1365.32
0.002795857, 1356.151
0.003076516, 1347.014
0.003391092, 1337.911
0.003744056, 1328.842
0.004140461, 1319.806
0.004585859, 1310.804
0.005086574, 1301.834
0.005649501, 1292.896
0.006282368, 1283.988
0.00699375, 1275.107
0.007792943, 1266.251
0.008690008, 1257.418
0.009696071, 1248.603
0.010822754, 1239.803
0.012082465, 1231.013
0.013487793, 1222.229
0.015051591, 1213.445
0.016786211, 1204.655
0.018703022, 1195.852
0.020811356, 1187.029
0.023117666, 1178.178
0.025624361, 1169.29
0.028327928, 1160.357
0.031218556, 1151.369
0.034278385, 1142.317
0.03748133, 1133.193
0.040794312, 1123.99
0.044179774, 1114.704
0.047601405, 1105.334
0.051031987, 1095.883
0.054463181, 1086.358
0.057914605, 1076.771
0.061441252, 1067.137
0.06513561, 1057.474
0.069125282, 1047.802
0.073568184, 1038.14
0.078643829, 1028.51
0.084548496, 1018.934
0.091492462, 1009.433
0.099699746, 1000.027
0.109418969, 990.7315


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEP-1atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946742, 2299.04145
0.631711, 2298.06619
0.5023353, 2296.86215
0.3996847, 2295.38364
0.3182793, 2293.58083
0.2537635, 2291.40225
0.2026723, 2288.79106
0.1622518, 2285.70171
0.1302991, 2282.09741
0.1050543, 2277.95811
0.0851078, 2273.28292
0.06933161, 2268.09225
0.05682505, 2262.42337
0.04687405, 2256.3249
0.03891719, 2249.85015
0.03251687, 2243.05158
0.02733449, 2235.9772
0.02310923, 2228.6688
0.01964046, 2221.1616
0.01677361, 2213.48474
0.01438914, 2205.66213
0.01239406, 2197.71327
0.01071557, 2189.65419
0.009296242, 2181.49814
0.00809043, 2173.25615
0.007061589, 2164.93751
0.006180247, 2156.55017
0.005422473, 2148.101
0.004768711, 2139.59601
0.004202884, 2131.04053
0.003711704, 2122.43934
0.003284128, 2113.7967
0.002910941, 2105.11654
0.002584415, 2096.40241
0.002298046, 2087.65756
0.002046339, 2078.885
0.001824634, 2070.08745
0.001628968, 2061.26743
0.00145596, 2052.42728
0.001302715, 2043.56903
0.00116675, 2034.69455
0.001045928, 2025.80547
9.38E-04, 2016.90315
8.43E-04, 2007.98875
7.57E-04, 1999.0631
6.81E-04, 1990.12675
6.12E-04, 1981.17987
5.51E-04, 1972.22224
4.97E-04, 1963.25323
4.48E-04, 1954.27168
4.04E-04, 1945.27589
3.64E-04, 1936.26348
3.29E-04, 1927.23139
2.97E-04, 1918.17573
2.68E-04, 1909.0917
2.43E-04, 1899.97349
2.20E-04, 1890.81412
2.00E-04, 1881.60535
1.81E-04, 1872.33769
1.65E-04, 1863.00005
1.50E-04, 1853.57988
1.37E-04, 1844.06296
1.26E-04, 1834.432
1.15E-04, 1824.672
1.06E-04, 1814.75968
9.84E-05, 1804.67174
9.15E-05, 1794.37877
8.55E-05, 1783.84259
8.04E-05, 1773.00898
7.61E-05, 1761.78843
7.25E-05, 1750.03117
6.96E-05, 1737.37298
6.74E-05, 1722.61401
6.66E-05, 1712.657
6.64E-05, 1702.67
6.67E-05, 1692.671
6.75E-05, 1682.673
6.88E-05, 1672.686
7.07E-05, 1662.723
7.33E-05, 1652.795
7.65E-05, 1642.913
8.04E-05, 1633.086
8.52E-05, 1623.323
9.08E-05, 1613.631
9.73E-05, 1604.015
1.05E-04, 1594.479
1.14E-04, 1585.024
1.24E-04, 1575.649
1.36E-04, 1566.351
1.49E-04, 1557.125
1.64E-04, 1547.964
1.81E-04, 1538.859
2.00E-04, 1529.8
2.21E-04, 1520.776
2.44E-04, 1511.779
2.70E-04, 1502.799
3.00E-04, 1493.829
3.32E-04, 1484.864
3.67E-04, 1475.901
4.07E-04, 1466.937
4.51E-04, 1457.972
4.99E-04, 1449.006
5.53E-04, 1440.041
6.12E-04, 1431.078
6.79E-04, 1422.121
7.52E-04, 1413.173
8.35E-04, 1404.236
9.28E-04, 1395.314
0.001031285, 1386.41
0.001147878, 1377.527
0.001279329, 1368.668
0.001427498, 1359.838
0.001595053, 1351.035
0.001784805, 1342.264
0.002000066, 1333.526
0.002244615, 1324.823
0.002522816, 1316.156
0.002839663, 1307.526
0.00320086, 1298.934
0.003613004, 1290.379
0.004083623, 1281.86
0.004621219, 1273.377
0.005235558, 1264.928
0.005937703, 1256.511
0.006740134, 1248.124
0.007656977, 1239.764
0.00870404, 1231.428
0.009899046, 1223.112
0.01126176, 1214.811
0.012813481, 1206.522
0.014577777, 1198.239
0.016579846, 1189.956
0.018846065, 1181.667
0.021403951, 1173.364
0.024280485, 1165.04
0.027501888, 1156.686
0.031091632, 1148.293
0.03506927, 1139.851
0.039449044, 1131.349
0.044233169, 1122.778
0.049429496, 1114.128
0.055024139, 1105.394
0.061005569, 1096.57
0.067363944, 1087.654
0.074099547, 1078.649
0.081233841, 1069.563
0.088821358, 1060.408
0.096958532, 1051.2
0.10578817, 1041.959
0.115503154, 1032.705
0.126341242, 1023.46
0.138583429, 1014.245
0.152553737, 1005.078
0.168623485, 995.976


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEP-40atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1592.58618
0.7943357, 1592.49042
0.6309699, 1592.38693
0.5012034, 1592.27579
0.3981257, 1592.15647
0.3162477, 1592.02745
0.2512093, 1591.88592
0.1995472, 1591.7275
0.1585106, 1591.54597
0.1259142, 1591.333
0.1000224, 1591.07785
0.07945657, 1590.7669
0.06312162, 1590.38309
0.05014779, 1589.90494
0.03984429, 1589.30528
0.03166254, 1588.54936
0.02516699, 1587.59179
0.02001194, 1586.37421
0.01592315, 1584.81824
0.01268339, 1582.8191
0.01012097, 1580.2351
0.008100767, 1576.87427
0.006517317, 1572.47905
0.005289365, 1566.72137
0.00435499, 1559.22432
0.003666208, 1549.66808
0.003181233, 1537.94148
0.002858106, 1524.18316
0.002654907, 1508.31689
0.002536656, 1487.50399
0.002517873, 1477.549
0.00251682, 1467.554
0.002531335, 1457.554
0.002559225, 1447.557
0.002599199, 1437.568
0.002650382, 1427.591
0.002712215, 1417.627
0.002784365, 1407.677
0.002866661, 1397.742
0.002959056, 1387.822
0.003061576, 1377.917
0.003174294, 1368.027
0.003297305, 1358.151
0.00343069, 1348.288
0.003574487, 1338.437
0.003728666, 1328.597
0.00389312, 1318.766
0.004067612, 1308.943
0.004251794, 1299.126
0.004445183, 1289.313
0.004647183, 1279.501
0.004857045, 1269.689
0.005073954, 1259.875
0.005297059, 1250.057
0.005525532, 1240.233
0.005758582, 1230.403
0.005995594, 1220.566
0.006236166, 1210.721
0.006480137, 1200.868
0.006727628, 1191.008
0.006979095, 1181.142
0.00723539, 1171.27
0.00749771, 1161.394
0.007767742, 1151.514
0.008047573, 1141.633
0.008339893, 1131.752
0.008647984, 1121.873
0.008975832, 1111.998
0.009328232, 1102.129
0.009710815, 1092.27
0.010130312, 1082.423
0.010594482, 1072.593
0.011112472, 1062.783
0.011694747, 1052.999
0.012353491, 1043.246
0.013102678, 1033.531
0.013958385, 1023.86
0.014939817, 1014.241
0.016068856, 1004.681
0.017373606, 995.1874


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEP-40atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2031.40016
0.794329, 2031.42991
0.6309586, 2031.46678
0.501189, 2031.51125
0.3981095, 2031.56444
0.3162306, 2031.62765
0.251192, 2031.70213
0.1995302, 2031.78919
0.1584939, 2031.89009
0.1258977, 2032.006
0.1000056, 2032.13791
0.07943886, 2032.28638
0.06310213, 2032.45173
0.05012538, 2032.63339
0.03981752, 2032.82995
0.03162959, 2033.03864
0.02512554, 2033.25509
0.019959, 2033.47289
0.01585486, 2033.68318
0.0125946, 2033.87456
0.01000467, 2034.03288
0.007947221, 2034.14147
0.006312788, 2034.18138
0.005014435, 2034.13201
0.003983118, 2033.97163
0.003163997, 2033.67795
0.002513502, 2033.22844
0.00199701, 2032.60031
0.001587001, 2031.77008
0.001261599, 2030.71267
0.001003413, 2029.4002
7.99E-04, 2027.80044
6.36E-04, 2025.87549
5.08E-04, 2023.58003
4.06E-04, 2020.86
3.25E-04, 2017.65165
2.61E-04, 2013.88124
2.11E-04, 2009.46624
1.71E-04, 2004.31894
1.40E-04, 1998.35376
1.16E-04, 1991.49741
9.72E-05, 1983.71108
8.26E-05, 1974.9962
7.15E-05, 1965.40919
6.30E-05, 1955.05151
5.66E-05, 1944.04495
5.17E-05, 1932.51679
4.80E-05, 1920.5529
4.53E-05, 1908.20037
4.32E-05, 1895.43909
4.16E-05, 1882.16888
4.05E-05, 1868.06116
3.97E-05, 1852.08169
3.95E-05, 1842.095
3.93E-05, 1832.099
3.93E-05, 1822.1
3.94E-05, 1812.1
3.96E-05, 1802.101
3.99E-05, 1792.103
4.02E-05, 1782.108
4.07E-05, 1772.116
4.12E-05, 1762.127
4.18E-05, 1752.142
4.24E-05, 1742.16
4.31E-05, 1732.182
4.39E-05, 1722.208
4.47E-05, 1712.238
4.57E-05, 1702.273
4.67E-05, 1692.312
4.77E-05, 1682.356
4.89E-05, 1672.404
5.01E-05, 1662.457
5.14E-05, 1652.516
5.28E-05, 1642.58
5.44E-05, 1632.65
5.60E-05, 1622.727
5.78E-05, 1612.811
5.97E-05, 1602.902
6.17E-05, 1593.001
6.40E-05, 1583.109
6.63E-05, 1573.227
6.89E-05, 1563.355
7.17E-05, 1553.493
7.47E-05, 1543.643
7.80E-05, 1533.805
8.16E-05, 1523.979
8.54E-05, 1514.166
8.96E-05, 1504.367
9.40E-05, 1494.581
9.89E-05, 1484.809
1.04E-04, 1475.05
1.10E-04, 1465.304
1.16E-04, 1455.571
1.22E-04, 1445.849
1.29E-04, 1436.137
1.37E-04, 1426.433
1.45E-04, 1416.736
1.53E-04, 1407.043
1.62E-04, 1397.352
1.72E-04, 1387.661
1.82E-04, 1377.966
1.92E-04, 1368.265
2.03E-04, 1358.555
2.13E-04, 1348.833
2.25E-04, 1339.097
2.36E-04, 1329.344
2.47E-04, 1319.573
2.58E-04, 1309.782
2.69E-04, 1299.972
2.80E-04, 1290.142
2.91E-04, 1280.294
3.02E-04, 1270.429
3.12E-04, 1260.55
3.22E-04, 1250.659
3.33E-04, 1240.758
3.43E-04, 1230.851
3.54E-04, 1220.94
3.65E-04, 1211.028
3.77E-04, 1201.119
3.89E-04, 1191.215
4.03E-04, 1181.32
4.19E-04, 1171.438
4.36E-04, 1161.573
4.56E-04, 1151.73
4.78E-04, 1141.913
5.04E-04, 1132.129
5.33E-04, 1122.382
5.66E-04, 1112.679
6.04E-04, 1103.026
6.47E-04, 1093.428
6.97E-04, 1083.89
7.55E-04, 1074.417
8.20E-04, 1065.013
8.95E-04, 1055.681
9.82E-04, 1046.424
0.001080904, 1037.244
0.001194741, 1028.142
0.001325607, 1019.119
0.001476219, 1010.176
0.001649811, 1001.313
0.001850573, 992.5315


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEP-40atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2387.08116
0.6309574, 2387.07016
0.5011873, 2387.05633
0.3981073, 2387.03891
0.316228, 2387.01701
0.251189, 2386.98946
0.1995267, 2386.9548
0.1584899, 2386.91122
0.1258933, 2386.85646
0.1000009, 2386.78764
0.07943397, 2386.70122
0.06309719, 2386.59274
0.05012056, 2386.45671
0.03981302, 2386.28628
0.03162566, 2386.07302
0.02512247, 2385.80658
0.01995712, 2385.47398
0.01585452, 2385.06042
0.01259617, 2384.54738
0.01000853, 2383.91319
0.007953739, 2383.13262
0.00632231, 2382.17699
0.005027268, 2381.01437
0.003999514, 2379.61075
0.003184132, 2377.93047
0.002537468, 2375.93904
0.002024791, 2373.60484
0.001618454, 2370.90141
0.001296438, 2367.80639
0.001041222, 2364.31437
8.39E-04, 2360.41979
6.78E-04, 2356.12764
5.50E-04, 2351.44852
4.48E-04, 2346.397
3.67E-04, 2340.98986
3.02E-04, 2335.24467
2.49E-04, 2329.1789
2.07E-04, 2322.80937
1.73E-04, 2316.15199
1.45E-04, 2309.22176
1.22E-04, 2302.03272
1.04E-04, 2294.59815
8.84E-05, 2286.93062
7.57E-05, 2279.04203
6.52E-05, 2270.94372
5.65E-05, 2262.64645
4.92E-05, 2254.16043
4.31E-05, 2245.4953
3.79E-05, 2236.6601
3.35E-05, 2227.66324
2.98E-05, 2218.5125
2.67E-05, 2209.21493
2.40E-05, 2199.77691
2.16E-05, 2190.20287
1.97E-05, 2180.50009
1.80E-05, 2170.67014
1.65E-05, 2160.71617
1.52E-05, 2150.63959
1.41E-05, 2140.44015
1.31E-05, 2130.11578
1.23E-05, 2119.66189
1.16E-05, 2109.0703
1.09E-05, 2098.32827
1.04E-05, 2087.41565
9.94E-06, 2076.30104
9.55E-06, 2064.9334
9.22E-06, 2053.21268
8.95E-06, 2040.99637
8.74E-06, 2027.85204
8.58E-06, 2012.33456
8.53E-06, 2002.348
8.52E-06, 1992.351
8.54E-06, 1982.351
8.60E-06, 1972.352
8.70E-06, 1962.357
8.83E-06, 1952.369
9.01E-06, 1942.391
9.22E-06, 1932.426
9.46E-06, 1922.476
9.75E-06, 1912.543
1.01E-05, 1902.627
1.04E-05, 1892.73
1.09E-05, 1882.851
1.13E-05, 1872.99
1.18E-05, 1863.147
1.23E-05, 1853.32
1.29E-05, 1843.507
1.35E-05, 1833.707
1.42E-05, 1823.918
1.49E-05, 1814.139
1.57E-05, 1804.367
1.65E-05, 1794.602
1.73E-05, 1784.842
1.82E-05, 1775.086
1.92E-05, 1765.334
2.02E-05, 1755.585
2.13E-05, 1745.838
2.24E-05, 1736.094
2.36E-05, 1726.352
2.49E-05, 1716.612
2.62E-05, 1706.875
2.77E-05, 1697.141
2.92E-05, 1687.41
3.08E-05, 1677.682
3.25E-05, 1667.959
3.44E-05, 1658.24
3.63E-05, 1648.526
3.84E-05, 1638.818
4.06E-05, 1629.116
4.30E-05, 1619.421
4.56E-05, 1609.733
4.83E-05, 1600.052
5.13E-05, 1590.38
5.44E-05, 1580.716
5.79E-05, 1571.061
6.15E-05, 1561.416
6.55E-05, 1551.781
6.98E-05, 1542.156
7.44E-05, 1532.542
7.94E-05, 1522.938
8.48E-05, 1513.345
9.07E-05, 1503.763
9.70E-05, 1494.191
1.04E-04, 1484.629
1.11E-04, 1475.077
1.19E-04, 1465.534
1.28E-04, 1456
1.37E-04, 1446.473
1.47E-04, 1436.953
1.58E-04, 1427.437
1.70E-04, 1417.925
1.82E-04, 1408.414
1.96E-04, 1398.903
2.10E-04, 1389.389
2.25E-04, 1379.871
2.42E-04, 1370.345
2.59E-04, 1360.81
2.77E-04, 1351.263
2.96E-04, 1341.702
3.15E-04, 1332.124
3.36E-04, 1322.528
3.57E-04, 1312.912
3.79E-04, 1303.275
4.02E-04, 1293.617
4.25E-04, 1283.938
4.48E-04, 1274.239
4.72E-04, 1264.52
4.97E-04, 1254.784
5.22E-04, 1245.032
5.48E-04, 1235.267
5.75E-04, 1225.491
6.03E-04, 1215.707
6.32E-04, 1205.919
6.62E-04, 1196.129
6.95E-04, 1186.341
7.29E-04, 1176.557
7.66E-04, 1166.782
8.07E-04, 1157.019
8.51E-04, 1147.272
9.00E-04, 1137.545
9.55E-04, 1127.843
0.001015183, 1118.17
0.001083001, 1108.531
0.001159258, 1098.93
0.001245282, 1089.372
0.001342585, 1079.862
0.001452895, 1070.405
0.001578222, 1061.004
0.001720871, 1051.663
0.001883505, 1042.386
0.002069258, 1033.175
0.002281745, 1024.034
0.002525282, 1014.964
0.002804913, 1005.968
0.003127172, 997.0488


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEPSA-1atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1589.80216
0.794425, 1589.45008
0.6311243, 1589.05407
0.5014104, 1588.60821
0.3983756, 1588.10541
0.3165331, 1587.53758
0.2515245, 1586.89544
0.1998879, 1586.16842
0.1588733, 1585.34442
0.1262963, 1584.40972
0.1004217, 1583.34871
0.07987127, 1582.14378
0.06355018, 1580.77508
0.05058874, 1579.22049
0.04029609, 1577.45542
0.03212342, 1575.45292
0.02563473, 1573.18376
0.02048362, 1570.61695
0.01639482, 1567.71826
0.01314976, 1564.45618
0.01057442, 1560.79655
0.008530692, 1556.70757
0.006908735, 1552.16034
0.005621222, 1547.13043
0.004598739, 1541.59939
0.003786132, 1535.55611
0.003139608, 1528.99757
0.002624437, 1521.92896
0.002213124, 1514.3625
0.001883958, 1506.31716
0.00161982, 1497.81396
0.001407283, 1488.87402
0.001235848, 1479.51386
0.001097346, 1469.73961
9.85E-04, 1459.53692
8.95E-04, 1448.85935
8.24E-04, 1437.57873
7.67E-04, 1425.35681
7.26E-04, 1410.9059
7.11E-04, 1401.045
7.08E-04, 1391.084
7.18E-04, 1381.086
7.44E-04, 1371.105
7.88E-04, 1361.217
8.54E-04, 1351.519
9.49E-04, 1342.123
0.001077945, 1333.131
0.001245361, 1324.609
0.001456051, 1316.554
0.001713799, 1308.907
0.002022496, 1301.568
0.002386726, 1294.426
0.002812184, 1287.379
0.003305726, 1280.347
0.003875756, 1273.271
0.004531654, 1266.116
0.005286283, 1258.862
0.006152554, 1251.511
0.007147446, 1244.065
0.008290657, 1236.536
0.009605528, 1228.939
0.011119993, 1221.288
0.01286691, 1213.597
0.014884754, 1205.879
0.017218534, 1198.145
0.019920658, 1190.404
0.02305193, 1182.663
0.0266827, 1174.927
0.030894225, 1167.199
0.035780253, 1159.48
0.041448111, 1151.77
0.04801938, 1144.069
0.055634044, 1136.374
0.064450087, 1128.682
0.074646072, 1120.989
0.08642152, 1113.291
0.099999704, 1105.583
0.115629713, 1097.859
0.133586411, 1090.113
0.154168993, 1082.34
0.177707471, 1074.534
0.204564168, 1066.689
0.235131238, 1058.801
0.269848776, 1050.865
0.309200695, 1042.879
0.353738141, 1034.842
0.404104047, 1026.754
0.461043852, 1018.619
0.525466269, 1010.441
0.59845599, 1002.228
0.681353133, 993.9887


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEPSA-1atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2025.08918
0.7945265, 2024.57959
0.6313036, 2024.00422
0.5016535, 2023.3565
0.3986701, 2022.63011
0.3168674, 2021.81805
0.2518879, 2020.91357
0.2002703, 2019.90898
0.1592654, 2018.79642
0.1266896, 2017.56782
0.1008083, 2016.21469
0.08024408, 2014.72856
0.0639027, 2013.1006
0.05091517, 2011.3222
0.04059129, 2009.3852
0.03238286, 2007.28143
0.02585458, 2005.0036
0.02066071, 2002.54615
0.01652663, 1999.90195
0.0132345, 1997.06793
0.01061113, 1994.04154
0.008519095, 1990.82184
0.006849318, 1987.40944
0.005515228, 1983.80625
0.004448133, 1980.0151
0.003593536, 1976.03909
0.002908209, 1971.88065
0.002357867, 1967.54041
0.001915316, 1963.01569
0.00155898, 1958.29752
0.001271749, 1953.37451
0.001039984, 1948.22141
8.53E-04, 1942.80478
7.02E-04, 1937.0791
5.80E-04, 1930.98655
4.82E-04, 1924.45808
4.03E-04, 1917.41629
3.40E-04, 1909.78107
2.89E-04, 1901.47907
2.50E-04, 1892.45141
2.18E-04, 1882.66099
1.94E-04, 1872.08983
1.76E-04, 1860.71285
1.62E-04, 1848.46905
1.52E-04, 1835.07151
1.45E-04, 1819.44479
1.42E-04, 1809.529
1.41E-04, 1799.555
1.42E-04, 1789.56
1.43E-04, 1779.56
1.45E-04, 1769.567
1.48E-04, 1759.591
1.53E-04, 1749.637
1.58E-04, 1739.711
1.64E-04, 1729.816
1.71E-04, 1719.953
1.79E-04, 1710.123
1.88E-04, 1700.326
1.98E-04, 1690.561
2.10E-04, 1680.826
2.22E-04, 1671.12
2.36E-04, 1661.44
2.51E-04, 1651.785
2.68E-04, 1642.151
2.85E-04, 1632.536
3.05E-04, 1622.938
3.26E-04, 1613.355
3.49E-04, 1603.785
3.74E-04, 1594.227
4.00E-04, 1584.679
4.29E-04, 1575.14
4.61E-04, 1565.609
4.94E-04, 1556.086
5.31E-04, 1546.571
5.71E-04, 1537.064
6.14E-04, 1527.567
6.61E-04, 1518.078
7.12E-04, 1508.599
7.67E-04, 1499.132
8.28E-04, 1489.677
8.94E-04, 1480.236
9.67E-04, 1470.811
0.001046564, 1461.403
0.001134518, 1452.014
0.001231583, 1442.645
0.001338929, 1433.299
0.001457924, 1423.977
0.00159011, 1414.682
0.001737292, 1405.415
0.001901532, 1396.178
0.002085184, 1386.974
0.002290995, 1377.804
0.002522106, 1368.67
0.002782097, 1359.575
0.003075167, 1350.519
0.003406032, 1341.505
0.003780195, 1332.533
0.004203852, 1323.605
0.004684142, 1314.721
0.005229165, 1305.881
0.005848064, 1297.085
0.006551941, 1288.331
0.00735097, 1279.62
0.008259078, 1270.946
0.009290576, 1262.308
0.010461522, 1253.702
0.011789618, 1245.123
0.013293884, 1236.567
0.014995048, 1228.028
0.016913432, 1219.5
0.019075705, 1210.975
0.021503318, 1202.449
0.024220445, 1193.913
0.027250215, 1185.359
0.030614191, 1176.778
0.034330198, 1168.162
0.038411258, 1159.502
0.042863059, 1150.789
0.047681389, 1142.014
0.05284937, 1133.168
0.058334731, 1124.242
0.064087045, 1115.228
0.070037083, 1106.119
0.076098662, 1096.91
0.082176391, 1087.598
0.088179654, 1078.184
0.094046112, 1068.674
0.099772154, 1059.08
0.105443723, 1049.42
0.111261269, 1039.715
0.11752043, 1029.992
0.124617928, 1020.278
0.132999592, 1010.605
0.143133054, 1001.007
0.155519298, 991.5171


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEPSA-1atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946739, 2299.03888
0.6317118, 2298.06304
0.5023366, 2296.85818
0.3996867, 2295.37886
0.3182818, 2293.57469
0.253767, 2291.39452
0.2026767, 2288.78102
0.1622576, 2285.68846
0.1303067, 2282.07961
0.1050643, 2277.93393
0.08512093, 2273.25002
0.06934863, 2268.04782
0.05684665, 2262.36431
0.04690073, 2256.24801
0.03894917, 2249.75239
0.03255407, 2242.93025
0.02737656, 2235.83002
0.02315559, 2228.49396
0.0196904, 2220.95777
0.01682635, 2213.251
0.01444388, 2205.39786
0.01245005, 2197.41817
0.01077212, 2189.32816
0.009352742, 2181.14122
0.008146365, 2172.8685
0.007116533, 2164.51938
0.006233859, 2156.10184
0.005474488, 2147.62277
0.004818931, 2139.08821
0.00425117, 2130.50348
0.003757963, 2121.87334
0.003328309, 2113.20209
0.002953023, 2104.49362
0.002624403, 2095.7515
0.002335965, 2086.97904
0.002082228, 2078.17926
0.001858543, 2069.35495
0.001660955, 2060.50873
0.001486086, 2051.64294
0.001331046, 2042.75981
0.001193353, 2033.86133
0.00107087, 2024.94923
9.62E-04, 2016.02506
8.64E-04, 2007.09015
7.77E-04, 1998.14554
7.00E-04, 1989.19198
6.30E-04, 1980.22987
5.68E-04, 1971.25925
5.12E-04, 1962.27971
4.62E-04, 1953.29034
4.16E-04, 1944.28967
3.76E-04, 1935.2756
3.40E-04, 1926.24526
3.07E-04, 1917.19494
2.77E-04, 1908.12003
2.51E-04, 1899.01479
2.27E-04, 1889.8723
2.06E-04, 1880.68432
1.87E-04, 1871.4412
1.70E-04, 1862.13168
1.55E-04, 1852.74252
1.41E-04, 1843.25993
1.29E-04, 1833.66677
1.19E-04, 1823.94461
1.09E-04, 1814.07217
1.01E-04, 1804.02508
9.38E-05, 1793.77391
8.76E-05, 1783.2809
8.22E-05, 1772.49348
7.77E-05, 1761.32625
7.39E-05, 1749.63952
7.09E-05, 1737.10162
6.86E-05, 1722.68889
6.77E-05, 1712.738
6.73E-05, 1702.755
6.75E-05, 1692.758
6.82E-05, 1682.759
6.95E-05, 1672.77
7.13E-05, 1662.802
7.38E-05, 1652.868
7.70E-05, 1642.978
8.08E-05, 1633.141
8.55E-05, 1623.366
9.10E-05, 1613.66
9.74E-05, 1604.028
1.05E-04, 1594.474
1.14E-04, 1585.001
1.24E-04, 1575.608
1.35E-04, 1566.293
1.48E-04, 1557.051
1.63E-04, 1547.877
1.80E-04, 1538.762
1.99E-04, 1529.698
2.20E-04, 1520.675
2.43E-04, 1511.683
2.70E-04, 1502.714
2.99E-04, 1493.76
3.31E-04, 1484.816
3.68E-04, 1475.877
4.08E-04, 1466.942
4.52E-04, 1458.009
5.02E-04, 1449.079
5.57E-04, 1440.154
6.18E-04, 1431.235
6.87E-04, 1422.326
7.64E-04, 1413.43
8.50E-04, 1404.551
9.47E-04, 1395.692
0.001056794, 1386.858
0.001180471, 1378.049
0.001320531, 1369.271
0.001479521, 1360.526
0.001660366, 1351.818
0.001866517, 1343.149
0.002101965, 1334.522
0.002371345, 1325.94
0.002680108, 1317.404
0.00303459, 1308.915
0.003442088, 1300.475
0.003911138, 1292.084
0.004451532, 1283.743
0.005074745, 1275.45
0.005793906, 1267.204
0.006624032, 1259.004
0.007582457, 1250.847
0.008688913, 1242.73
0.009966061, 1234.648
0.011439151, 1226.598
0.013137049, 1218.574
0.015092033, 1210.57
0.017339579, 1202.581
0.019919474, 1194.599
0.022874699, 1186.617
0.02625167, 1178.627
0.030099261, 1170.621
0.034468241, 1162.59
0.03940998, 1154.524
0.044973199, 1146.414
0.051203213, 1138.249
0.058137612, 1130.018
0.065795359, 1121.711
0.074202483, 1113.315
0.083340074, 1104.824
0.093182378, 1096.226
0.103680029, 1087.515
0.114771413, 1078.687
0.126393899, 1069.743
0.138509751, 1060.687
0.151131652, 1051.53
0.164357315, 1042.289
0.178399246, 1032.986
0.193601318, 1023.647
0.210439865, 1014.3
0.229505102, 1004.976
0.251496209, 995.7039


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEPSA-40atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1591.59708
0.7943851, 1591.33219
0.6310535, 1591.04785
0.5013103, 1590.74852
0.398246, 1590.43861
0.316373, 1590.12161
0.2513331, 1589.79911
0.1996649, 1589.46989
0.1586193, 1589.12941
0.1260126, 1588.76948
0.1001103, 1588.37806
0.07953447, 1587.93923
0.06319048, 1587.43284
0.0502088, 1586.83396
0.03989874, 1586.11167
0.03171173, 1585.2273
0.0252122, 1584.13099
0.02005446, 1582.75944
0.01596429, 1581.02761
0.01272458, 1578.82165
0.0101639, 1575.98692
0.008147609, 1572.31307
0.006571006, 1567.51739
0.005353939, 1561.2445
0.004435559, 1553.09807
0.003768121, 1542.77107
0.003308009, 1530.18593
0.003010062, 1515.35826
0.002830934, 1497.27716
0.002785038, 1487.384
0.002764709, 1477.41
0.002765508, 1467.415
0.002784575, 1457.415
0.002819259, 1447.419
0.002867989, 1437.433
0.002929685, 1427.461
0.003003636, 1417.504
0.003089388, 1407.563
0.003186679, 1397.638
0.003295379, 1387.729
0.00341546, 1377.835
0.00354694, 1367.956
0.003689886, 1358.091
0.003844383, 1348.239
0.004010522, 1338.399
0.004188413, 1328.569
0.004378153, 1318.748
0.004579844, 1308.935
0.004793632, 1299.128
0.005019683, 1289.326
0.005258221, 1279.528
0.005509555, 1269.733
0.00577408, 1259.941
0.006052347, 1250.151
0.006345062, 1240.362
0.00665304, 1230.575
0.006977333, 1220.789
0.007319105, 1211.005
0.007679731, 1201.223
0.008060754, 1191.443
0.008463831, 1181.666
0.008890757, 1171.893
0.009343493, 1162.124
0.009824143, 1152.359
0.010334929, 1142.599
0.010878394, 1132.844
0.011457482, 1123.095
0.012075944, 1113.352
0.012738622, 1103.616
0.013451974, 1093.888
0.014224409, 1084.171
0.015066801, 1074.469
0.015992905, 1064.785
0.017019458, 1055.125
0.018166538, 1045.495
0.019457859, 1035.901
0.020920652, 1026.352
0.022586767, 1016.855
0.024492931, 1007.418
0.026685582, 998.0481


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEPSA-40atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2031.42237
0.7943292, 2031.4571
0.630959, 2031.50008
0.5011896, 2031.55176
0.3981103, 2031.61346
0.3162316, 2031.68663
0.2511932, 2031.77268
0.1995316, 2031.87302
0.1584954, 2031.98899
0.1258993, 2032.12179
0.1000074, 2032.27232
0.07944077, 2032.44112
0.06310412, 2032.62801
0.0501274, 2032.83195
0.03981952, 2033.05075
0.03163151, 2033.28051
0.02512733, 2033.51563
0.01996062, 2033.74805
0.01585627, 2033.96729
0.01259578, 2034.16035
0.01000561, 2034.31184
0.007947949, 2034.40441
0.006313343, 2034.41935
0.005014868, 2034.33733
0.003983482, 2034.13909
0.003164335, 2033.80583
0.002513842, 2033.31934
0.001997359, 2032.66159
0.001587348, 2031.81386
0.001261918, 2030.75557
0.001003669, 2029.46281
7.99E-04, 2027.90682
6.36E-04, 2026.05224
5.07E-04, 2023.85625
4.05E-04, 2021.26634
3.24E-04, 2018.21948
2.60E-04, 2014.6412
2.10E-04, 2010.44578
1.70E-04, 2005.53847
1.39E-04, 1999.8213
1.15E-04, 1993.20246
9.56E-05, 1985.61844
8.10E-05, 1977.04546
6.99E-05, 1967.51957
6.14E-05, 1957.1329
5.51E-05, 1946.00821
5.03E-05, 1934.27996
4.68E-05, 1922.03233
4.41E-05, 1909.29164
4.22E-05, 1895.96675
4.09E-05, 1881.76568
3.99E-05, 1865.58343
3.96E-05, 1855.603
3.95E-05, 1845.609
3.95E-05, 1835.61
3.96E-05, 1825.61
3.98E-05, 1815.611
4.01E-05, 1805.614
4.06E-05, 1795.621
4.11E-05, 1785.632
4.17E-05, 1775.648
4.24E-05, 1765.669
4.32E-05, 1755.695
4.41E-05, 1745.727
4.50E-05, 1735.765
4.61E-05, 1725.808
4.72E-05, 1715.857
4.84E-05, 1705.912
4.98E-05, 1695.974
5.12E-05, 1686.042
5.27E-05, 1676.117
5.44E-05, 1666.199
5.61E-05, 1656.288
5.80E-05, 1646.385
6.00E-05, 1636.49
6.22E-05, 1626.603
6.46E-05, 1616.724
6.71E-05, 1606.854
6.98E-05, 1596.993
7.27E-05, 1587.142
7.59E-05, 1577.301
7.93E-05, 1567.47
8.29E-05, 1557.65
8.68E-05, 1547.841
9.10E-05, 1538.042
9.55E-05, 1528.254
1.00E-04, 1518.477
1.06E-04, 1508.711
1.11E-04, 1498.956
1.17E-04, 1489.211
1.24E-04, 1479.476
1.31E-04, 1469.75
1.38E-04, 1460.032
1.46E-04, 1450.321
1.54E-04, 1440.616
1.63E-04, 1430.915
1.73E-04, 1421.217
1.83E-04, 1411.52
1.93E-04, 1401.822
2.04E-04, 1392.121
2.15E-04, 1382.414
2.27E-04, 1372.7
2.40E-04, 1362.975
2.52E-04, 1353.238
2.65E-04, 1343.486
2.78E-04, 1333.718
2.90E-04, 1323.932
3.03E-04, 1314.127
3.16E-04, 1304.302
3.28E-04, 1294.458
3.40E-04, 1284.596
3.51E-04, 1274.717
3.63E-04, 1264.824
3.74E-04, 1254.919
3.85E-04, 1245.006
3.96E-04, 1235.087
4.08E-04, 1225.166
4.21E-04, 1215.248
4.35E-04, 1205.336
4.50E-04, 1195.436
4.68E-04, 1185.553
4.88E-04, 1175.693
5.12E-04, 1165.863
5.39E-04, 1156.071
5.70E-04, 1146.324
6.07E-04, 1136.629
6.49E-04, 1126.993
6.97E-04, 1117.423
7.54E-04, 1107.924
8.19E-04, 1098.501
8.94E-04, 1089.158
9.80E-04, 1079.896
0.001079641, 1070.718
0.001193986, 1061.623
0.001325468, 1052.61
0.001476593, 1043.678
0.001650274, 1034.824
0.001849873, 1026.045
0.00207929, 1017.338
0.002343113, 1008.699
0.002646875, 1000.126
0.002997113, 991.6175


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-DRGEPSA-40atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2387.08096
0.6309574, 2387.06992
0.5011873, 2387.05601
0.3981073, 2387.03853
0.316228, 2387.01651
0.251189, 2386.98884
0.1995267, 2386.95402
0.1584899, 2386.91024
0.1258933, 2386.85523
0.100001, 2386.7861
0.07943405, 2386.69927
0.06309726, 2386.5903
0.05012062, 2386.45365
0.03981308, 2386.28245
0.03162572, 2386.06823
0.02512253, 2385.80056
0.01995718, 2385.46646
0.01585459, 2385.05108
0.01259625, 2384.53577
0.01000862, 2383.8988
0.007953843, 2383.11488
0.006322431, 2382.15519
0.005027409, 2380.98778
0.003999677, 2379.57852
0.003184319, 2377.89167
0.002537681, 2375.89276
0.00202503, 2373.55015
0.001618719, 2370.8374
0.001296725, 2367.73227
0.001041528, 2364.22945
8.39E-04, 2360.32347
6.78E-04, 2356.01945
5.51E-04, 2351.32811
4.49E-04, 2346.26415
3.67E-04, 2340.84446
3.02E-04, 2335.0868
2.50E-04, 2329.00877
2.07E-04, 2322.62739
1.73E-04, 2315.9587
1.45E-04, 2309.01787
1.23E-04, 2301.81912
1.04E-04, 2294.37584
8.86E-05, 2286.70069
7.59E-05, 2278.80565
6.54E-05, 2270.70207
5.67E-05, 2262.4007
4.93E-05, 2253.91169
4.32E-05, 2245.24457
3.80E-05, 2236.40825
3.36E-05, 2227.41096
2.99E-05, 2218.25995
2.68E-05, 2208.96264
2.40E-05, 2199.52463
2.17E-05, 2189.95122
1.97E-05, 2180.24667
1.80E-05, 2170.41432
1.65E-05, 2160.45634
1.52E-05, 2150.37358
1.41E-05, 2140.16535
1.32E-05, 2129.82877
1.23E-05, 2119.35826
1.16E-05, 2108.74483
1.10E-05, 2097.97384
1.05E-05, 2087.02258
1.00E-05, 2075.85523
9.61E-06, 2064.40548
9.29E-06, 2052.58595
9.03E-06, 2040.17274
8.82E-06, 2026.61809
8.67E-06, 2009.32608
8.64E-06, 1999.335
8.65E-06, 1989.336
8.70E-06, 1979.336
8.78E-06, 1969.339
8.91E-06, 1959.348
9.07E-06, 1949.366
9.27E-06, 1939.397
9.51E-06, 1929.443
9.79E-06, 1919.506
1.01E-05, 1909.587
1.05E-05, 1899.687
1.09E-05, 1889.807
1.14E-05, 1879.946
1.19E-05, 1870.104
1.24E-05, 1860.28
1.30E-05, 1850.473
1.36E-05, 1840.681
1.43E-05, 1830.902
1.51E-05, 1821.134
1.59E-05, 1811.376
1.67E-05, 1801.627
1.76E-05, 1791.885
1.86E-05, 1782.149
1.96E-05, 1772.418
2.07E-05, 1762.692
2.18E-05, 1752.97
2.30E-05, 1743.252
2.44E-05, 1733.538
2.57E-05, 1723.829
2.72E-05, 1714.124
2.88E-05, 1704.424
3.05E-05, 1694.729
3.23E-05, 1685.039
3.42E-05, 1675.355
3.63E-05, 1665.678
3.85E-05, 1656.008
4.09E-05, 1646.345
4.35E-05, 1636.69
4.62E-05, 1627.043
4.92E-05, 1617.404
5.24E-05, 1607.774
5.58E-05, 1598.153
5.95E-05, 1588.541
6.35E-05, 1578.938
6.78E-05, 1569.345
7.25E-05, 1559.761
7.75E-05, 1550.187
8.30E-05, 1540.622
8.89E-05, 1531.067
9.52E-05, 1521.521
1.02E-04, 1511.983
1.10E-04, 1502.454
1.18E-04, 1492.933
1.26E-04, 1483.419
1.36E-04, 1473.911
1.46E-04, 1464.409
1.57E-04, 1454.912
1.69E-04, 1445.418
1.81E-04, 1435.927
1.95E-04, 1426.437
2.10E-04, 1416.946
2.25E-04, 1407.453
2.42E-04, 1397.956
2.60E-04, 1388.453
2.79E-04, 1378.942
2.99E-04, 1369.422
3.20E-04, 1359.89
3.42E-04, 1350.344
3.66E-04, 1340.782
3.90E-04, 1331.203
4.16E-04, 1321.605
4.42E-04, 1311.988
4.69E-04, 1302.35
4.97E-04, 1292.692
5.25E-04, 1283.014
5.55E-04, 1273.316
5.85E-04, 1263.6
6.16E-04, 1253.868
6.48E-04, 1244.121
6.80E-04, 1234.363
7.14E-04, 1224.596
7.50E-04, 1214.823
7.87E-04, 1205.048
8.27E-04, 1195.275
8.70E-04, 1185.509
9.17E-04, 1175.754
9.69E-04, 1166.015
0.001025477, 1156.298
0.001088885, 1146.608
0.001160036, 1136.951
0.001240286, 1127.333
0.001331169, 1117.76
0.001434424, 1108.238
0.001552035, 1098.772
0.001686237, 1089.368
0.001839609, 1080.029
0.002015046, 1070.76
0.002215886, 1061.563
0.002445956, 1052.439
0.002709622, 1043.389
0.003011881, 1034.414
0.003358584, 1025.512
0.003756479, 1016.682
0.004213494, 1007.922
0.004739755, 999.2312


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-detailed-1atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1590.11311
0.7944242, 1589.76172
0.6311233, 1589.36597
0.5014095, 1588.92003
0.3983749, 1588.41694
0.3165327, 1587.84872
0.2515244, 1587.20625
0.1998879, 1586.47909
0.1588733, 1585.65535
0.1262962, 1584.72146
0.1004214, 1583.66208
0.07987072, 1582.45986
0.06354927, 1581.09531
0.05058736, 1579.54669
0.04029414, 1577.78988
0.03212079, 1575.79845
0.02563133, 1573.54372
0.02047936, 1570.99528
0.01638965, 1568.11947
0.01314362, 1564.88507
0.01056729, 1561.2581
0.008522598, 1557.20663
0.006899737, 1552.70124
0.005611421, 1547.71662
0.004588267, 1542.23324
0.003775142, 1536.23878
0.003128258, 1529.72925
0.002612871, 1522.70914
0.002201458, 1515.19112
0.001872259, 1507.19423
0.001608119, 1498.74119
0.001395561, 1489.85555
0.001224037, 1480.55711
0.001085332, 1470.85713
9.73E-04, 1460.75057
8.82E-04, 1450.20494
8.10E-04, 1439.11389
7.52E-04, 1427.24312
7.09E-04, 1413.74221
6.90E-04, 1403.922
6.82E-04, 1393.991
6.87E-04, 1384.003
7.05E-04, 1374.007
7.41E-04, 1364.073
7.97E-04, 1354.296
8.80E-04, 1344.79
9.93E-04, 1335.667
0.001141142, 1327.003
0.001328347, 1318.804
0.001557153, 1311.013
0.001830329, 1303.528
0.002151196, 1296.234
0.002523936, 1289.026
0.002953621, 1281.822
0.003446028, 1274.564
0.004009299, 1267.214
0.004651311, 1259.761
0.005382484, 1252.2
0.006215026, 1244.538
0.007163554, 1236.787
0.008245407, 1228.962
0.00948106, 1221.079
0.010894696, 1213.153
0.012514853, 1205.197
0.014374809, 1197.223
0.016513449, 1189.241
0.01897613, 1181.259
0.021815714, 1173.283
0.025092912, 1165.319
0.028878561, 1157.37
0.033254329, 1149.438
0.038314074, 1141.524
0.044165279, 1133.628
0.050930529, 1125.749
0.058749017, 1117.885
0.067778059, 1110.033
0.078194626, 1102.189
0.090196946, 1094.348
0.104004395, 1086.505
0.119862561, 1078.653
0.138037454, 1070.787
0.158825524, 1062.9
0.182550733, 1054.986
0.209567994, 1047.04
0.240273072, 1039.057
0.275109701, 1031.033
0.314573039, 1022.967
0.359239447, 1014.858
0.409773125, 1006.708
0.466377977, 998.5208


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-detailed-1atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2025.11431
0.7945233, 2024.60895
0.6312979, 2024.03884
0.5016454, 2023.39747
0.3986599, 2022.67874
0.3168552, 2021.87596
0.2518739, 2020.9828
0.2002545, 2019.99183
0.1592479, 2018.89605
0.1266702, 2017.68773
0.1007872, 2016.35935
0.08022115, 2014.90307
0.06387797, 2013.31128
0.05088863, 2011.57595
0.04056304, 2009.69054
0.03235295, 2007.64792
0.02582312, 2005.44208
0.02062786, 2003.06855
0.01649259, 2000.52142
0.01319949, 1997.79831
0.01057544, 1994.89709
0.008483064, 1991.81669
0.006813311, 1988.55686
0.005479633, 1985.11779
0.00441335, 1981.49956
0.003559963, 1977.70132
0.002876226, 1973.72029
0.002327822, 1969.55048
0.001887512, 1965.1813
0.001533666, 1960.59481
0.00124911, 1955.76908
0.001020147, 1950.6687
8.36E-04, 1945.25016
6.88E-04, 1939.45952
5.69E-04, 1933.23378
4.73E-04, 1926.50379
3.97E-04, 1919.19911
3.36E-04, 1911.25353
2.88E-04, 1902.61783
2.50E-04, 1893.25926
2.20E-04, 1883.16704
1.97E-04, 1872.33793
1.80E-04, 1860.76231
1.67E-04, 1848.34377
1.57E-04, 1834.76648
1.50E-04, 1818.68854
1.48E-04, 1808.754
1.48E-04, 1798.772
1.48E-04, 1788.774
1.50E-04, 1778.775
1.52E-04, 1768.784
1.55E-04, 1758.81
1.60E-04, 1748.858
1.65E-04, 1738.932
1.72E-04, 1729.035
1.79E-04, 1719.168
1.87E-04, 1709.332
1.97E-04, 1699.526
2.07E-04, 1689.75
2.18E-04, 1680.002
2.31E-04, 1670.28
2.45E-04, 1660.583
2.60E-04, 1650.908
2.77E-04, 1641.253
2.95E-04, 1631.617
3.14E-04, 1621.997
3.35E-04, 1612.392
3.58E-04, 1602.8
3.83E-04, 1593.219
4.10E-04, 1583.649
4.39E-04, 1574.089
4.70E-04, 1564.539
5.04E-04, 1554.998
5.41E-04, 1545.466
5.81E-04, 1535.944
6.24E-04, 1526.432
6.71E-04, 1516.933
7.23E-04, 1507.444
7.79E-04, 1497.968
8.40E-04, 1488.506
9.07E-04, 1479.059
9.80E-04, 1469.629
0.001061336, 1460.217
0.001150384, 1450.825
0.001248667, 1441.454
0.001357349, 1432.106
0.001477761, 1422.782
0.001611408, 1413.484
0.001760009, 1404.213
0.001925496, 1394.971
0.002110073, 1385.759
0.002316253, 1376.577
0.002546826, 1367.427
0.002804973, 1358.309
0.003094238, 1349.224
0.003418648, 1340.171
0.003782665, 1331.15
0.004191295, 1322.16
0.004650091, 1313.2
0.00516525, 1304.268
0.005743545, 1295.363
0.006392541, 1286.482
0.007120441, 1277.623
0.007936344, 1268.782
0.008849902, 1259.957
0.009871645, 1251.144
0.011012753, 1242.339
0.012284897, 1233.538
0.013701029, 1224.737
0.01527096, 1215.932
0.017007667, 1207.115
0.018921517, 1198.281
0.021019947, 1189.424
0.023311328, 1180.536
0.025795729, 1171.612
0.028470354, 1162.642
0.031325141, 1153.619
0.034343365, 1144.534
0.037500287, 1135.38
0.040764519, 1126.151
0.044100543, 1116.843
0.047473427, 1107.455
0.050855813, 1097.99
0.054237203, 1088.454
0.057632182, 1078.858
0.061088396, 1069.215
0.064688967, 1059.542
0.068552401, 1049.857
0.072828179, 1040.179
0.077691027, 1030.528
0.08333514, 1020.926
0.08997261, 1011.394
0.097832664, 1001.953
0.106933859, 992.6216


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-detailed-1atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946769, 2299.02206
0.6317179, 2298.04193
0.5023463, 2296.83245
0.3996995, 2295.3477
0.3182978, 2293.53703
0.2537865, 2291.34993
0.2026993, 2288.72906
0.1622829, 2285.6293
0.1303337, 2282.01418
0.1050917, 2277.86413
0.08514697, 2273.17875
0.0693714, 2267.97891
0.05686432, 2262.30221
0.04691181, 2256.19741
0.03895264, 2249.71784
0.03254948, 2242.91588
0.02736397, 2235.83937
0.02313549, 2228.52994
0.01966355, 2221.02262
0.01679369, 2213.34642
0.01440643, 2205.52506
0.01240882, 2197.57795
0.01072806, 2189.52096
0.009306724, 2181.36722
0.008099159, 2173.12765
0.007068804, 2164.81148
0.006186168, 2156.42656
0.005427299, 2147.9797
0.00477262, 2139.47687
0.004206033, 2130.92334
0.003714227, 2122.32384
0.003286143, 2113.68264
0.002912547, 2105.00364
0.002585695, 2096.29038
0.00229907, 2087.54614
0.002047164, 2078.77392
0.001825306, 2069.97643
0.001629525, 2061.15626
0.001456431, 2052.31567
0.001303124, 2043.45674
0.001167115, 2034.58129
0.001046264, 2025.69098
9.39E-04, 2016.78715
8.43E-04, 2007.8709
7.57E-04, 1998.94306
6.81E-04, 1990.00412
6.13E-04, 1981.05423
5.52E-04, 1972.09318
4.97E-04, 1963.12031
4.48E-04, 1954.13445
4.04E-04, 1945.13394
3.65E-04, 1936.11645
3.29E-04, 1927.07899
2.97E-04, 1918.01777
2.69E-04, 1908.92813
2.43E-04, 1899.80441
2.20E-04, 1890.63987
2.00E-04, 1881.42655
1.82E-04, 1872.15516
1.65E-04, 1862.81505
1.51E-04, 1853.39409
1.38E-04, 1843.87855
1.26E-04, 1834.25169
1.16E-04, 1824.49888
1.07E-04, 1814.59798
9.87E-05, 1804.52633
9.18E-05, 1794.2559
8.57E-05, 1783.75043
8.06E-05, 1772.95905
7.62E-05, 1761.79912
7.25E-05, 1750.13522
6.96E-05, 1737.65031
6.74E-05, 1723.39406
6.65E-05, 1713.443
6.61E-05, 1703.461
6.62E-05, 1693.464
6.69E-05, 1683.464
6.81E-05, 1673.473
6.99E-05, 1663.503
7.22E-05, 1653.565
7.53E-05, 1643.67
7.90E-05, 1633.829
8.35E-05, 1624.05
8.89E-05, 1614.341
9.52E-05, 1604.708
1.03E-04, 1595.155
1.11E-04, 1585.685
1.21E-04, 1576.298
1.32E-04, 1566.991
1.45E-04, 1557.759
1.60E-04, 1548.596
1.76E-04, 1539.493
1.95E-04, 1530.44
2.16E-04, 1521.427
2.39E-04, 1512.444
2.65E-04, 1503.481
2.94E-04, 1494.532
3.26E-04, 1485.59
3.61E-04, 1476.652
4.00E-04, 1467.715
4.44E-04, 1458.778
4.92E-04, 1449.843
5.46E-04, 1440.91
6.06E-04, 1431.982
6.73E-04, 1423.061
7.48E-04, 1414.151
8.31E-04, 1405.254
9.25E-04, 1396.374
0.001030628, 1387.513
0.001149387, 1378.676
0.001283389, 1369.862
0.001434818, 1361.075
0.001606213, 1352.317
0.001800482, 1343.59
0.002020979, 1334.895
0.00227151, 1326.234
0.002556511, 1317.606
0.002880984, 1309.012
0.003250662, 1300.452
0.003672163, 1291.924
0.004152916, 1283.428
0.004701393, 1274.963
0.005327251, 1266.527
0.006041499, 1258.117
0.006856477, 1249.731
0.007786027, 1241.367
0.008845864, 1233.021
0.010053212, 1224.691
0.011427529, 1216.372
0.012989996, 1208.06
0.01476351, 1199.751
0.016772913, 1191.439
0.019043966, 1183.119
0.021603466, 1174.784
0.024477906, 1166.427
0.027693032, 1158.039
0.031271387, 1149.612
0.035231392, 1141.137
0.039585889, 1132.604
0.044336789, 1124.003
0.049490186, 1115.324
0.055030146, 1106.563
0.060943465, 1097.713
0.067217201, 1088.772
0.07384816, 1079.742
0.080852354, 1070.631
0.088277501, 1061.451
0.096212945, 1052.217
0.104793989, 1042.948
0.114205273, 1033.664
0.124677242, 1024.387
0.136486704, 1015.137
0.149953881, 1005.933
0.16511716, 996.7934


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-detailed-40atm-phi0.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1592.81904
0.7943314, 1592.75536
0.6309628, 1592.68431
0.5011945, 1592.60508
0.3981158, 1592.51626
0.3162375, 1592.41561
0.2511993, 1592.29983
0.1995378, 1592.16423
0.1585019, 1592.00252
0.1259063, 1591.80649
0.1000154, 1591.56562
0.07945036, 1591.26658
0.06311616, 1590.89256
0.05014302, 1590.42227
0.03984016, 1589.8286
0.031659, 1589.07672
0.025164, 1588.12095
0.02000948, 1586.90234
0.01592124, 1585.34168
0.01268208, 1583.33284
0.01012036, 1580.73221
0.008101057, 1577.34511
0.006518815, 1572.9104
0.005292529, 1567.0963
0.004360417, 1559.52459
0.003674486, 1549.88192
0.0031926, 1538.07274
0.002872235, 1524.25019
0.002671101, 1508.3293
0.002554251, 1487.31969
0.002536463, 1477.362
0.00253625, 1467.367
0.002551493, 1457.367
0.002580046, 1447.37
0.002620636, 1437.382
0.002672405, 1427.405
0.002734789, 1417.441
0.002807445, 1407.491
0.002890181, 1397.556
0.002982918, 1387.636
0.003085653, 1377.73
0.003198405, 1367.838
0.003321193, 1357.96
0.003454034, 1348.094
0.003596868, 1338.24
0.003749588, 1328.396
0.003911998, 1318.56
0.004083782, 1308.731
0.004264527, 1298.907
0.004453736, 1289.085
0.004650784, 1279.264
0.004854997, 1269.442
0.005065655, 1259.618
0.005282085, 1249.79
0.005503675, 1239.957
0.005729959, 1230.118
0.005960683, 1220.272
0.006195813, 1210.42
0.006435662, 1200.562
0.006680889, 1190.699
0.00693257, 1180.832
0.007192245, 1170.962
0.007461968, 1161.09
0.007744319, 1151.219
0.008042594, 1141.35
0.008360814, 1131.485
0.0087038, 1121.628
0.009077426, 1111.781
0.009488558, 1101.949
0.009945358, 1092.135
0.010457133, 1082.345
0.011034496, 1072.584
0.011689019, 1062.858
0.012433391, 1053.173
0.013280196, 1043.535
0.014241559, 1033.949
0.015328367, 1024.416
0.016549291, 1014.934
0.017910259, 1005.498
0.019386613, 996.1004


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-detailed-40atm-phi1.5.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2031.40035
0.794329, 2031.43004
0.6309586, 2031.46697
0.501189, 2031.51146
0.3981095, 2031.5647
0.3162306, 2031.62795
0.2511921, 2031.70252
0.1995303, 2031.78967
0.1584939, 2031.89072
0.1258977, 2032.00671
0.1000056, 2032.13871
0.07943887, 2032.28738
0.06310214, 2032.45289
0.05012539, 2032.63475
0.03981753, 2032.83149
0.0316296, 2033.04032
0.02512555, 2033.25693
0.01995901, 2033.47478
0.01585487, 2033.68503
0.01259461, 2033.8762
0.01000468, 2034.03409
0.007947228, 2034.14198
0.006312792, 2034.18087
0.005014438, 2034.1301
0.003983122, 2033.96792
0.003164002, 2033.67203
0.002513509, 2033.21995
0.001997021, 2032.58896
0.001587017, 2031.75567
0.001261619, 2030.69518
0.001003436, 2029.37982
7.99E-04, 2027.7778
6.36E-04, 2025.85124
5.08E-04, 2023.55569
4.06E-04, 2020.83761
3.25E-04, 2017.63405
2.61E-04, 2013.87225
2.11E-04, 2009.47085
1.71E-04, 2004.34333
1.40E-04, 1998.40512
1.16E-04, 1991.58355
9.70E-05, 1983.83913
8.25E-05, 1975.17151
7.13E-05, 1965.63404
6.28E-05, 1955.32467
5.63E-05, 1944.3654
5.14E-05, 1932.87
4.77E-05, 1920.94131
4.49E-05, 1908.61621
4.28E-05, 1895.8769
4.12E-05, 1882.62165
4.01E-05, 1868.51533
3.93E-05, 1852.47962
3.91E-05, 1842.494
3.89E-05, 1832.498
3.89E-05, 1822.499
3.90E-05, 1812.499
3.92E-05, 1802.5
3.95E-05, 1792.503
3.99E-05, 1782.508
4.04E-05, 1772.517
4.09E-05, 1762.53
4.16E-05, 1752.547
4.23E-05, 1742.569
4.30E-05, 1732.595
4.39E-05, 1722.626
4.48E-05, 1712.662
4.58E-05, 1702.704
4.69E-05, 1692.751
4.81E-05, 1682.804
4.94E-05, 1672.863
5.08E-05, 1662.928
5.23E-05, 1653
5.39E-05, 1643.079
5.56E-05, 1633.166
5.75E-05, 1623.26
5.95E-05, 1613.363
6.16E-05, 1603.474
6.40E-05, 1593.594
6.65E-05, 1583.724
6.92E-05, 1573.864
7.21E-05, 1564.014
7.52E-05, 1554.175
7.86E-05, 1544.346
8.22E-05, 1534.528
8.61E-05, 1524.721
9.03E-05, 1514.925
9.48E-05, 1505.14
9.96E-05, 1495.365
1.05E-04, 1485.601
1.10E-04, 1475.846
1.16E-04, 1466.1
1.23E-04, 1456.362
1.29E-04, 1446.632
1.37E-04, 1436.908
1.44E-04, 1427.188
1.52E-04, 1417.472
1.61E-04, 1407.757
1.70E-04, 1398.042
1.79E-04, 1388.325
1.89E-04, 1378.605
1.99E-04, 1368.879
2.10E-04, 1359.145
2.21E-04, 1349.401
2.32E-04, 1339.646
2.43E-04, 1329.878
2.55E-04, 1320.095
2.66E-04, 1310.298
2.78E-04, 1300.486
2.90E-04, 1290.66
3.01E-04, 1280.821
3.13E-04, 1270.97
3.25E-04, 1261.109
3.37E-04, 1251.241
3.50E-04, 1241.369
3.63E-04, 1231.496
3.77E-04, 1221.625
3.92E-04, 1211.76
4.08E-04, 1201.906
4.27E-04, 1192.066
4.47E-04, 1182.246
4.70E-04, 1172.451
4.96E-04, 1162.688
5.25E-04, 1152.963
5.59E-04, 1143.282
5.98E-04, 1133.653
6.42E-04, 1124.081
6.94E-04, 1114.573
7.52E-04, 1105.133
8.19E-04, 1095.765
8.96E-04, 1086.47
9.84E-04, 1077.248
0.001084325, 1068.096
0.001197941, 1059.009
0.00132644, 1049.981
0.001471204, 1041.002
0.001633606, 1032.061
0.001814987, 1023.148
0.002016754, 1014.251
0.00224053, 1005.359
0.002487619, 996.4648


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-secbutanol-PSR-detailed-40atm.txt <==
# PSR temperature profile for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2387.08109
0.6309574, 2387.07009
0.5011873, 2387.05624
0.3981073, 2387.0388
0.316228, 2387.01689
0.251189, 2386.9893
0.1995267, 2386.9546
0.1584899, 2386.91098
0.1258933, 2386.85614
0.1000009, 2386.78725
0.07943397, 2386.70072
0.06309719, 2386.59213
0.05012056, 2386.45595
0.03981303, 2386.28533
0.03162567, 2386.07183
0.02512248, 2385.80509
0.01995713, 2385.47214
0.01585453, 2385.05817
0.01259619, 2384.54461
0.01000855, 2383.90979
0.007953762, 2383.1285
0.006322337, 2382.17201
0.005027299, 2381.00842
0.003999549, 2379.60377
0.00318417, 2377.92234
0.00253751, 2375.92971
0.002024836, 2373.59435
0.0016185, 2370.88976
0.001296484, 2367.7937
0.001041267, 2364.30079
8.39E-04, 2360.40548
6.78E-04, 2356.11277
5.50E-04, 2351.43326
4.49E-04, 2346.38148
3.67E-04, 2340.97417
3.02E-04, 2335.22886
2.50E-04, 2329.163
2.07E-04, 2322.79337
1.73E-04, 2316.13585
1.45E-04, 2309.2054
1.22E-04, 2302.01606
1.04E-04, 2294.5811
8.84E-05, 2286.91308
7.58E-05, 2279.02392
6.53E-05, 2270.92494
5.65E-05, 2262.6269
4.92E-05, 2254.14003
4.31E-05, 2245.47397
3.79E-05, 2236.63777
3.35E-05, 2227.63986
2.98E-05, 2218.48805
2.67E-05, 2209.1894
2.40E-05, 2199.75027
2.17E-05, 2190.17625
1.97E-05, 2180.4706
1.80E-05, 2170.64069
1.65E-05, 2160.6861
1.52E-05, 2150.60908
1.41E-05, 2140.40957
1.31E-05, 2130.08552
1.23E-05, 2119.63233
1.16E-05, 2109.04195
1.09E-05, 2098.30177
1.04E-05, 2087.39186
9.95E-06, 2076.281
9.56E-06, 2064.91861
9.23E-06, 2053.2058
8.96E-06, 2041.00185
8.74E-06, 2027.88172
8.59E-06, 2012.44369
8.53E-06, 2002.457
8.52E-06, 1992.461
8.54E-06, 1982.461
8.60E-06, 1972.462
8.70E-06, 1962.467
8.83E-06, 1952.479
9.00E-06, 1942.501
9.21E-06, 1932.536
9.46E-06, 1922.586
9.74E-06, 1912.652
1.01E-05, 1902.736
1.04E-05, 1892.839
1.08E-05, 1882.96
1.13E-05, 1873.1
1.18E-05, 1863.257
1.23E-05, 1853.43
1.29E-05, 1843.618
1.35E-05, 1833.819
1.42E-05, 1824.032
1.49E-05, 1814.254
1.57E-05, 1804.485
1.65E-05, 1794.722
1.74E-05, 1784.965
1.83E-05, 1775.213
1.92E-05, 1765.465
2.03E-05, 1755.72
2.14E-05, 1745.978
2.25E-05, 1736.239
2.37E-05, 1726.503
2.50E-05, 1716.77
2.64E-05, 1707.04
2.79E-05, 1697.314
2.94E-05, 1687.592
3.11E-05, 1677.874
3.28E-05, 1668.161
3.47E-05, 1658.453
3.67E-05, 1648.75
3.89E-05, 1639.053
4.12E-05, 1629.363
4.37E-05, 1619.68
4.63E-05, 1610.004
4.91E-05, 1600.335
5.22E-05, 1590.674
5.55E-05, 1581.022
5.90E-05, 1571.378
6.28E-05, 1561.743
6.69E-05, 1552.116
7.13E-05, 1542.498
7.60E-05, 1532.889
8.12E-05, 1523.289
8.67E-05, 1513.697
9.27E-05, 1504.114
9.91E-05, 1494.539
1.06E-04, 1484.972
1.13E-04, 1475.412
1.22E-04, 1465.858
1.30E-04, 1456.31
1.39E-04, 1446.767
1.49E-04, 1437.227
1.60E-04, 1427.69
1.72E-04, 1418.154
1.84E-04, 1408.618
1.97E-04, 1399.08
2.11E-04, 1389.539
2.26E-04, 1379.993
2.42E-04, 1370.439
2.58E-04, 1360.876
2.76E-04, 1351.303
2.94E-04, 1341.717
3.13E-04, 1332.117
3.33E-04, 1322.502
3.54E-04, 1312.871
3.76E-04, 1303.224
3.98E-04, 1293.56
4.21E-04, 1283.88
4.45E-04, 1274.185
4.70E-04, 1264.477
4.95E-04, 1254.757
5.22E-04, 1245.028
5.50E-04, 1235.292
5.80E-04, 1225.553
6.11E-04, 1215.813
6.44E-04, 1206.077
6.80E-04, 1196.348
7.19E-04, 1186.631
7.62E-04, 1176.93
8.10E-04, 1167.25
8.62E-04, 1157.597
9.21E-04, 1147.976
9.87E-04, 1138.393
0.001062205, 1128.853
0.001146924, 1119.363
0.001243206, 1109.928
0.001352819, 1100.553
0.001477732, 1091.241
0.001620073, 1081.995
0.001782145, 1072.815
0.001966379, 1063.699
0.002175249, 1054.644
0.002411266, 1045.643
0.002676834, 1036.688
0.002974236, 1027.768
0.00330559, 1018.87
0.003672794, 1009.982
0.00407778, 1001.091
0.004521399, 992.186


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEP-1atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1581.39672
0.7944109, 1581.07029
0.6311004, 1580.70154
0.5013794, 1580.28493
0.3983394, 1579.81369
0.3164931, 1579.28004
0.2514818, 1578.67503
0.1998433, 1577.98832
0.1588274, 1577.20803
0.1262496, 1576.32052
0.1003746, 1575.31011
0.07982417, 1574.15891
0.06350343, 1572.8465
0.05054273, 1571.34962
0.04025126, 1569.64224
0.03208025, 1567.69508
0.02559379, 1565.47576
0.02044557, 1562.94888
0.01636045, 1560.07645
0.01311978, 1556.81848
0.01054981, 1553.13422
0.008512389, 1548.9835
0.006897669, 1544.32867
0.005618277, 1539.13669
0.004604709, 1533.38117
0.003801692, 1527.04412
0.003165306, 1520.11682
0.002660707, 1512.59961
0.002260324, 1504.49967
0.001942431, 1495.82907
0.00168997, 1486.59638
0.001489674, 1476.79962
0.001331316, 1466.40978
0.001207149, 1455.33731
0.001111505, 1443.332
0.001040635, 1429.56119
0.001011618, 1419.77
9.99E-04, 1409.848
0.001002805, 1399.864
0.001025346, 1389.866
0.001069153, 1379.912
0.001138601, 1370.075
0.001239997, 1360.44
0.001381919, 1351.106
0.001574209, 1342.177
0.001826798, 1333.73
0.002145945, 1325.788
0.002532326, 1318.283
0.002983116, 1311.062
0.003496043, 1303.939
0.004070956, 1296.752
0.004710502, 1289.393
0.005416847, 1281.815
0.006193509, 1274.009
0.007044815, 1265.992
0.00797644, 1257.791
0.008995479, 1249.436
0.010110529, 1240.956
0.011332105, 1232.375
0.01267252, 1223.714
0.014146134, 1214.991
0.015768393, 1206.22
0.017562362, 1197.412
0.019551257, 1188.581
0.021758983, 1179.736
0.024220696, 1170.883
0.02697494, 1162.032
0.030068244, 1153.191
0.033556644, 1144.367
0.03750638, 1135.569
0.041997615, 1126.804
0.047125667, 1118.08
0.053004089, 1109.405
0.059767655, 1100.787
0.067577532, 1092.232
0.076623996, 1083.746
0.087130423, 1075.335
0.099362077, 1067.002
0.113626719, 1058.751
0.130288839, 1050.582
0.149771068, 1042.495
0.172562837, 1034.489
0.199235273, 1026.56
0.230447108, 1018.703
0.266960559, 1010.911
0.309646933, 1003.177
0.35952097, 995.4933


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEP-1atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2004.80245
0.7944533, 2004.39945
0.6311747, 2003.94678
0.5014782, 2003.43941
0.3984564, 2002.87276
0.3166222, 2002.24184
0.2516173, 2001.54178
0.1999796, 2000.7674
0.1589592, 1999.91361
0.1263718, 1998.9753
0.1004826, 1997.94724
0.07991343, 1996.82454
0.06356978, 1995.60213
0.05058234, 1994.27533
0.04026064, 1992.83993
0.03205628, 1991.29081
0.02553384, 1989.62416
0.02034742, 1987.83585
0.01622237, 1985.92173
0.0129406, 1983.87724
0.01032893, 1981.69709
0.008249856, 1979.3746
0.006594203, 1976.90088
0.005275291, 1974.26386
0.004224298, 1971.44634
0.003386593, 1968.42701
0.002718758, 1965.17486
0.002186351, 1961.65006
0.001762005, 1957.80119
0.001423984, 1953.56332
0.001155026, 1948.85625
9.41E-04, 1943.58352
7.72E-04, 1937.63157
6.39E-04, 1930.87437
5.35E-04, 1923.17815
4.54E-04, 1914.41247
3.93E-04, 1904.4556
3.48E-04, 1893.19048
3.15E-04, 1880.38307
2.93E-04, 1865.21213
2.85E-04, 1855.424
2.81E-04, 1845.495
2.80E-04, 1835.514
2.82E-04, 1825.515
2.87E-04, 1815.52
2.93E-04, 1805.543
3.02E-04, 1795.593
3.13E-04, 1785.674
3.25E-04, 1775.787
3.39E-04, 1765.931
3.56E-04, 1756.105
3.73E-04, 1746.307
3.93E-04, 1736.535
4.15E-04, 1726.786
4.38E-04, 1717.057
4.64E-04, 1707.346
4.91E-04, 1697.652
5.21E-04, 1687.972
5.53E-04, 1678.306
5.88E-04, 1668.652
6.26E-04, 1659.009
6.66E-04, 1649.377
7.10E-04, 1639.756
7.58E-04, 1630.145
8.09E-04, 1620.545
8.64E-04, 1610.956
9.25E-04, 1601.379
9.90E-04, 1591.814
0.001060988, 1582.263
0.001138381, 1572.726
0.001222941, 1563.203
0.001315191, 1553.698
0.001416144, 1544.208
0.001526755, 1534.736
0.001648115, 1525.282
0.001781427, 1515.847
0.001928025, 1506.432
0.002089383, 1497.038
0.002267167, 1487.664
0.002463177, 1478.311
0.002679413, 1468.979
0.002918068, 1459.668
0.003181565, 1450.377
0.003472547, 1441.105
0.00379384, 1431.852
0.004148515, 1422.617
0.004539888, 1413.398
0.004971423, 1404.194
0.005446838, 1395.002
0.005969921, 1385.82
0.006544512, 1376.646
0.007174558, 1367.476
0.00786385, 1358.307
0.008616054, 1349.135
0.009434443, 1339.957
0.010322052, 1330.768
0.011281214, 1321.565
0.012313855, 1312.343
0.013421023, 1303.099
0.014603185, 1293.829
0.015860014, 1284.53
0.017190437, 1275.2
0.018592892, 1265.837
0.02006551, 1256.439
0.021605839, 1247.007
0.023211659, 1237.541
0.024880877, 1228.042
0.026610516, 1218.511
0.02840227, 1208.949
0.030253648, 1199.36
0.032164858, 1189.745
0.034136547, 1180.107
0.036170665, 1170.448
0.038270843, 1160.77
0.040443065, 1151.076
0.042697166, 1141.369
0.045048707, 1131.651
0.047520136, 1121.926
0.050142847, 1112.199
0.052959104, 1102.475
0.05602305, 1092.76
0.059404414, 1083.062
0.063176921, 1073.39
0.067436495, 1063.752
0.0722898, 1054.158
0.077858056, 1044.619
0.08428015, 1035.145
0.091715418, 1025.746
0.100347752, 1016.432
0.110393634, 1007.21
0.122121487, 998.0885


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEP-1atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946978, 2289.13029
0.6317682, 2288.12041
0.5024206, 2286.87734
0.3997965, 2285.35633
0.318415, 2283.50873
0.2539194, 2281.28716
0.2028411, 2278.63861
0.1624241, 2275.52368
0.1304623, 2271.91242
0.1051938, 2267.79106
0.08520911, 2263.16447
0.06938166, 2258.05535
0.05681469, 2252.50064
0.04679892, 2246.54594
0.0387777, 2240.23993
0.03231742, 2233.62985
0.02708223, 2226.75869
0.02281282, 2219.66384
0.01930904, 2212.37701
0.01641608, 2204.92459
0.01401367, 2197.32833
0.01200788, 2189.60617
0.01032485, 2181.77284
0.008906138, 2173.84061
0.007705145, 2165.81969
0.006684473, 2157.71867
0.005813907, 2149.54489
0.005068879, 2141.3047
0.004429296, 2133.00365
0.003878631, 2124.64671
0.003403223, 2116.23837
0.002991725, 2107.78278
0.002634671, 2099.28378
0.002324133, 2090.74502
0.002053448, 2082.16996
0.001816995, 2073.56184
0.001610021, 2064.9238
0.001428493, 2056.25872
0.001268982, 2047.56934
0.001128565, 2038.85811
0.001004744, 2030.12718
8.95E-04, 2021.37845
7.99E-04, 2012.61331
7.13E-04, 2003.83273
6.37E-04, 1995.03709
5.69E-04, 1986.22608
5.10E-04, 1977.39864
4.56E-04, 1968.55276
4.09E-04, 1959.68589
3.66E-04, 1950.79214
3.29E-04, 1941.86716
2.95E-04, 1932.90302
2.66E-04, 1923.8903
2.39E-04, 1914.81746
2.16E-04, 1905.67058
1.95E-04, 1896.43322
1.77E-04, 1887.0862
1.60E-04, 1877.60738
1.46E-04, 1867.97147
1.34E-04, 1858.14969
1.23E-04, 1848.1082
1.14E-04, 1837.80716
1.06E-04, 1827.19289
9.89E-05, 1816.18781
9.33E-05, 1804.659
8.89E-05, 1792.32529
8.55E-05, 1778.36799
8.40E-05, 1768.441
8.33E-05, 1758.469
8.34E-05, 1748.475
8.42E-05, 1738.475
8.58E-05, 1728.484
8.83E-05, 1718.518
9.16E-05, 1708.592
9.59E-05, 1698.722
1.01E-04, 1688.921
1.08E-04, 1679.202
1.16E-04, 1669.576
1.25E-04, 1660.051
1.36E-04, 1650.631
1.49E-04, 1641.318
1.64E-04, 1632.107
1.81E-04, 1622.988
2.01E-04, 1613.949
2.23E-04, 1604.974
2.48E-04, 1596.044
2.75E-04, 1587.141
3.06E-04, 1578.25
3.40E-04, 1569.358
3.77E-04, 1560.455
4.18E-04, 1551.535
4.62E-04, 1542.595
5.12E-04, 1533.634
5.66E-04, 1524.654
6.25E-04, 1515.657
6.90E-04, 1506.645
7.62E-04, 1497.623
8.41E-04, 1488.594
9.28E-04, 1479.562
0.001024689, 1470.53
0.001131665, 1461.501
0.001250332, 1452.477
0.001382125, 1443.461
0.001528657, 1434.455
0.001691714, 1425.461
0.001873311, 1416.479
0.002075651, 1407.51
0.002301171, 1398.554
0.002552564, 1389.61
0.002832724, 1380.678
0.003144807, 1371.757
0.003492281, 1362.844
0.003878777, 1353.938
0.004308233, 1345.036
0.004784757, 1336.136
0.005312711, 1327.235
0.005896717, 1318.329
0.006541454, 1309.416
0.007251911, 1300.492
0.00803319, 1291.554
0.008890477, 1282.6
0.009829239, 1273.627
0.010855197, 1264.632
0.011974118, 1255.614
0.013192074, 1246.572
0.014515523, 1237.505
0.015951254, 1228.413
0.017506627, 1219.296
0.019189715, 1210.154
0.021009284, 1200.988
0.022975161, 1191.799
0.025098509, 1182.588
0.027391686, 1173.358
0.029869621, 1164.11
0.032549434, 1154.847
0.03545195, 1145.571
0.038601733, 1136.286
0.042029121, 1126.995
0.045770505, 1117.703
0.049870938, 1108.414
0.054385099, 1099.133
0.059379041, 1089.866
0.064932665, 1080.619
0.071141309, 1071.399
0.078118681, 1062.213
0.085999682, 1053.068
0.094943723, 1043.971
0.105138692, 1034.929
0.116805697, 1025.949
0.130206178, 1017.037
0.145647428, 1008.199
0.163511495, 999.4394


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEP-40atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1584.07538
0.7943287, 1584.04701
0.6309583, 1584.00965
0.5011888, 1583.96014
0.3981095, 1583.89412
0.3162312, 1583.80576
0.2511936, 1583.68743
0.1995334, 1583.52942
0.1584996, 1583.31975
0.1259071, 1583.04377
0.1000203, 1582.68349
0.07946082, 1582.21656
0.06313381, 1581.61481
0.05016987, 1580.8422
0.03987872, 1579.85233
0.0317125, 1578.58403
0.02523672, 1576.95934
0.02010702, 1574.87424
0.01605121, 1572.19281
0.01285477, 1568.73839
0.01034954, 1564.28607
0.008404675, 1558.57204
0.00691817, 1551.32438
0.005808655, 1542.34855
0.005006083, 1531.65581
0.004444274, 1519.47129
0.004062023, 1506.11225
0.003807849, 1491.68758
0.00364404, 1475.6603
0.003546107, 1452.61427
0.003539326, 1442.627
0.003550019, 1432.627
0.00357601, 1422.628
0.003615951, 1412.633
0.003668902, 1402.645
0.003734247, 1392.665
0.003811613, 1382.694
0.003900804, 1372.734
0.004001802, 1362.784
0.004114672, 1352.846
0.004239595, 1342.919
0.004376796, 1333.004
0.004526569, 1323.1
0.004689218, 1313.207
0.004865062, 1303.325
0.005054435, 1293.453
0.00525764, 1283.591
0.005474987, 1273.738
0.00570674, 1263.894
0.005953191, 1254.057
0.006214568, 1244.227
0.006491141, 1234.402
0.006783126, 1224.582
0.007090781, 1214.766
0.007414396, 1204.953
0.007754281, 1195.143
0.0081109, 1185.334
0.008484762, 1175.526
0.008876533, 1165.719
0.009287092, 1155.913
0.009717604, 1146.108
0.010169618, 1136.304
0.010645196, 1126.501
0.01114702, 1116.7
0.011678631, 1106.902
0.012244604, 1097.109
0.012850918, 1087.322
0.013505074, 1077.544
0.014216442, 1067.779
0.014996757, 1058.03
0.015860291, 1048.302
0.016824457, 1038.6
0.017910024, 1028.932
0.01914213, 1019.305
0.020550947, 1009.727
0.022172288, 1000.208
0.024052597, 990.759


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEP-40atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2010.32854
0.7943317, 2010.39376
0.6309632, 2010.47483
0.5011957, 2010.57308
0.3981183, 2010.69169
0.3162417, 2010.83416
0.2512056, 2011.0045
0.1995464, 2011.207
0.1585128, 2011.44647
0.1259195, 2011.72778
0.1000305, 2012.0561
0.07946691, 2012.43606
0.0631333, 2012.87172
0.05015952, 2013.36569
0.03985432, 2013.91848
0.03166855, 2014.52764
0.02516598, 2015.18711
0.02000006, 2015.88631
0.01589556, 2016.60971
0.01263391, 2017.33662
0.01004159, 2018.04094
0.007980882, 2018.69177
0.006342538, 2019.25332
0.00503989, 2019.68586
0.004004191, 2019.94648
0.003180891, 2019.98992
0.002526677, 2019.76949
0.002007123, 2019.23788
0.001594832, 2018.34764
0.001267973, 2017.05098
0.001009129, 2015.29935
8.04E-04, 2013.04126
6.43E-04, 2010.2202
5.15E-04, 2006.77213
4.15E-04, 2002.62406
3.36E-04, 1997.69521
2.74E-04, 1991.90269
2.26E-04, 1985.17099
1.89E-04, 1977.45968
1.61E-04, 1968.76866
1.39E-04, 1959.16128
1.22E-04, 1948.75372
1.10E-04, 1937.6862
1.00E-04, 1926.10375
9.33E-05, 1914.10277
8.80E-05, 1901.73303
8.40E-05, 1888.98509
8.10E-05, 1875.74237
7.88E-05, 1861.68422
7.73E-05, 1845.77836
7.68E-05, 1835.792
7.65E-05, 1825.796
7.65E-05, 1815.797
7.67E-05, 1805.797
7.71E-05, 1795.798
7.76E-05, 1785.8
7.84E-05, 1775.805
7.92E-05, 1765.813
8.02E-05, 1755.825
8.14E-05, 1745.84
8.27E-05, 1735.859
8.41E-05, 1725.882
8.56E-05, 1715.909
8.72E-05, 1705.939
8.90E-05, 1695.973
9.08E-05, 1686.01
9.28E-05, 1676.051
9.49E-05, 1666.095
9.72E-05, 1656.143
9.95E-05, 1646.194
1.02E-04, 1636.248
1.05E-04, 1626.305
1.07E-04, 1616.365
1.10E-04, 1606.429
1.13E-04, 1596.496
1.16E-04, 1586.566
1.20E-04, 1576.64
1.23E-04, 1566.717
1.27E-04, 1556.798
1.31E-04, 1546.883
1.35E-04, 1536.971
1.40E-04, 1527.063
1.44E-04, 1517.159
1.49E-04, 1507.259
1.54E-04, 1497.363
1.60E-04, 1487.47
1.65E-04, 1477.581
1.71E-04, 1467.695
1.77E-04, 1457.812
1.84E-04, 1447.932
1.91E-04, 1438.054
1.98E-04, 1428.178
2.05E-04, 1418.304
2.13E-04, 1408.431
2.21E-04, 1398.558
2.29E-04, 1388.685
2.37E-04, 1378.812
2.46E-04, 1368.938
2.55E-04, 1359.062
2.64E-04, 1349.185
2.74E-04, 1339.305
2.83E-04, 1329.423
2.93E-04, 1319.538
3.03E-04, 1309.65
3.14E-04, 1299.76
3.24E-04, 1289.867
3.35E-04, 1279.973
3.47E-04, 1270.077
3.58E-04, 1260.181
3.71E-04, 1250.285
3.83E-04, 1240.39
3.97E-04, 1230.498
4.11E-04, 1220.61
4.26E-04, 1210.727
4.42E-04, 1200.852
4.60E-04, 1190.987
4.80E-04, 1181.134
5.01E-04, 1171.296
5.25E-04, 1161.476
5.51E-04, 1151.678
5.80E-04, 1141.906
6.14E-04, 1132.164
6.51E-04, 1122.457
6.93E-04, 1112.79
7.42E-04, 1103.169
7.97E-04, 1093.601
8.60E-04, 1084.091
9.32E-04, 1074.646
0.001015646, 1065.274
0.001112011, 1055.981
0.001223488, 1046.773
0.001352671, 1037.656
0.001502634, 1028.634
0.001676988, 1019.712
0.001880073, 1010.892
0.002117173, 1002.178
0.002394772, 993.5726


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEP-40atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2374.53001
0.6309575, 2374.51878
0.5011874, 2374.50465
0.3981074, 2374.4869
0.3162281, 2374.46455
0.2511891, 2374.43643
0.1995268, 2374.40108
0.15849, 2374.35662
0.1258934, 2374.30076
0.100001, 2374.23056
0.07943407, 2374.14244
0.06309729, 2374.03186
0.05012066, 2373.89321
0.03981314, 2373.71957
0.0316258, 2373.50225
0.02512263, 2373.23098
0.0199573, 2372.89288
0.01585473, 2372.47257
0.01259642, 2371.95165
0.01000882, 2371.30847
0.007954074, 2370.51798
0.00632269, 2369.55174
0.005027688, 2368.3786
0.003999961, 2366.96494
0.003184591, 2365.27666
0.002537913, 2363.28062
0.00202519, 2360.94669
0.001618773, 2358.24991
0.001296643, 2355.16914
0.001041285, 2351.69927
8.39E-04, 2347.8345
6.78E-04, 2343.57862
5.50E-04, 2338.94031
4.48E-04, 2333.93159
3.66E-04, 2328.56632
3.01E-04, 2322.85897
2.49E-04, 2316.82385
2.07E-04, 2310.47462
1.72E-04, 2303.82421
1.45E-04, 2296.88466
1.22E-04, 2289.66739
1.03E-04, 2282.18311
8.81E-05, 2274.44207
7.56E-05, 2266.45406
6.52E-05, 2258.22849
5.66E-05, 2249.77436
4.95E-05, 2241.10025
4.35E-05, 2232.21419
3.84E-05, 2223.12296
3.42E-05, 2213.83475
3.06E-05, 2204.35405
2.76E-05, 2194.68557
2.51E-05, 2184.83218
2.29E-05, 2174.79468
2.10E-05, 2164.57107
1.95E-05, 2154.1555
1.81E-05, 2143.53659
1.70E-05, 2132.69462
1.61E-05, 2121.59291
1.53E-05, 2110.18215
1.46E-05, 2098.35177
1.41E-05, 2085.88629
1.37E-05, 2072.24702
1.34E-05, 2054.77557
1.34E-05, 2044.789
1.34E-05, 2034.791
1.35E-05, 2024.791
1.36E-05, 2014.795
1.38E-05, 2004.807
1.41E-05, 1994.83
1.45E-05, 1984.868
1.49E-05, 1974.923
1.53E-05, 1964.996
1.59E-05, 1955.087
1.65E-05, 1945.197
1.71E-05, 1935.324
1.78E-05, 1925.467
1.86E-05, 1915.625
1.94E-05, 1905.796
2.03E-05, 1895.978
2.13E-05, 1886.169
2.23E-05, 1876.367
2.33E-05, 1866.571
2.45E-05, 1856.78
2.57E-05, 1846.992
2.69E-05, 1837.206
2.82E-05, 1827.422
2.96E-05, 1817.639
3.11E-05, 1807.857
3.26E-05, 1798.075
3.42E-05, 1788.293
3.59E-05, 1778.512
3.76E-05, 1768.731
3.95E-05, 1758.95
4.14E-05, 1749.169
4.34E-05, 1739.389
4.56E-05, 1729.609
4.78E-05, 1719.83
5.02E-05, 1710.052
5.27E-05, 1700.275
5.53E-05, 1690.5
5.81E-05, 1680.726
6.10E-05, 1670.953
6.41E-05, 1661.182
6.74E-05, 1651.413
7.08E-05, 1641.645
7.44E-05, 1631.879
7.82E-05, 1622.115
8.22E-05, 1612.353
8.65E-05, 1602.593
9.10E-05, 1592.835
9.57E-05, 1583.079
1.01E-04, 1573.325
1.06E-04, 1563.574
1.12E-04, 1553.825
1.18E-04, 1544.078
1.24E-04, 1534.333
1.30E-04, 1524.591
1.37E-04, 1514.851
1.45E-04, 1505.113
1.53E-04, 1495.378
1.61E-04, 1485.645
1.70E-04, 1475.914
1.79E-04, 1466.185
1.89E-04, 1456.458
1.99E-04, 1446.732
2.10E-04, 1437.008
2.22E-04, 1427.285
2.34E-04, 1417.563
2.47E-04, 1407.841
2.61E-04, 1398.119
2.76E-04, 1388.397
2.91E-04, 1378.675
3.07E-04, 1368.952
3.24E-04, 1359.227
3.41E-04, 1349.501
3.60E-04, 1339.773
3.80E-04, 1330.043
4.00E-04, 1320.31
4.22E-04, 1310.575
4.44E-04, 1300.837
4.68E-04, 1291.096
4.93E-04, 1281.353
5.19E-04, 1271.608
5.46E-04, 1261.861
5.75E-04, 1252.113
6.05E-04, 1242.364
6.37E-04, 1232.616
6.71E-04, 1222.869
7.07E-04, 1213.125
7.45E-04, 1203.385
7.86E-04, 1193.65
8.30E-04, 1183.922
8.77E-04, 1174.204
9.28E-04, 1164.497
9.84E-04, 1154.805
0.001044594, 1145.129
0.001111399, 1135.473
0.001185091, 1125.84
0.001266759, 1116.234
0.00135769, 1106.659
0.0014595, 1097.119
0.001573799, 1087.62
0.001702787, 1078.166
0.001848939, 1068.763
0.002015187, 1059.416
0.002204965, 1050.131
0.002422324, 1040.914
0.002672048, 1031.771
0.00295984, 1022.707
0.003292449, 1013.728
0.003678014, 1004.838
0.004127368, 996.0426


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEPSA-1atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1581.40731
0.7944103, 1581.08157
0.6310996, 1580.71371
0.5013783, 1580.29802
0.3983382, 1579.82773
0.3164919, 1579.29505
0.2514806, 1578.69097
0.1998421, 1578.00515
0.1588262, 1577.22565
0.1262484, 1576.33876
0.1003735, 1575.32877
0.07982322, 1574.17767
0.06350266, 1572.86492
0.05054216, 1571.36715
0.04025093, 1569.65815
0.03208019, 1567.70843
0.02559403, 1565.48537
0.02044615, 1562.95329
0.0163614, 1560.07384
0.01312115, 1556.80676
0.01055163, 1553.11098
0.008514685, 1548.94621
0.006900453, 1544.27498
0.005621535, 1539.06481
0.004608394, 1533.29047
0.003805717, 1526.93566
0.003169543, 1519.99383
0.002664992, 1512.46773
0.00226447, 1504.36695
0.00194624, 1495.70584
0.001693245, 1486.49524
0.001492223, 1476.73609
0.00133295, 1466.4047
0.001207666, 1455.42367
0.001110662, 1443.57955
0.001038081, 1430.21028
9.88E-04, 1408.59744
9.91E-04, 1398.646
0.00101226, 1388.647
0.001053969, 1378.688
0.001120573, 1368.84
0.001218231, 1359.186
0.001355381, 1349.825
0.001541852, 1340.863
0.001787751, 1332.382
0.002099737, 1324.412
0.002478771, 1316.892
0.002921906, 1309.672
0.003426525, 1302.563
0.003992169, 1295.397
0.00462129, 1288.06
0.005315874, 1280.501
0.006079206, 1272.709
0.006915242, 1264.701
0.007829265, 1256.504
0.008827799, 1248.149
0.009918874, 1239.665
0.011112165, 1231.077
0.01241787, 1222.406
0.013851997, 1213.668
0.015428473, 1204.881
0.017165979, 1196.055
0.019085974, 1187.201
0.021213712, 1178.329
0.023581783, 1169.447
0.026220729, 1160.566
0.029176655, 1151.689
0.032499765, 1142.826
0.036250526, 1133.985
0.040501365, 1125.173
0.045337789, 1116.398
0.050861508, 1107.667
0.057193176, 1098.986
0.064473668, 1090.362
0.072869275, 1081.8
0.082574803, 1073.304
0.093816349, 1064.878
0.106858315, 1056.524
0.122010209, 1048.242
0.139630663, 1040.032
0.160140011, 1031.892
0.184027114, 1023.82
0.211868594, 1015.812
0.244332096, 1007.866
0.282222131, 999.9779


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEPSA-1atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2004.83306
0.7944498, 2004.43553
0.6311687, 2003.98853
0.5014705, 2003.48718
0.3984475, 2002.92641
0.3166127, 2002.30134
0.2516076, 2001.60669
0.1999701, 2000.83714
0.1589503, 1999.98747
0.1263638, 1999.05204
0.1004756, 1998.02528
0.07990761, 1996.90176
0.06356528, 1995.6758
0.05057926, 1994.34242
0.04025899, 1992.89543
0.03205619, 1991.32985
0.02553527, 1989.64042
0.02035035, 1987.82197
0.01622674, 1985.86925
0.01294632, 1983.77686
0.01033587, 1981.5389
0.008257844, 1979.14864
0.006603039, 1976.59784
0.005284744, 1973.87604
0.004234117, 1970.96872
0.003396516, 1967.85885
0.002728515, 1964.52079
0.002195681, 1960.92151
0.001770664, 1957.01747
0.00143175, 1952.75231
0.001161705, 1948.05483
9.47E-04, 1942.83518
7.76E-04, 1936.98701
6.42E-04, 1930.38603
5.36E-04, 1922.89575
4.54E-04, 1914.3769
3.91E-04, 1904.69534
3.44E-04, 1893.72604
3.10E-04, 1881.26301
2.87E-04, 1866.67922
2.72E-04, 1844.68454
2.71E-04, 1834.738
2.73E-04, 1824.739
2.77E-04, 1814.743
2.84E-04, 1804.765
2.92E-04, 1794.815
3.03E-04, 1784.897
3.15E-04, 1775.012
3.29E-04, 1765.161
3.45E-04, 1755.342
3.62E-04, 1745.553
3.82E-04, 1735.791
4.03E-04, 1726.053
4.27E-04, 1716.337
4.52E-04, 1706.641
4.80E-04, 1696.962
5.10E-04, 1687.299
5.42E-04, 1677.649
5.77E-04, 1668.012
6.15E-04, 1658.387
6.56E-04, 1648.772
7.00E-04, 1639.168
7.48E-04, 1629.575
7.99E-04, 1619.992
8.55E-04, 1610.421
9.16E-04, 1600.861
9.82E-04, 1591.314
0.001053874, 1581.78
0.001132277, 1572.261
0.00121806, 1562.757
0.001311784, 1553.271
0.001414502, 1543.801
0.001527214, 1534.35
0.00165106, 1524.918
0.001787293, 1515.506
0.001937297, 1506.115
0.002102612, 1496.745
0.002284934, 1487.396
0.002486126, 1478.068
0.002708221, 1468.761
0.002953463, 1459.474
0.003224256, 1450.207
0.003523259, 1440.958
0.003853294, 1431.726
0.004217364, 1422.51
0.004618672, 1413.308
0.005060563, 1404.118
0.005546533, 1394.937
0.006080072, 1385.763
0.006664764, 1376.592
0.00730404, 1367.421
0.008001124, 1358.247
0.008759096, 1349.065
0.00958047, 1339.872
0.010467319, 1330.664
0.01142121, 1321.436
0.012442821, 1312.185
0.013532186, 1302.907
0.01468848, 1293.599
0.015910022, 1284.259
0.017194495, 1274.885
0.018539097, 1265.475
0.019940442, 1256.029
0.021393598, 1246.547
0.02289827, 1237.029
0.024449445, 1227.478
0.026044572, 1217.895
0.027681717, 1208.282
0.029359909, 1198.641
0.031079205, 1188.975
0.03284121, 1179.287
0.034649819, 1169.579
0.036511454, 1159.855
0.038436896, 1150.117
0.040441653, 1140.37
0.042548442, 1130.617
0.044787929, 1120.863
0.047200283, 1111.114
0.049836528, 1101.376
0.052758764, 1091.657
0.056044878, 1081.966
0.059773065, 1072.314
0.064045082, 1062.709
0.068970561, 1053.163
0.074672533, 1043.687
0.081289381, 1034.29
0.088975236, 1024.981
0.09790426, 1015.766
0.108273001, 1006.649
0.120325362, 997.6321


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEPSA-1atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7947016, 2289.10046
0.6317791, 2288.08372
0.5024373, 2286.83228
0.3998194, 2285.30145
0.3184442, 2283.44256
0.2539549, 2281.20817
0.2028827, 2278.54545
0.1624714, 2275.41537
0.1305145, 2271.78849
0.1052497, 2267.65169
0.08526715, 2263.01043
0.0694402, 2257.88798
0.05687218, 2252.32159
0.04685406, 2246.35702
0.03882952, 2240.04287
0.0323653, 2233.4262
0.02712589, 2226.54973
0.02285223, 2219.4506
0.01934436, 2212.16022
0.01644758, 2204.70473
0.01404169, 2197.10565
0.01203278, 2189.38067
0.01034702, 2181.54442
0.008925927, 2173.60891
0.007722886, 2165.58421
0.006700469, 2157.47876
0.005828428, 2149.29975
0.005082164, 2141.05339
0.004441552, 2132.7451
0.003890037, 2124.37971
0.003413931, 2115.96161
0.003001863, 2107.49482
0.002644346, 2098.9831
0.002333433, 2090.43
0.002062444, 2081.83891
0.001825744, 2073.21303
0.001618566, 2064.55542
0.001436867, 2055.86901
0.001277208, 2047.15652
0.001136657, 2038.42044
0.00101271, 2029.66304
9.03E-04, 2020.8863
8.06E-04, 2012.09181
7.21E-04, 2003.28077
6.44E-04, 1994.45388
5.77E-04, 1985.61125
5.17E-04, 1976.75229
4.63E-04, 1967.87621
4.15E-04, 1958.97886
3.73E-04, 1950.05843
3.35E-04, 1941.10956
3.01E-04, 1932.1259
2.71E-04, 1923.09933
2.44E-04, 1914.01973
2.21E-04, 1904.87476
1.99E-04, 1895.64958
1.81E-04, 1886.32661
1.64E-04, 1876.88547
1.50E-04, 1867.30249
1.37E-04, 1857.55047
1.26E-04, 1847.59746
1.16E-04, 1837.40622
1.08E-04, 1826.92808
1.00E-04, 1816.09558
9.46E-05, 1804.80039
8.98E-05, 1792.83453
8.60E-05, 1779.66658
8.33E-05, 1762.71027
8.27E-05, 1752.744
8.29E-05, 1742.748
8.39E-05, 1732.749
8.57E-05, 1722.762
8.83E-05, 1712.804
9.19E-05, 1702.891
9.65E-05, 1693.038
1.02E-04, 1683.26
1.09E-04, 1673.57
1.17E-04, 1663.98
1.27E-04, 1654.497
1.39E-04, 1645.125
1.53E-04, 1635.862
1.69E-04, 1626.703
1.87E-04, 1617.637
2.07E-04, 1608.648
2.30E-04, 1599.716
2.56E-04, 1590.825
2.85E-04, 1581.954
3.17E-04, 1573.089
3.52E-04, 1564.216
3.91E-04, 1555.328
4.33E-04, 1546.419
4.80E-04, 1537.488
5.31E-04, 1528.535
5.87E-04, 1519.562
6.49E-04, 1510.573
7.17E-04, 1501.571
7.92E-04, 1492.56
8.75E-04, 1483.544
9.67E-04, 1474.526
0.00106844, 1465.51
0.001181123, 1456.499
0.001306296, 1447.495
0.001445488, 1438.5
0.001600391, 1429.516
0.001772881, 1420.544
0.001965035, 1411.584
0.002179145, 1402.635
0.002417647, 1393.698
0.002683245, 1384.771
0.002978849, 1375.852
0.003307523, 1366.94
0.00367258, 1358.032
0.004077512, 1349.125
0.00452591, 1340.217
0.005021592, 1331.304
0.00556844, 1322.383
0.006170487, 1313.45
0.006831704, 1304.503
0.007556254, 1295.538
0.008348292, 1286.552
0.009211939, 1277.543
0.010151381, 1268.509
0.011170916, 1259.448
0.012274898, 1250.359
0.013467912, 1241.241
0.014754749, 1232.094
0.016140651, 1222.918
0.017631325, 1213.714
0.019233105, 1204.484
0.020953546, 1195.229
0.022801418, 1185.951
0.024787294, 1176.652
0.026923835, 1167.335
0.029226364, 1158.004
0.031714085, 1148.662
0.0344105, 1139.313
0.037344342, 1129.962
0.04055096, 1120.614
0.044073208, 1111.275
0.047963516, 1101.95
0.052284144, 1092.646
0.057109383, 1083.37
0.062527854, 1074.128
0.06864269, 1064.928
0.075576038, 1055.776
0.08346976, 1046.679
0.092488827, 1037.644
0.102828294, 1028.675
0.114712816, 1019.778
0.128421101, 1010.956
0.144233461, 1002.215
0.162550246, 993.5532


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEPSA-40atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1584.0754
0.7943287, 1584.04692
0.6309583, 1584.00935
0.5011888, 1583.95944
0.3981096, 1583.89274
0.3162313, 1583.80326
0.2511938, 1583.68316
0.1995336, 1583.52253
0.1584999, 1583.30916
0.1259075, 1583.02811
0.100021, 1582.66111
0.07946182, 1582.18546
0.0631352, 1581.57252
0.05017176, 1580.7857
0.03988124, 1579.77792
0.0317158, 1578.48714
0.02524101, 1576.83445
0.02011255, 1574.71468
0.01605829, 1571.99076
0.01286377, 1568.48505
0.0103609, 1563.97249
0.008418846, 1558.19154
0.006935455, 1550.87662
0.005828983, 1541.84513
0.005028798, 1531.12155
0.004468276, 1518.94872
0.004085914, 1505.64109
0.003830582, 1491.34007
0.003664666, 1475.6208
0.003563619, 1455.2471
0.003547472, 1445.265
0.003548971, 1435.267
0.003565596, 1425.267
0.003595714, 1415.269
0.003638122, 1405.276
0.003691951, 1395.289
0.003756582, 1385.309
0.003831593, 1375.337
0.003916711, 1365.374
0.004011791, 1355.42
0.0041168, 1345.474
0.004231765, 1335.537
0.004356791, 1325.609
0.004492049, 1315.689
0.004637751, 1305.777
0.004794146, 1295.873
0.004961526, 1285.977
0.005140216, 1276.089
0.005330596, 1266.208
0.005533087, 1256.333
0.005748111, 1246.465
0.005976169, 1236.603
0.006217793, 1226.747
0.006473591, 1216.896
0.006744206, 1207.05
0.00703035, 1197.209
0.007332816, 1187.373
0.007652497, 1177.542
0.007990452, 1167.715
0.008347846, 1157.893
0.008726148, 1148.075
0.009127074, 1138.262
0.009552808, 1128.454
0.010006062, 1118.652
0.010490338, 1108.856
0.011009935, 1099.069
0.011570478, 1089.291
0.012178805, 1079.526
0.012843588, 1069.776
0.013575419, 1060.045
0.01438732, 1050.337
0.015295003, 1040.658
0.016317429, 1031.015
0.017477635, 1021.414
0.018803016, 1011.864
0.020326317, 1002.375
0.022090285, 992.9558


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEPSA-40atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2010.38814
0.7943332, 2010.4673
0.6309658, 2010.56518
0.5011995, 2010.68384
0.3981234, 2010.82692
0.3162481, 2010.99864
0.2512133, 2011.20359
0.1995555, 2011.4468
0.1585234, 2011.73364
0.1259315, 2012.06954
0.1000439, 2012.45973
0.07948162, 2012.90879
0.06314915, 2013.41998
0.05017625, 2013.99473
0.03987157, 2014.6317
0.03168592, 2015.32614
0.025183, 2016.0692
0.0200163, 2016.84745
0.01591061, 2017.64254
0.01264746, 2018.43095
0.01005344, 2019.18472
0.007990967, 2019.87076
0.006350898, 2020.45196
0.005046664, 2020.88754
0.004009585, 2021.13388
0.003185149, 2021.1454
0.002530054, 2020.87551
0.002009862, 2020.27764
0.001597146, 2019.30589
0.001270033, 2017.91494
0.001011061, 2016.05991
8.06E-04, 2013.69382
6.45E-04, 2010.76538
5.17E-04, 2007.21608
4.17E-04, 2002.97843
3.38E-04, 1997.97668
2.76E-04, 1992.13215
2.28E-04, 1985.37202
1.91E-04, 1977.65632
1.62E-04, 1968.98245
1.40E-04, 1959.40876
1.23E-04, 1949.04555
1.11E-04, 1938.02883
1.01E-04, 1926.50222
9.38E-05, 1914.56538
8.84E-05, 1902.27611
8.42E-05, 1889.63988
8.12E-05, 1876.5727
7.89E-05, 1862.84186
7.73E-05, 1847.78998
7.62E-05, 1827.49963
7.61E-05, 1817.504
7.62E-05, 1807.504
7.65E-05, 1797.504
7.69E-05, 1787.505
7.75E-05, 1777.508
7.82E-05, 1767.514
7.91E-05, 1757.523
8.02E-05, 1747.535
8.13E-05, 1737.551
8.26E-05, 1727.57
8.40E-05, 1717.593
8.55E-05, 1707.619
8.71E-05, 1697.649
8.88E-05, 1687.682
9.07E-05, 1677.719
9.27E-05, 1667.759
9.47E-05, 1657.803
9.69E-05, 1647.85
9.93E-05, 1637.9
1.02E-04, 1627.953
1.04E-04, 1618.01
1.07E-04, 1608.07
1.10E-04, 1598.133
1.13E-04, 1588.2
1.16E-04, 1578.27
1.20E-04, 1568.343
1.23E-04, 1558.42
1.27E-04, 1548.501
1.31E-04, 1538.585
1.35E-04, 1528.673
1.39E-04, 1518.765
1.44E-04, 1508.86
1.49E-04, 1498.959
1.54E-04, 1489.061
1.59E-04, 1479.167
1.64E-04, 1469.276
1.70E-04, 1459.388
1.76E-04, 1449.502
1.83E-04, 1439.618
1.89E-04, 1429.736
1.96E-04, 1419.855
2.03E-04, 1409.975
2.11E-04, 1400.096
2.18E-04, 1390.217
2.26E-04, 1380.337
2.34E-04, 1370.456
2.43E-04, 1360.574
2.51E-04, 1350.69
2.60E-04, 1340.804
2.69E-04, 1330.915
2.78E-04, 1321.024
2.87E-04, 1311.13
2.97E-04, 1301.233
3.07E-04, 1291.334
3.16E-04, 1281.432
3.27E-04, 1271.528
3.37E-04, 1261.623
3.48E-04, 1251.717
3.59E-04, 1241.811
3.71E-04, 1231.905
3.83E-04, 1222.001
3.96E-04, 1212.1
4.09E-04, 1202.204
4.24E-04, 1192.315
4.40E-04, 1182.435
4.58E-04, 1172.567
4.78E-04, 1162.714
5.00E-04, 1152.881
5.24E-04, 1143.072
5.53E-04, 1133.293
5.85E-04, 1123.551
6.21E-04, 1113.854
6.64E-04, 1104.209
7.13E-04, 1094.626
7.70E-04, 1085.112
8.36E-04, 1075.676
9.13E-04, 1066.325
0.001002302, 1057.066
0.001106069, 1047.904
0.001226788, 1038.843
0.001367319, 1029.886
0.001531052, 1021.035
0.001722027, 1012.291
0.001945242, 1003.655
0.002206638, 995.1291


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-DRGEPSA-40atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2374.52976
0.6309575, 2374.51847
0.5011874, 2374.50427
0.3981074, 2374.4864
0.3162281, 2374.46392
0.2511891, 2374.43565
0.1995268, 2374.40008
:q, 2374.35538
0.1258934, 2374.29918
0.100001, 2374.22858
0.07943407, 2374.13995
0.0630973, 2374.02872
0.05012068, 2373.88929
0.03981316, 2373.71465
0.03162583, 2373.49611
0.02512267, 2373.2233
0.01995736, 2372.88332
0.0158548, 2372.46068
0.0125965, 2371.93692
0.01000892, 2371.29027
0.007954195, 2370.4956
0.006322834, 2369.52439
0.005027858, 2368.34539
0.00400016, 2366.9249
0.003184821, 2365.22883
0.002538173, 2363.22401
0.002025479, 2360.88046
0.001619088, 2358.1733
0.001296979, 2355.08152
0.001041637, 2351.60029
8.39E-04, 2347.72392
6.78E-04, 2343.45637
5.50E-04, 2338.80645
4.48E-04, 2333.78624
3.67E-04, 2328.40966
3.02E-04, 2322.69117
2.49E-04, 2316.64509
2.07E-04, 2310.28509
1.73E-04, 2303.62405
1.45E-04, 2296.67407
1.22E-04, 2289.44651
1.04E-04, 2281.95214
8.84E-05, 2274.20124
7.58E-05, 2266.20366
6.54E-05, 2257.96886
5.68E-05, 2249.50592
4.96E-05, 2240.82349
4.36E-05, 2231.92977
3.86E-05, 2222.83158
3.44E-05, 2213.53725
3.08E-05, 2204.05139
2.77E-05, 2194.37884
2.52E-05, 2184.52261
2.30E-05, 2174.48357
2.11E-05, 2164.25988
1.96E-05, 2153.84587
1.82E-05, 2143.2305
1.71E-05, 2132.39435
1.62E-05, 2121.30152
1.54E-05, 2109.90378
1.47E-05, 2098.09358
1.42E-05, 2085.66262
1.38E-05, 2072.09884
1.35E-05, 2055.01224
1.34E-05, 2045.027
1.34E-05, 2035.029
1.35E-05, 2025.029
1.37E-05, 2015.032
1.39E-05, 2005.042
1.41E-05, 1995.064
1.45E-05, 1985.1
1.49E-05, 1975.152
1.53E-05, 1965.222
1.59E-05, 1955.31
1.64E-05, 1945.416
1.71E-05, 1935.539
1.78E-05, 1925.678
1.85E-05, 1915.831
1.94E-05, 1905.997
2.02E-05, 1896.174
2.12E-05, 1886.36
2.22E-05, 1876.553
2.32E-05, 1866.751
2.43E-05, 1856.954
2.55E-05, 1847.16
2.67E-05, 1837.368
2.80E-05, 1827.577
2.93E-05, 1817.787
3.07E-05, 1807.998
3.22E-05, 1798.209
3.38E-05, 1788.42
3.54E-05, 1778.631
3.71E-05, 1768.843
3.89E-05, 1759.055
4.08E-05, 1749.267
4.28E-05, 1739.48
4.48E-05, 1729.694
4.70E-05, 1719.909
4.93E-05, 1710.125
5.18E-05, 1700.343
5.43E-05, 1690.563
5.70E-05, 1680.784
5.98E-05, 1671.007
6.28E-05, 1661.232
6.60E-05, 1651.459
6.93E-05, 1641.688
7.28E-05, 1631.919
7.65E-05, 1622.152
8.05E-05, 1612.388
8.46E-05, 1602.626
8.90E-05, 1592.866
9.36E-05, 1583.108
9.85E-05, 1573.353
1.04E-04, 1563.6
1.09E-04, 1553.849
1.15E-04, 1544.1
1.21E-04, 1534.353
1.27E-04, 1524.609
1.34E-04, 1514.867
1.41E-04, 1505.127
1.49E-04, 1495.389
1.57E-04, 1485.653
1.66E-04, 1475.918
1.75E-04, 1466.185
1.84E-04, 1456.453
1.94E-04, 1446.722
2.05E-04, 1436.992
2.16E-04, 1427.263
2.28E-04, 1417.534
2.40E-04, 1407.805
2.53E-04, 1398.075
2.67E-04, 1388.345
2.82E-04, 1378.613
2.97E-04, 1368.88
3.13E-04, 1359.145
3.30E-04, 1349.408
3.47E-04, 1339.669
3.66E-04, 1329.927
3.85E-04, 1320.182
4.05E-04, 1310.434
4.26E-04, 1300.683
4.48E-04, 1290.929
4.71E-04, 1281.172
4.96E-04, 1271.412
5.21E-04, 1261.65
5.47E-04, 1251.886
5.75E-04, 1242.121
6.04E-04, 1232.355
6.35E-04, 1222.59
6.68E-04, 1212.826
7.02E-04, 1203.065
7.39E-04, 1193.309
7.79E-04, 1183.559
8.21E-04, 1173.818
8.68E-04, 1164.088
9.18E-04, 1154.372
9.73E-04, 1144.674
0.001033478, 1134.998
0.001100805, 1125.348
0.001175919, 1115.728
0.001260155, 1106.144
0.001355164, 1096.602
0.001462587, 1087.108
0.001584633, 1077.666
0.001723745, 1068.283
0.001882783, 1058.965
0.002065109, 1049.717
0.002274674, 1040.544
0.002516142, 1031.451
0.002795066, 1022.442
0.003118026, 1013.522
0.003492912, 1004.695
0.003929994, 995.9647


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-detailed-1atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 1581.36529
0.7944109, 1581.03868
0.6311005, 1580.67005
0.5013794, 1580.25373
0.3983393, 1579.78297
0.3164929, 1579.25001
0.2514815, 1578.64587
0.1998428, 1577.96023
0.1588267, 1577.18123
0.1262487, 1576.29521
0.1003736, 1575.28651
0.07982305, 1574.13725
0.06350222, 1572.82701
0.05054143, 1571.33266
0.04024987, 1569.62796
0.0320788, 1567.68392
0.02559228, 1565.46815
0.02044399, 1562.94539
0.01635879, 1560.07781
0.01311803, 1556.82573
0.01054794, 1553.14873
0.008510358, 1549.00725
0.006895421, 1544.36442
0.005615735, 1539.18828
0.004601775, 1533.45388
0.003798242, 1527.14504
0.003161188, 1520.25529
0.002655741, 1512.78765
0.002254301, 1504.75252
0.001935109, 1496.16583
0.001681074, 1487.04156
0.001478884, 1477.386
0.001318248, 1467.18504
0.001191323, 1456.38152
0.001092281, 1444.81531
0.001017063, 1432.02825
9.63E-04, 1415.69622
9.52E-04, 1405.799
9.56E-04, 1395.813
9.77E-04, 1385.815
0.001019072, 1375.862
0.001085411, 1366.025
0.001182467, 1356.391
0.001318551, 1347.062
0.001503143, 1338.143
0.00174567, 1329.713
0.002052165, 1321.792
0.00242361, 1314.31
0.002857923, 1307.116
0.003353689, 1300.028
0.003911675, 1292.886
0.00453532, 1285.585
0.00522781, 1278.078
0.005994128, 1270.353
0.006840149, 1262.426
0.0077733, 1254.324
0.008802933, 1246.076
0.009940247, 1237.711
0.011198897, 1229.253
0.012594781, 1220.724
0.014146656, 1212.142
0.015876511, 1203.522
0.017810255, 1194.876
0.019977837, 1186.216
0.022414849, 1177.551
0.025163242, 1168.889
0.028272282, 1160.238
0.031799905, 1151.606
0.03581524, 1142.999
0.04039936, 1134.424
0.045648306, 1125.887
0.05167583, 1117.393
0.058614797, 1108.948
0.066622449, 1100.556
0.075883669, 1092.22
0.086613816, 1083.943
0.099063782, 1075.727
0.113524483, 1067.573
0.130333666, 1059.48
0.149882349, 1051.445
0.172612873, 1043.466
0.199037454, 1035.537
0.22973113, 1027.653
0.265352899, 1019.806
0.306640674, 1011.989
0.354438688, 1004.193
0.409520995, 996.4108


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-detailed-1atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
1, 2004.79974
0.7944535, 2004.39643
0.6311751, 2003.94331
0.5014787, 2003.43552
0.398457, 2002.86826
0.3166229, 2002.23656
0.2516181, 2001.53555
0.1999805, 2000.76011
0.1589602, 1999.90463
0.1263731, 1998.96424
0.100484, 1997.93344
0.07991506, 1996.80715
0.06357167, 1995.58022
0.05058449, 1994.2476
0.04026307, 1992.8049
0.03205899, 1991.24674
0.02553683, 1989.56901
0.02035067, 1987.76731
0.01622587, 1985.83724
0.01294431, 1983.77403
0.01033281, 1981.57227
0.008253863, 1979.22525
0.006598285, 1976.72425
0.005279392, 1974.05757
0.00422836, 1971.2086
0.003390559, 1968.15711
0.00272257, 1964.87339
0.002189954, 1961.31948
0.001765346, 1957.44634
0.001427012, 1953.19211
0.001157691, 1948.48046
9.44E-04, 1943.2198
7.74E-04, 1937.30244
6.40E-04, 1930.60935
5.36E-04, 1923.01426
4.54E-04, 1914.39401
3.92E-04, 1904.63465
3.46E-04, 1893.63118
3.12E-04, 1881.19732
2.89E-04, 1866.75552
2.74E-04, 1845.98264
2.72E-04, 1836.042
2.74E-04, 1826.045
2.77E-04, 1816.047
2.83E-04, 1806.064
2.91E-04, 1796.106
3.01E-04, 1786.178
3.13E-04, 1776.282
3.26E-04, 1766.418
3.41E-04, 1756.585
3.58E-04, 1746.781
3.77E-04, 1737.003
3.97E-04, 1727.249
4.20E-04, 1717.516
4.44E-04, 1707.802
4.70E-04, 1698.104
4.99E-04, 1688.421
5.30E-04, 1678.752
5.63E-04, 1669.095
5.99E-04, 1659.449
6.37E-04, 1649.814
6.79E-04, 1640.189
7.24E-04, 1630.574
7.73E-04, 1620.969
8.25E-04, 1611.375
8.82E-04, 1601.792
9.44E-04, 1592.22
0.001011268, 1582.661
0.001084286, 1573.115
0.00116385, 1563.583
0.001250817, 1554.066
0.001345749, 1544.566
0.001449695, 1535.082
0.001563668, 1525.616
0.001688817, 1516.169
0.001826425, 1506.742
0.001977925, 1497.336
0.002144937, 1487.951
0.002329251, 1478.588
0.002532862, 1469.248
0.002758036, 1459.93
0.003007218, 1450.636
0.003283191, 1441.365
0.003589005, 1432.117
0.003928049, 1422.891
0.004303996, 1413.687
0.004720835, 1404.505
0.005182964, 1395.343
0.005695117, 1386.199
0.006262342, 1377.071
0.006889896, 1367.958
0.007583477, 1358.856
0.008348843, 1349.763
0.009192048, 1340.675
0.010119142, 1331.589
0.011136165, 1322.502
0.012249332, 1313.409
0.013464528, 1304.307
0.014787624, 1295.192
0.016224202, 1286.061
0.017779708, 1276.911
0.019459337, 1267.74
0.021268492, 1258.545
0.023212343, 1249.325
0.025296309, 1240.079
0.027525955, 1230.807
0.029907544, 1221.508
0.032447036, 1212.184
0.035151255, 1202.835
0.038026946, 1193.462
0.04108075, 1184.066
0.044318861, 1174.648
0.047746661, 1165.209
0.051368829, 1155.749
0.055188492, 1146.269
0.059208186, 1136.769
0.063430159, 1127.249
0.06785762, 1117.709
0.072496188, 1108.15
0.077356971, 1098.573
0.082459288, 1088.98
0.087834162, 1079.374
0.093528403, 1069.758
0.099606012, 1060.138
0.106153286, 1050.519
0.113279579, 1040.908
0.121120773, 1031.313
0.129843186, 1021.743
0.139649995, 1012.207
0.150787332, 1002.715
0.163085931, 993.2796


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-detailed-1atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 1 atm
#
# Residence time (sec), temperature (K)
0.7946975, 2289.12802
0.6317688, 2288.11771
0.5024216, 2286.87415
0.3997978, 2285.3525
0.3184167, 2283.50449
0.2539212, 2281.28238
0.2028431, 2278.63342
0.1624261, 2275.51824
0.1304641, 2271.90694
0.1051953, 2267.78581
0.08521017, 2263.15972
0.06938218, 2258.05135
0.05681464, 2252.49752
0.04679835, 2246.54377
0.0387767, 2240.23866
0.03231612, 2233.6293
0.02708077, 2226.75855
0.02281135, 2219.66375
0.01930769, 2212.37649
0.01641496, 2204.92309
0.01401288, 2197.32528
0.01200748, 2189.60087
0.0103249, 2181.76462
0.008906665, 2173.82871
0.007706162, 2165.8033
0.006685981, 2157.69695
0.005815895, 2149.51696
0.005071328, 2141.26964
0.00443218, 2132.9605
0.00388192, 2124.59447
0.003406884, 2116.17599
0.002995724, 2107.70916
0.002638974, 2099.19781
0.002328706, 2090.64548
0.002058258, 2082.05557
0.001822011, 2073.43126
0.001615214, 2064.77561
0.001433836, 2056.09143
0.001274449, 2047.38132
0.001134132, 2038.64767
0.00101039, 2029.89264
9.01E-04, 2021.11799
8.04E-04, 2012.32515
7.19E-04, 2003.51508
6.43E-04, 1994.68827
5.75E-04, 1985.8446
5.15E-04, 1976.98326
4.62E-04, 1968.10266
4.14E-04, 1959.20026
3.72E-04, 1950.2725
3.34E-04, 1941.31493
3.01E-04, 1932.32023
2.71E-04, 1923.28171
2.44E-04, 1914.18946
2.20E-04, 1905.03201
1.99E-04, 1895.79572
1.81E-04, 1886.46473
1.64E-04, 1877.02071
1.50E-04, 1867.44272
1.37E-04, 1857.70707
1.26E-04, 1847.78641
1.16E-04, 1837.64824
1.08E-04, 1827.25319
1.00E-04, 1816.54638
9.43E-05, 1805.44484
8.94E-05, 1793.80103
8.54E-05, 1781.28708
8.23E-05, 1766.85113
8.12E-05, 1756.909
8.07E-05, 1746.929
8.10E-05, 1736.932
8.20E-05, 1726.933
8.38E-05, 1716.947
8.64E-05, 1706.99
8.99E-05, 1697.078
9.44E-05, 1687.225
9.99E-05, 1677.446
1.07E-04, 1667.755
1.15E-04, 1658.162
1.25E-04, 1648.675
1.36E-04, 1639.3
1.49E-04, 1630.034
1.65E-04, 1620.872
1.82E-04, 1611.803
2.02E-04, 1602.81
2.25E-04, 1593.877
2.50E-04, 1584.984
2.78E-04, 1576.111
3.09E-04, 1567.244
3.44E-04, 1558.37
3.81E-04, 1549.48
4.23E-04, 1540.57
4.68E-04, 1531.638
5.18E-04, 1522.684
5.73E-04, 1513.711
6.34E-04, 1504.721
7.00E-04, 1495.719
7.73E-04, 1486.708
8.54E-04, 1477.693
9.44E-04, 1468.677
0.001043662, 1459.665
0.001154213, 1450.659
0.001277259, 1441.663
0.001414423, 1432.68
0.001567566, 1423.711
0.00173874, 1414.759
0.001930283, 1405.825
0.002144806, 1396.91
0.002385246, 1388.014
0.002654863, 1379.137
0.002957268, 1370.279
0.003296816, 1361.439
0.003677211, 1352.618
0.004103806, 1343.81
0.004581872, 1335.015
0.005117238, 1326.231
0.005716313, 1317.455
0.006385984, 1308.685
0.007133797, 1299.918
0.007967938, 1291.151
0.008897299, 1282.381
0.009931545, 1273.605
0.01108107, 1264.821
0.012355961, 1256.027
0.01377103, 1247.22
0.015338117, 1238.401
0.017071805, 1229.568
0.018987799, 1220.72
0.021103391, 1211.855
0.023436537, 1202.974
0.026006965, 1194.076
0.028835717, 1185.16
0.031944671, 1176.226
0.035356612, 1167.274
0.039095902, 1158.302
0.043186823, 1149.31
0.047654691, 1140.297
0.052525684, 1131.262
0.057827369, 1122.204
0.063589044, 1113.123
0.0698445, 1104.018
0.076632268, 1094.89
0.08399886, 1085.741
0.092003008, 1076.573
0.100717957, 1067.39
0.110236544, 1058.197
0.120677224, 1048.999
0.132187497, 1039.803
0.144951043, 1030.617
0.159194911, 1021.45
0.175199419, 1012.311
0.193305682, 1003.21
0.213500371, 994.1574


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-detailed-40atm-phi0.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 0.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 1583.90122
0.7943302, 1583.84893
0.6309609, 1583.78779
0.5011922, 1583.71549
0.3981135, 1583.62851
0.3162355, 1583.52162
0.2511981, 1583.38745
0.1995379, 1583.21622
0.1585039, 1582.99557
0.1259112, 1582.71028
0.1000242, 1582.34177
0.07946447, 1581.86714
0.06313724, 1581.25774
0.05017313, 1580.47714
0.03988188, 1579.47859
0.03171564, 1578.2006
0.02523994, 1576.56493
0.02011041, 1574.46721
0.01605488, 1571.77121
0.01285884, 1568.29992
0.01035417, 1563.82821
0.008410024, 1558.09245
0.006924387, 1550.82145
0.005815843, 1541.82202
0.005014262, 1531.1068
0.004453385, 1518.89975
0.004072007, 1505.51389
0.003818691, 1491.05264
0.003655736, 1474.9401
0.003558775, 1451.22488
0.003553692, 1441.237
0.003565643, 1431.237
0.003592427, 1421.238
0.003632634, 1411.243
0.003685237, 1401.255
0.003749516, 1391.274
0.003824961, 1381.302
0.003911247, 1371.339
0.004008174, 1361.386
0.004115655, 1351.443
0.004233694, 1341.509
0.004362336, 1331.585
0.004501698, 1321.67
0.004651921, 1311.764
0.004813191, 1301.866
0.004985703, 1291.976
0.005169689, 1282.093
0.005365386, 1272.217
0.005573054, 1262.348
0.005793009, 1252.485
0.006025607, 1242.627
0.00627124, 1232.774
0.006530363, 1222.926
0.006803541, 1213.082
0.007091414, 1203.242
0.007394766, 1193.405
0.00771446, 1183.572
0.008051577, 1173.742
0.008407314, 1163.916
0.008783114, 1154.094
0.009180674, 1144.276
0.009601998, 1134.462
0.010049419, 1124.653
0.010525721, 1114.85
0.011034252, 1105.054
0.011579058, 1095.266
0.01216504, 1085.487
0.012798073, 1075.719
0.013485255, 1065.964
0.014235035, 1056.225
0.01505757, 1046.504
0.015964675, 1036.805
0.016970248, 1027.131
0.018090148, 1017.487
0.01934251, 1007.877
0.020737248, 998.3054


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-detailed-40atm-phi1.5.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.5
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
1, 2010.32747
0.7943317, 2010.3925
0.6309632, 2010.47319
0.5011956, 2010.571
0.3981182, 2010.68915
0.3162416, 2010.83102
0.2512055, 2011.00051
0.1995462, 2011.20196
0.1585126, 2011.44006
0.1259193, 2011.71974
0.1000303, 2012.04588
0.07946662, 2012.42314
0.06313292, 2012.85538
0.05015905, 2013.34511
0.03985375, 2013.89263
0.03166789, 2014.49539
0.02516523, 2015.14714
0.01999924, 2015.8372
0.01589468, 2016.5501
0.01263299, 2017.26504
0.01004065, 2017.95611
0.007979965, 2018.59276
0.006341675, 2019.13958
0.005039109, 2019.55751
0.004003513, 2019.80431
0.003180327, 2019.83547
0.002526226, 2019.60491
0.002006775, 2019.0657
0.001594571, 2018.17031
0.001267779, 2016.87029
0.001008985, 2015.11583
8.04E-04, 2012.85372
6.43E-04, 2010.02544
5.15E-04, 2006.56513
4.15E-04, 2002.39852
3.36E-04, 1997.44464
2.74E-04, 1991.62197
2.27E-04, 1984.85814
1.89E-04, 1977.11774
1.61E-04, 1968.40617
1.39E-04, 1958.79151
1.23E-04, 1948.39248
1.10E-04, 1937.34947
1.01E-04, 1925.80638
9.36E-05, 1913.8597
8.82E-05, 1901.56486
8.41E-05, 1888.91222
8.10E-05, 1875.82268
7.88E-05, 1862.0349
7.72E-05, 1846.81883
7.62E-05, 1824.84641
7.61E-05, 1814.85
7.63E-05, 1804.85
7.66E-05, 1794.85
7.71E-05, 1784.852
7.78E-05, 1774.856
7.86E-05, 1764.863
7.96E-05, 1754.873
8.07E-05, 1744.887
8.19E-05, 1734.905
8.33E-05, 1724.927
8.48E-05, 1714.953
8.64E-05, 1704.983
8.82E-05, 1695.018
9.01E-05, 1685.057
9.22E-05, 1675.1
9.44E-05, 1665.148
9.67E-05, 1655.2
9.92E-05, 1645.257
1.02E-04, 1635.319
1.05E-04, 1625.386
1.08E-04, 1615.459
1.11E-04, 1605.537
1.15E-04, 1595.621
1.18E-04, 1585.711
1.22E-04, 1575.808
1.27E-04, 1565.911
1.31E-04, 1556.021
1.36E-04, 1546.138
1.41E-04, 1536.263
1.47E-04, 1526.396
1.53E-04, 1516.536
1.59E-04, 1506.684
1.66E-04, 1496.84
1.73E-04, 1487.004
1.80E-04, 1477.176
1.89E-04, 1467.356
1.97E-04, 1457.543
2.07E-04, 1447.737
2.16E-04, 1437.937
2.27E-04, 1428.143
2.38E-04, 1418.354
2.50E-04, 1408.57
2.62E-04, 1398.789
2.75E-04, 1389.01
2.88E-04, 1379.232
3.03E-04, 1369.453
3.17E-04, 1359.673
3.33E-04, 1349.89
3.49E-04, 1340.102
3.65E-04, 1330.308
3.81E-04, 1320.506
3.98E-04, 1310.696
4.16E-04, 1300.876
4.33E-04, 1291.045
4.50E-04, 1281.202
4.67E-04, 1271.347
4.84E-04, 1261.48
5.01E-04, 1251.601
5.17E-04, 1241.711
5.34E-04, 1231.811
5.50E-04, 1221.902
5.65E-04, 1211.985
5.81E-04, 1202.062
5.98E-04, 1192.135
6.14E-04, 1182.206
6.32E-04, 1172.277
6.50E-04, 1162.351
6.71E-04, 1152.431
6.93E-04, 1142.521
7.19E-04, 1132.625
7.48E-04, 1122.747
7.81E-04, 1112.894
8.19E-04, 1103.073
8.64E-04, 1093.291
9.15E-04, 1083.556
9.75E-04, 1073.875
0.001044769, 1064.257
0.001125143, 1054.707
0.001217854, 1045.231
0.001324489, 1035.831
0.001446791, 1026.508
0.001586769, 1017.26
0.001746781, 1008.086
0.001929389, 998.9833


==> anc/data/Sarathy-skeletal-PSR-validation/Sarathy-tertbutanol-PSR-detailed-40atm.txt <==
# PSR temperature profile for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# 40 atm
#
# Residence time (sec), temperature (K)
0.7943283, 2374.52992
0.6309575, 2374.51869
0.5011874, 2374.50455
0.3981074, 2374.48675
0.3162281, 2374.46435
0.2511891, 2374.4362
0.1995268, 2374.40078
0.15849, 2374.35625
0.1258934, 2374.30029
0.100001, 2374.22998
0.07943407, 2374.1417
0.06309729, 2374.03094
0.05012067, 2373.89205
0.03981315, 2373.71813
0.03162581, 2373.50046
0.02512264, 2373.22875
0.01995732, 2372.89011
0.01585476, 2372.46916
0.01259645, 2371.94745
0.01000885, 2371.30333
0.007954109, 2370.51171
0.006322731, 2369.54418
0.005027735, 2368.36955
0.004000014, 2366.9542
0.003184651, 2365.26409
0.002537979, 2363.26608
0.002025261, 2360.93016
0.001618847, 2358.23138
0.001296718, 2355.14868
0.00104136, 2351.67706
8.39E-04, 2347.81074
6.78E-04, 2343.55357
5.50E-04, 2338.91424
4.48E-04, 2333.90478
3.67E-04, 2328.53904
3.01E-04, 2322.83148
2.49E-04, 2316.7964
2.07E-04, 2310.44748
1.72E-04, 2303.79761
1.45E-04, 2296.85893
1.22E-04, 2289.64285
1.03E-04, 2282.16014
8.81E-05, 2274.42117
7.56E-05, 2266.43582
6.52E-05, 2258.21363
5.66E-05, 2249.76377
4.95E-05, 2241.09501
4.35E-05, 2232.21561
3.84E-05, 2223.13261
3.42E-05, 2213.85442
3.06E-05, 2204.38597
2.76E-05, 2194.73236
2.50E-05, 2184.89693
2.28E-05, 2174.88112
2.10E-05, 2164.68371
1.94E-05, 2154.29996
1.81E-05, 2143.72007
1.69E-05, 2132.92674
1.60E-05, 2121.88792
1.52E-05, 2110.56071
1.45E-05, 2098.85082
1.40E-05, 2086.58659
1.36E-05, 2073.34415
1.33E-05, 2057.58083
1.32E-05, 2047.6
1.31E-05, 2037.605
1.32E-05, 2027.605
1.33E-05, 2017.606
1.35E-05, 2007.613
1.37E-05, 1997.629
1.40E-05, 1987.659
1.44E-05, 1977.704
1.48E-05, 1967.767
1.53E-05, 1957.848
1.59E-05, 1947.947
1.65E-05, 1938.064
1.71E-05, 1928.198
1.79E-05, 1918.348
1.86E-05, 1908.512
1.95E-05, 1898.688
2.04E-05, 1888.874
2.14E-05, 1879.068
2.24E-05, 1869.269
2.34E-05, 1859.475
2.46E-05, 1849.685
2.58E-05, 1839.898
2.70E-05, 1830.114
2.84E-05, 1820.331
2.98E-05, 1810.549
3.12E-05, 1800.768
3.28E-05, 1790.987
3.44E-05, 1781.207
3.61E-05, 1771.428
3.79E-05, 1761.649
3.97E-05, 1751.871
4.17E-05, 1742.094
4.38E-05, 1732.318
4.60E-05, 1722.544
4.83E-05, 1712.772
5.07E-05, 1703.002
5.33E-05, 1693.234
5.60E-05, 1683.469
5.89E-05, 1673.706
6.20E-05, 1663.946
6.52E-05, 1654.19
6.86E-05, 1644.437
7.23E-05, 1634.688
7.61E-05, 1624.943
8.02E-05, 1615.202
8.46E-05, 1605.465
8.92E-05, 1595.732
9.42E-05, 1586.003
9.94E-05, 1576.279
1.05E-04, 1566.56
1.11E-04, 1556.845
1.17E-04, 1547.135
1.24E-04, 1537.43
1.31E-04, 1527.73
1.39E-04, 1518.035
1.47E-04, 1508.344
1.56E-04, 1498.658
1.65E-04, 1488.977
1.75E-04, 1479.3
1.86E-04, 1469.627
1.97E-04, 1459.958
2.09E-04, 1450.292
2.22E-04, 1440.629
2.35E-04, 1430.968
2.50E-04, 1421.309
2.65E-04, 1411.651
2.82E-04, 1401.994
2.99E-04, 1392.336
3.17E-04, 1382.677
3.37E-04, 1373.016
3.57E-04, 1363.352
3.79E-04, 1353.685
4.01E-04, 1344.013
4.25E-04, 1334.335
4.50E-04, 1324.651
4.75E-04, 1314.96
5.02E-04, 1305.261
5.30E-04, 1295.553
5.60E-04, 1285.836
5.90E-04, 1276.11
6.21E-04, 1266.374
6.53E-04, 1256.629
6.87E-04, 1246.875
7.21E-04, 1237.113
7.57E-04, 1227.343
7.94E-04, 1217.567
8.33E-04, 1207.785
8.73E-04, 1198
9.15E-04, 1188.213
9.60E-04, 1178.426
0.001007161, 1168.641
0.00105772, 1158.861
0.001112149, 1149.089
0.001171173, 1139.329
0.00123565, 1129.584
0.001306571, 1119.858
0.001385084, 1110.155
0.001472497, 1100.48
0.001570314, 1090.837
0.001680217, 1081.232
0.001804213, 1071.669
0.001944237, 1062.154
0.002102737, 1052.69
0.002282326, 1043.28
0.002485874, 1033.927
0.002716603, 1024.632
0.00297818, 1015.395
0.00327489, 1006.216
0.003610891, 997.0946


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-isobutanol-flamespeed-DRGEP.txt <==
# laminar flame speed for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 19.54493, 5.609121, 4.051835
0.7, 29.86171, 9.936333, 7.387741
0.8, 39.37311, 14.38747, 10.99938
0.9, 47.24055, 18.20955, 14.07436
1.0, 52.542, 20.59425, 15.95514
1.1, 54.75716, 21.17404, 16.34506
1.2, 53.27033, 19.63765, 15.09855
1.3, 47.83267, 16.46729, 12.95856
1.4, 38.41202, 12.89993, 10.80361
1.5, 27.82656, 10.30278, 9.124835
1.6, 18.79705, 8.561768, 7.970805


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-isobutanol-flamespeed-DRGEPSA.txt <==
# laminar flame speed for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 19.43232, 5.789666, 4.198359
0.7, 29.52423, 10.16594, 7.56054
0.8, 39.27077, 14.53625, 11.12951
0.9, 47.14506, 18.24066, 14.20692
1.0, 52.5081, 20.6708, 16.07681
1.1, 54.88342, 21.2328, 16.4347
1.2, 53.75047, 19.71153, 15.24689
1.3, 48.39313, 16.56216, 13.08555
1.4, 39.32315, 13.01117, 10.94053
1.5, 28.69963, 10.41652, 9.241662
1.6, 19.40951, 8.647931, 8.059606


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-isobutanol-flamespeed-detailed.txt <==
# laminar flame speed for iso-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 19.69817, 5.58013, 3.981879
0.7, 29.91051, 9.904997, 7.286663
0.8, 39.81392, 14.44943, 10.91212
0.9, 47.61113, 18.25265, 14.03913
1.0, 52.8856, 20.70237, 15.96363
1.1, 55.12055, 21.28709, 16.34296
1.2, 53.61409, 19.72918, 15.20619
1.3, 48.19985, 16.56403, 12.95452
1.4, 38.85521, 12.91969, 10.68285
1.5, 27.84337, 10.19556, 8.982351
1.6, 18.84668, 8.437339, 7.802009


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-nbutanol-flamespeed-DRGEP.txt <==
# laminar flame speed for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 25.32854, 7.263055, 4.999589
0.7, 36.26032, 12.86702, 9.281336
0.8, 46.27592, 18.32815, 13.61941
0.9, 54.17488, 22.54642, 17.17386
1.0, 59.7201, 25.07523, 19.26952
1.1, 61.70497, 25.59379, 19.45703
1.2, 60.05591, 23.60338, 17.77382
1.3, 53.95202, 19.71959, 15.08326
1.4, 43.85126, 15.29921, 12.3375
1.5, 31.94072, 11.95489, 10.22625
1.6, 21.99777, 9.785465, 8.803165


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-nbutanol-flamespeed-DRGEPSA.txt <==
# laminar flame speed for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 24.71029, 7.327077, 5.095131
0.7, 35.85448, 12.77985, 9.379435
0.8, 45.48633, 17.97288, 13.52448
0.9, 53.40635, 22.03793, 17.12874
1.0, 58.80689, 24.57074, 18.99595
1.1, 60.6358, 24.94226, 19.12385
1.2, 58.82429, 22.98508, 17.48001
1.3, 52.64915, 18.99457, 14.85283
1.4, 43.14594, 14.81298, 12.08503
1.5, 31.42978, 11.64632, 10.13682
1.6, 22.11065, 9.546244, 8.771323


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-nbutanol-flamespeed-detailed.txt <==
# laminar flame speed for n-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 25.19442, 7.362654, 5.117343
0.7, 36.29628, 12.86049, 9.239683
0.8, 47.33, 18.14937, 13.57835
0.9, 54.49072, 22.28493, 17.0424
1.0, 60.57, 24.97874, 19.19399
1.1, 61.91204, 25.57011, 19.43287
1.2, 60.12274, 23.7169, 17.90917
1.3, 53.83577, 19.89758, 15.1571
1.4, 43.40137, 15.35342, 12.30354
1.5, 31.87127, 11.88318, 10.16298
1.6, 22.13968, 9.734269, 8.759672


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-secbutanol-flamespeed-DRGEP.txt <==
# laminar flame speed for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 21.86279, 5.675191, 3.792379
0.7, 32.62738, 10.70001, 7.535932
0.8, 42.44387, 15.78011, 11.66704
0.9, 50.22698, 20.03304, 15.15239
1.0, 55.48313, 22.72942, 17.29471
1.1, 57.56732, 23.36888, 17.74227
1.2, 56.13347, 21.68875, 16.38752
1.3, 50.32783, 18.1239, 13.92095
1.4, 40.72539, 13.99474, 11.33854
1.5, 29.73142, 10.90037, 9.388697
1.6, 20.06463, 8.860671, 8.018167


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-secbutanol-flamespeed-DRGEPSA.txt <==
# laminar flame speed for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 21.74794, 5.574907, 3.658875
0.7, 32.28498, 10.5243, 7.353532
0.8, 42.22227, 15.53389, 11.37086
0.9, 50.27184, 19.6912, 14.83669
1.0, 55.7461, 22.32147, 16.91123
1.1, 58.11463, 22.95589, 17.31884
1.2, 56.96883, 21.30852, 15.99423
1.3, 51.58884, 17.90731, 13.53888
1.4, 42.49538, 13.77277, 10.96974
1.5, 31.23116, 10.68072, 9.073851
1.6, 21.32594, 8.681412, 7.743953


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-secbutanol-flamespeed-detailed.txt <==
# laminar flame speed for sec-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 21.7841, 5.680552, 3.798116
0.7, 32.52108, 10.59501, 7.442733
0.8, 42.41797, 15.6815, 11.50331
0.9, 49.95233, 19.85542, 14.94172
1.0, 55.04963, 22.51133, 17.06314
1.1, 57.70965, 23.14888, 17.52993
1.2, 56.15771, 21.51485, 16.23801
1.3, 50.30681, 17.98511, 13.76853
1.4, 40.80088, 13.92091, 11.16895
1.5, 29.86254, 10.75046, 9.214069
1.6, 20.03439, 8.723711, 7.853309


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-tertbutanol-flamespeed-DRGEP.txt <==
# laminar flame speed for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEP mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 17.76165, 4.326212, 3.09279
0.7, 26.85293, 8.028194, 5.865802
0.8, 35.1483, 12.00051, 9.00278
0.9, 41.70152, 15.3305, 11.74254
1.0, 45.88898, 17.31419, 13.36231
1.1, 47.13356, 17.55131, 13.50159
1.2, 44.79484, 15.74478, 12.20958
1.3, 38.3841, 12.75188, 10.24079
1.4, 28.9773, 9.828933, 8.433049
1.5, 19.16709, 7.879485, 7.180978
1.6, 12.63174, 6.597283, 6.26846


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-tertbutanol-flamespeed-DRGEPSA.txt <==
# laminar flame speed for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy DRGEPSA mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 18.01876, 4.361229, 3.147334
0.7, 27.14049, 8.066815, 5.913825
0.8, 35.35211, 12.05396, 9.057855
0.9, 41.90644, 15.37313, 11.78058
1.0, 46.11469, 17.41031, 13.39499
1.1, 47.44006, 17.66171, 13.54334
1.2, 45.36799, 15.85973, 12.25056
1.3, 39.00426, 12.8543, 10.28688
1.4, 29.7095, 9.862543, 8.467983
1.5, 19.61473, 7.909561, 7.214739
1.6, 12.69669, 6.619468, 6.30112


==> anc/data/Sarathy-skeletal-flamespeed-validation/Sarathy-tertbutanol-flamespeed-detailed.txt <==
# laminar flame speed for tert-butanol
# equivalence ratio = 1.0
# inlet temperature = 400 K
#
# Sarathy detailed mechanism
#
# laminar flame speed (cm/s)
#
# Equivalence ratio, 1 atm, 20 atm, 40 atm
0.6, 18.2174, 4.391171, 3.12516
0.7, 27.6708, 8.129159, 5.904321
0.8, 35.72733, 12.14854, 9.048486
0.9, 42.98072, 15.46251, 11.77975
1.0, 47.18212, 17.39373, 13.39409
1.1, 48.14908, 17.66368, 13.55144
1.2, 45.75744, 15.94275, 12.22774
1.3, 39.23166, 12.83723, 10.19308
1.4, 29.56278, 9.743856, 8.331178
1.5, 19.6483, 7.795402, 7.046146
1.6, 12.70948, 6.480301, 6.110701


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-isobutanol-detailed.txt <==
# iso-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.35E-05, 2.89E-06, 1.81E-06
0.64516129, 3.21E-05, 4.14E-06, 2.60E-06
0.666666667, 4.54E-05, 6.14E-06, 3.85E-06
0.689655172, 6.73E-05, 9.47E-06, 5.89E-06
0.714285714, 1.06E-04, 1.52E-05, 9.30E-06
0.740740741, 1.77E-04, 2.54E-05, 1.49E-05
0.769230769, 3.21E-04, 4.31E-05, 2.38E-05
0.8, 6.28E-04, 7.28E-05, 3.78E-05
0.833333333, 0.001323688, 1.21E-04, 6.12E-05
0.869565217, 0.002960096, 2.06E-04, 1.06E-04
0.909090909, 0.006768799, 3.82E-04, 2.05E-04
0.952380952, 0.01499438, 8.00E-04, 4.41E-04
1, 0.0324674, 0.001878157, 0.001046078


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-isobutanol-drgep.txt <==
# iso-butanol autoignition delays
# calculated using Sarathy DRGEP skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.37E-05, 2.88E-06, 1.80E-06
0.64516129, 3.23E-05, 4.12E-06, 2.58E-06
0.666666667, 4.56E-05, 6.09E-06, 3.81E-06
0.689655172, 6.74E-05, 9.38E-06, 5.85E-06
0.714285714, 1.05E-04, 1.51E-05, 9.24E-06
0.740740741, 1.76E-04, 2.52E-05, 1.49E-05
0.769230769, 3.18E-04, 4.30E-05, 2.40E-05
0.8, 6.21E-04, 7.32E-05, 3.84E-05
0.833333333, 0.001309172, 1.23E-04, 6.25E-05
0.869565217, 0.002934943, 2.11E-04, 1.09E-04
0.909090909, 0.006752491, 3.94E-04, 2.13E-04
0.952380952, 0.01511107, 8.30E-04, 4.61E-04
1, 0.03308211, 0.00196295, 0.001102185


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-isobutanol-drgepsa.txt <==
# iso-butanol autoignition delays
# calculated using Sarathy DRGEPSA skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.42E-05, 2.86E-06, 1.78E-06
0.64516129, 3.29E-05, 4.06E-06, 2.54E-06
0.666666667, 4.61E-05, 5.98E-06, 3.75E-06
0.689655172, 6.77E-05, 9.20E-06, 5.75E-06
0.714285714, 1.05E-04, 1.48E-05, 9.13E-06
0.740740741, 1.74E-04, 2.48E-05, 1.48E-05
0.769230769, 3.14E-04, 4.27E-05, 2.41E-05
0.8, 6.13E-04, 7.35E-05, 3.87E-05
0.833333333, 0.001301151, 1.24E-04, 6.33E-05
0.869565217, 0.00295389, 2.14E-04, 1.11E-04
0.909090909, 0.006901987, 4.01E-04, 2.17E-04
0.952380952, 0.01557815, 8.46E-04, 4.69E-04
1, 0.0339578, 0.001994706, 0.001116545


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-nbutanol-detailed.txt <==
# n-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.61E-05, 2.07E-06, 1.33E-06
0.64516129, 2.19E-05, 3.02E-06, 1.95E-06
0.666666667, 3.11E-05, 4.58E-06, 2.94E-06
0.689655172, 4.67E-05, 7.20E-06, 4.57E-06
0.714285714, 7.50E-05, 1.17E-05, 7.27E-06
0.740740741, 1.30E-04, 1.96E-05, 1.18E-05
0.769230769, 2.45E-04, 3.35E-05, 1.96E-05
0.8, 4.93E-04, 5.84E-05, 3.31E-05
0.833333333, 0.001045717, 1.05E-04, 5.77E-05
0.869565217, 0.002301136, 1.94E-04, 1.05E-04
0.909090909, 0.005207277, 3.79E-04, 2.03E-04
0.952380952, 0.01218857, 7.85E-04, 4.16E-04
1, 0.02997832, 0.001727505, 9.09E-04


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-nbutanol-drgep.txt <==
# n-butanol autoignition delays
# calculated using Sarathy DRGEP skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.66E-05, 2.11E-06, 1.35E-06
0.64516129, 2.25E-05, 3.06E-06, 1.97E-06
0.666666667, 3.19E-05, 4.63E-06, 2.96E-06
0.689655172, 4.78E-05, 7.25E-06, 4.58E-06
0.714285714, 7.65E-05, 1.17E-05, 7.26E-06
0.740740741, 1.32E-04, 1.96E-05, 1.18E-05
0.769230769, 2.48E-04, 3.34E-05, 1.95E-05
0.8, 4.98E-04, 5.84E-05, 3.29E-05
0.833333333, 0.001057128, 1.05E-04, 5.76E-05
0.869565217, 0.002328111, 1.95E-04, 1.05E-04
0.909090909, 0.00527345, 3.81E-04, 2.04E-04
0.952380952, 0.01235014, 7.90E-04, 4.18E-04
1, 0.03037147, 0.001739733, 9.12E-04


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-nbutanol-drgepsa.txt <==
# n-butanol autoignition delays
# calculated using Sarathy DRGEPSA skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 1.65E-05, 2.08E-06, 1.32E-06
0.64516129, 2.25E-05, 3.01E-06, 1.91E-06
0.666666667, 3.19E-05, 4.54E-06, 2.88E-06
0.689655172, 4.77E-05, 7.11E-06, 4.46E-06
0.714285714, 7.63E-05, 1.15E-05, 7.10E-06
0.740740741, 1.32E-04, 1.93E-05, 1.16E-05
0.769230769, 2.47E-04, 3.31E-05, 1.93E-05
0.8, 4.97E-04, 5.82E-05, 3.29E-05
0.833333333, 0.001057755, 1.05E-04, 5.79E-05
0.869565217, 0.002341802, 1.97E-04, 1.07E-04
0.909090909, 0.005330577, 3.87E-04, 2.08E-04
0.952380952, 0.01252577, 8.07E-04, 4.29E-04
1, 0.03087129, 0.001785569, 9.39E-04


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-secbutanol-detailed.txt <==
# sec-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.50E-05, 3.07E-06, 1.90E-06
0.64516129, 3.51E-05, 4.43E-06, 2.75E-06
0.666666667, 5.11E-05, 6.61E-06, 4.08E-06
0.689655172, 7.81E-05, 1.02E-05, 6.24E-06
0.714285714, 1.26E-04, 1.64E-05, 9.78E-06
0.740740741, 2.14E-04, 2.70E-05, 1.56E-05
0.769230769, 3.90E-04, 4.51E-05, 2.52E-05
0.8, 7.57E-04, 7.64E-05, 4.18E-05
0.833333333, 0.001554859, 1.33E-04, 7.24E-05
0.869565217, 0.003307244, 2.43E-04, 1.33E-04
0.909090909, 0.007090176, 4.79E-04, 2.63E-04
0.952380952, 0.01541379, 0.001022706, 5.63E-04
1, 0.03606537, 0.002379754, 0.001307489


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-secbutanol-drgep.txt <==
# sec-butanol autoignition delays
# calculated using Sarathy DRGEP skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.44E-05, 2.96E-06, 1.84E-06
0.64516129, 3.42E-05, 4.29E-06, 2.66E-06
0.666666667, 4.98E-05, 6.42E-06, 3.96E-06
0.689655172, 7.61E-05, 9.99E-06, 6.09E-06
0.714285714, 1.23E-04, 1.61E-05, 9.58E-06
0.740740741, 2.10E-04, 2.66E-05, 1.53E-05
0.769230769, 3.84E-04, 4.46E-05, 2.48E-05
0.8, 7.50E-04, 7.58E-05, 4.13E-05
0.833333333, 0.00154977, 1.32E-04, 7.15E-05
0.869565217, 0.003313507, 2.42E-04, 1.32E-04
0.909090909, 0.007123851, 4.76E-04, 2.61E-04
0.952380952, 0.01549237, 0.001018072, 5.58E-04
1, 0.03622193, 0.002370554, 0.001298533


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-secbutanol-drgepsa.txt <==
# sec-butanol autoignition delays
# calculated using Sarathy DRGEPSA skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 2.47E-05, 3.07E-06, 1.90E-06
0.64516129, 3.48E-05, 4.43E-06, 2.74E-06
0.666666667, 5.10E-05, 6.62E-06, 4.07E-06
0.689655172, 7.83E-05, 1.03E-05, 6.22E-06
0.714285714, 1.27E-04, 1.64E-05, 9.73E-06
0.740740741, 2.18E-04, 2.70E-05, 1.55E-05
0.769230769, 4.01E-04, 4.53E-05, 2.52E-05
0.8, 7.85E-04, 7.72E-05, 4.22E-05
0.833333333, 0.00162153, 1.36E-04, 7.41E-05
0.869565217, 0.003462407, 2.51E-04, 1.38E-04
0.909090909, 0.007430687, 5.00E-04, 2.77E-04
0.952380952, 0.01612607, 0.001079103, 5.99E-04
1, 0.03760684, 0.002543368, 0.001412399


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-tertbutanol-detailed.txt <==
# tert-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 6.81E-05, 5.11E-06, 3.03E-06
0.64516129, 1.03E-04, 7.40E-06, 4.51E-06
0.666666667, 1.57E-04, 1.13E-05, 7.03E-06
0.689655172, 2.40E-04, 1.81E-05, 1.15E-05
0.714285714, 3.66E-04, 3.07E-05, 1.97E-05
0.740740741, 5.72E-04, 5.50E-05, 3.50E-05
0.769230769, 9.40E-04, 1.03E-04, 6.33E-05
0.8, 0.001670977, 1.98E-04, 1.15E-04
0.833333333, 0.003282698, 3.81E-04, 2.01E-04
0.869565217, 0.007115693, 7.06E-04, 3.31E-04
0.909090909, 0.01651955, 0.001219768, 5.17E-04
0.952380952, 0.03941652, 0.001964393, 8.24E-04
1, 0.09468247, 0.003241465, 0.001459003


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-tertbutanol-drgep.txt <==
# tert-butanol autoignition delays
# calculated using Sarathy DRGEP skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 6.91E-05, 5.08E-06, 2.99E-06
0.64516129, 1.05E-04, 7.33E-06, 4.44E-06
0.666666667, 1.59E-04, 1.11E-05, 6.90E-06
0.689655172, 2.41E-04, 1.77E-05, 1.13E-05
0.714285714, 3.65E-04, 2.99E-05, 1.92E-05
0.740740741, 5.66E-04, 5.34E-05, 3.39E-05
0.769230769, 9.20E-04, 9.97E-05, 6.13E-05
0.8, 0.00162034, 1.91E-04, 1.11E-04
0.833333333, 0.003157993, 3.67E-04, 1.95E-04
0.869565217, 0.006810898, 6.83E-04, 3.23E-04
0.909090909, 0.01577834, 0.001190421, 5.11E-04
0.952380952, 0.03764701, 0.001943503, 8.26E-04
1, 0.09081759, 0.003268823, 0.001492041


==> anc/data/Sarathy-skeletal-ignition-validation/Sarathy-tertbutanol-drgepsa.txt <==
# tert-butanol autoignition delays
# calculated using Sarathy DRGEPSA skeletal mechanism
#
# phi = 1.0
#
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
0.625, 6.92E-05, 5.08E-06, 2.99E-06
0.64516129, 1.05E-04, 7.34E-06, 4.44E-06
0.666666667, 1.60E-04, 1.11E-05, 6.91E-06
0.689655172, 2.44E-04, 1.77E-05, 1.13E-05
0.714285714, 3.72E-04, 3.00E-05, 1.93E-05
0.740740741, 5.76E-04, 5.37E-05, 3.43E-05
0.769230769, 9.34E-04, 1.01E-04, 6.23E-05
0.8, 0.001636434, 1.95E-04, 1.13E-04
0.833333333, 0.003175834, 3.76E-04, 1.99E-04
0.869565217, 0.006853825, 7.01E-04, 3.28E-04
0.909090909, 0.01603532, 0.001210871, 5.11E-04
0.952380952, 0.03909649, 0.001943553, 8.19E-04
1, 0.09629588, 0.003225209, 0.001475132


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-DRGEP-temperature-1000K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1000 K
#
# Sarathy DRGEP mechanism
#
# time (sec), temperature (K)
0, 1000
7.52E-12, 1000
1.05E-10, 1000
6.64E-10, 1000
1.67E-09, 1000
2.82E-09, 1000
3.96E-09, 1000
5.10E-09, 1000
7.99E-09, 1000
1.31E-08, 1000
1.75E-08, 1000
2.32E-08, 1000
2.81E-08, 1000
3.25E-08, 1000
4.44E-08, 1000
8.00E-08, 1000
1.33E-07, 1000
2.28E-07, 1000
3.48E-07, 1000
5.47E-07, 1000
8.39E-07, 1000
1.31E-06, 1000
2.08E-06, 1000
3.33E-06, 999.9999
4.92E-06, 999.9999
9.66E-06, 999.9998
1.73E-05, 999.9997
3.23E-05, 999.9994
6.73E-05, 999.9989
1.24E-04, 999.9985
1.87E-04, 999.9989
2.34E-04, 1000
2.34E-04, 1000
2.34E-04, 1000
2.34E-04, 1000
2.35E-04, 1000
2.47E-04, 1000
3.00E-04, 1000.003
3.84E-04, 1000.011
4.68E-04, 1000.027
5.51E-04, 1000.055
6.35E-04, 1000.102
7.04E-04, 1000.159
7.53E-04, 1000.213
7.96E-04, 1000.27
8.33E-04, 1000.328
8.69E-04, 1000.392
9.05E-04, 1000.466
9.38E-04, 1000.541
9.72E-04, 1000.628
0.001135267, 1001.193
0.001324105, 1002.24
0.001482743, 1003.571
0.001572275, 1004.567
0.001638119, 1005.44
0.0017604, 1007.454
0.001765369, 1007.549
0.001765371, 1007.549
0.001765387, 1007.549
0.00176546, 1007.55
0.001767773, 1007.595
0.001781471, 1007.862
0.001806314, 1008.371
0.001891151, 1010.352
0.00196649, 1012.494
0.002090874, 1017.105
0.00218913, 1022.113
0.002257003, 1026.626
0.002300224, 1030.129
0.002333268, 1033.238
0.002360972, 1036.201
0.002397986, 1040.796
0.002442404, 1047.585
0.002472117, 1053.201
0.002491396, 1057.468
0.002512021, 1062.738
0.002538791, 1071.026
0.002555362, 1077.273
0.002567482, 1082.568
0.002577487, 1087.524
0.00259429, 1097.407
0.002607753, 1107.261
0.002615366, 1113.889
0.002627221, 1126.33
0.002636178, 1138.114
0.002641573, 1146.6
0.002645654, 1153.926
0.00264926, 1161.198
0.002652392, 1168.251
0.00265605, 1177.54
0.002660873, 1191.982
0.002663848, 1202.479
0.002666373, 1212.598
0.002668786, 1223.529
0.002670752, 1233.515
0.002673671, 1250.521
0.002676237, 1268.115
0.002678152, 1283.218
0.002680679, 1306.298
0.002682407, 1324.56
0.00268392, 1342.57
0.002685433, 1362.841
0.002686497, 1378.786
0.002687732, 1399.513
0.002688371, 1411.399
0.002689765, 1441.03
0.002690951, 1471.799
0.002691733, 1496.219
0.002692287, 1516.237
0.002692645, 1530.723
0.002693151, 1553.872
0.002693586, 1576.988
0.002693922, 1597.481
0.002694254, 1620.672
0.002694596, 1648.725
0.002694824, 1670.593
0.00269497, 1686.308
0.002695103, 1702.059
0.00269535, 1735.885
0.002695491, 1758.437
0.00269559, 1776.11
0.002695666, 1790.736
0.002695726, 1802.831
0.00269578, 1814.341
0.00269585, 1829.825
0.002695981, 1860.128
0.002696073, 1881.649
0.002696139, 1896.675
0.002696222, 1914.867
0.002696304, 1931.987
0.00269637, 1945.442
0.002696427, 1956.503
0.00269648, 1966.649
0.002696506, 1971.633
0.002696557, 1981.283
0.002696614, 1991.671
0.002696653, 1998.835
0.002696691, 2005.789
0.00269673, 2012.688
0.002696768, 2019.532
0.002696802, 2025.587
0.002696833, 2031.031
0.002696874, 2038.155
0.002697013, 2061.986
0.002697119, 2079.678
0.002697181, 2089.922
0.002697254, 2101.58
0.002697401, 2124.536
0.002697493, 2138.264
0.002697567, 2149.069
0.002697629, 2157.866
0.002697683, 2165.337
0.002697833, 2184.978
0.002697986, 2203.658
0.0026981, 2216.501
0.002698186, 2225.749
0.002698261, 2233.281
0.002698368, 2243.528
0.002698475, 2253.087
0.002698579, 2261.783
0.002698656, 2267.79
0.002698726, 2273.016
0.002698796, 2277.994
0.002698866, 2282.735
0.002698922, 2286.337
0.002698965, 2289.036
0.002699026, 2292.672
0.002699175, 2301.022
0.002699324, 2308.543
0.002699445, 2314.099
0.002699525, 2317.493
0.002699604, 2320.707
0.002699706, 2324.592
0.002699981, 2333.835
0.002700345, 2343.786
0.002700859, 2354.483
0.002701368, 2362.327
0.002701745, 2366.864
0.002702082, 2370.228
0.002702419, 2373.064
0.002702735, 2375.331
0.002703021, 2377.109
0.00270388, 2381.239
0.002704972, 2384.698
0.002706657, 2387.768
0.002708623, 2389.554
0.002710174, 2390.282
0.002711464, 2390.643
0.002712754, 2390.871
0.002713933, 2391.004
0.002717914, 2391.198
0.002722558, 2391.249
0.002727202, 2391.259
0.002731847, 2391.261
0.002736491, 2391.261
0.002741135, 2391.261
0.002745779, 2391.261
0.002752944, 2391.261
0.002761304, 2391.261
0.002769663, 2391.261
0.002778023, 2391.261
0.002790098, 2391.261
0.002801438, 2391.261
0.002812029, 2391.261
0.002828658, 2391.261
0.004828658, 2391.261
0.006828658, 2391.261
0.008828658, 2391.261
0.01082866, 2391.261
0.01282866, 2391.261
0.01482866, 2391.261
0.01682866, 2391.261
0.01882866, 2391.261
0.02082866, 2391.261
0.02282866, 2391.261
0.02482866, 2391.261
0.02682866, 2391.261
0.02882866, 2391.261
0.03082866, 2391.261
0.03282866, 2391.261
0.03482866, 2391.261
0.03682866, 2391.261
0.03882866, 2391.261
0.04082866, 2391.261
0.04282866, 2391.261
0.04482866, 2391.261
0.04682866, 2391.261
0.04882866, 2391.261
0.05082866, 2391.261
0.05282866, 2391.261
0.05482866, 2391.261
0.05682866, 2391.261
0.05882866, 2391.261
0.06082866, 2391.261
0.06282866, 2391.261
0.06482866, 2391.261
0.06682866, 2391.261
0.06882866, 2391.261
0.07082866, 2391.261
0.07282866, 2391.261
0.07482866, 2391.261
0.07682866, 2391.261
0.07882866, 2391.261
0.08082866, 2391.261
0.08282866, 2391.261
0.08482866, 2391.261
0.08682866, 2391.261
0.08882866, 2391.261
0.09082866, 2391.261
0.09282866, 2391.261
0.09482866, 2391.261
0.09682866, 2391.261
0.09882866, 2391.261
0.1008287, 2391.261
0.1028287, 2391.261
0.1048287, 2391.261
0.1068287, 2391.261
0.1088287, 2391.261
0.1108287, 2391.261
0.1128287, 2391.261
0.1148287, 2391.261
0.1168287, 2391.261
0.1188287, 2391.261
0.1208287, 2391.261
0.1228287, 2391.261
0.1248287, 2391.261
0.1268287, 2391.261
0.1288287, 2391.261
0.1308287, 2391.261
0.1328287, 2391.261
0.1348287, 2391.261
0.1368287, 2391.261
0.1388287, 2391.261
0.1408287, 2391.261
0.1428287, 2391.261
0.1448287, 2391.261
0.1468287, 2391.261
0.1488287, 2391.261
0.1508287, 2391.261
0.1528287, 2391.261
0.1548287, 2391.261
0.1568287, 2391.261
0.1588287, 2391.261
0.1608287, 2391.261
0.1628287, 2391.261
0.1648287, 2391.261
0.1668287, 2391.261
0.1688287, 2391.261
0.1708287, 2391.261
0.1728287, 2391.261
0.1748287, 2391.261
0.1768287, 2391.261
0.1788287, 2391.261
0.1808287, 2391.261
0.1828287, 2391.261
0.1848287, 2391.261
0.1868287, 2391.261
0.1888287, 2391.261
0.1908287, 2391.261
0.1928287, 2391.261
0.1948287, 2391.261
0.1968287, 2391.261
0.1988287, 2391.261
0.2, 2391.261


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-DRGEP-temperature-1200K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1200 K
#
# Sarathy DRGEP mechanism
#
# time (sec), temperature (K)
0, 1200
6.01E-14, 1200
1.00E-11, 1200
3.40E-11, 1200
8.71E-11, 1200
3.28E-10, 1200
1.07E-09, 1200
2.26E-09, 1200
3.65E-09, 1200
6.04E-09, 1200
9.90E-09, 1200
1.67E-08, 1200
2.69E-08, 1200
4.08E-08, 1199.999
5.47E-08, 1199.999
7.33E-08, 1199.999
1.14E-07, 1199.998
1.64E-07, 1199.997
2.53E-07, 1199.996
4.16E-07, 1199.993
7.12E-07, 1199.988
1.19E-06, 1199.98
1.77E-06, 1199.971
2.38E-06, 1199.96
3.44E-06, 1199.943
5.54E-06, 1199.907
7.24E-06, 1199.878
9.14E-06, 1199.846
1.14E-05, 1199.807
1.31E-05, 1199.778
1.45E-05, 1199.752
1.59E-05, 1199.728
1.99E-05, 1199.66
2.53E-05, 1199.578
2.58E-05, 1199.571
3.03E-05, 1199.52
3.73E-05, 1199.499
4.42E-05, 1199.585
5.68E-05, 1200.204
6.93E-05, 1201.776
8.11E-05, 1204.691
8.18E-05, 1204.895
8.18E-05, 1204.896
8.18E-05, 1204.901
8.18E-05, 1204.919
8.22E-05, 1205.051
8.57E-05, 1206.355
9.62E-05, 1211.689
1.07E-04, 1220.395
1.14E-04, 1229.231
1.21E-04, 1239.388
1.25E-04, 1249.205
1.29E-04, 1259.447
1.31E-04, 1267.069
1.33E-04, 1274.871
1.35E-04, 1282.275
1.37E-04, 1290.06
1.38E-04, 1296.969
1.40E-04, 1311.701
1.42E-04, 1323.286
1.43E-04, 1334.141
1.44E-04, 1346.838
1.45E-04, 1362.442
1.46E-04, 1374.065
1.47E-04, 1386.003
1.48E-04, 1396.774
1.48E-04, 1406.443
1.49E-04, 1414.357
1.50E-04, 1441.738
1.50E-04, 1462.175
1.51E-04, 1476.126
1.51E-04, 1489.38
1.51E-04, 1503.044
1.52E-04, 1513.112
1.52E-04, 1532.905
1.52E-04, 1547.091
1.53E-04, 1559.397
1.53E-04, 1571.107
1.53E-04, 1581.198
1.53E-04, 1599.847
1.53E-04, 1618.073
1.53E-04, 1633
1.54E-04, 1656.766
1.54E-04, 1673.96
1.54E-04, 1687.414
1.54E-04, 1703.051
1.54E-04, 1717.077
1.54E-04, 1730.172
1.54E-04, 1747.372
1.54E-04, 1773.324
1.54E-04, 1822.528
1.54E-04, 1863.579
1.54E-04, 1895.267
1.54E-04, 1919.774
1.55E-04, 1937.907
1.55E-04, 1959.214
1.55E-04, 1979.221
1.55E-04, 1992.679
1.55E-04, 2004.213
1.55E-04, 2013.747
1.55E-04, 2027.429
1.55E-04, 2035.876
1.55E-04, 2042.087
1.55E-04, 2046.716
1.55E-04, 2050.757
1.55E-04, 2054.703
1.55E-04, 2058.558
1.55E-04, 2062.329
1.55E-04, 2065.813
1.55E-04, 2068.754
1.55E-04, 2071.377
1.55E-04, 2077.573
1.55E-04, 2087.406
1.55E-04, 2095.763
1.55E-04, 2101.018
1.55E-04, 2105.802
1.55E-04, 2110.509
1.55E-04, 2115.146
1.55E-04, 2119.718
1.55E-04, 2124.228
1.55E-04, 2130.207
1.55E-04, 2143.693
1.55E-04, 2154.204
1.55E-04, 2161.657
1.55E-04, 2166.981
1.55E-04, 2172.002
1.55E-04, 2176.966
1.55E-04, 2181.876
1.55E-04, 2186.732
1.55E-04, 2191.515
1.55E-04, 2195.797
1.55E-04, 2200.402
1.55E-04, 2204.816
1.55E-04, 2208.947
1.55E-04, 2213.095
1.55E-04, 2218.407
1.55E-04, 2223.952
1.55E-04, 2229.426
1.55E-04, 2234.445
1.55E-04, 2239.251
1.55E-04, 2243.999
1.55E-04, 2248.602
1.55E-04, 2252.775
1.55E-04, 2256.902
1.55E-04, 2260.983
1.55E-04, 2265.016
1.55E-04, 2269.003
1.56E-04, 2272.943
1.56E-04, 2276.836
1.56E-04, 2280.682
1.56E-04, 2284.481
1.56E-04, 2290.919
1.56E-04, 2303.915
1.56E-04, 2316.303
1.56E-04, 2325.706
1.56E-04, 2333.197
1.56E-04, 2340.435
1.56E-04, 2346.583
1.56E-04, 2351.355
1.56E-04, 2354.845
1.56E-04, 2357.694
1.56E-04, 2360.365
1.56E-04, 2362.629
1.56E-04, 2365.526
1.56E-04, 2372.397
1.56E-04, 2378.983
1.56E-04, 2389.068
1.56E-04, 2399.482
1.56E-04, 2409.11
1.56E-04, 2416.497
1.57E-04, 2425.672
1.57E-04, 2441.213
1.57E-04, 2454.207
1.57E-04, 2462.056
1.57E-04, 2468.074
1.57E-04, 2482.235
1.58E-04, 2496.205
1.58E-04, 2504.752
1.58E-04, 2509.973
1.59E-04, 2514.262
1.59E-04, 2517.43
1.59E-04, 2520.239
1.59E-04, 2522.53
1.59E-04, 2524.371
1.59E-04, 2526.051
1.60E-04, 2527.502
1.60E-04, 2530.794
1.61E-04, 2536.743
1.62E-04, 2540.199
1.63E-04, 2541.855
1.63E-04, 2543.204
1.65E-04, 2544.453
1.66E-04, 2545.139
1.68E-04, 2545.47
1.70E-04, 2545.653
1.72E-04, 2545.746
1.75E-04, 2545.771
1.80E-04, 2545.779
1.85E-04, 2545.78
2.26E-04, 2545.78
0.002226313, 2545.78
0.004226313, 2545.78
0.006226313, 2545.78
0.008226313, 2545.78
0.01022631, 2545.78
0.01222631, 2545.78
0.01422631, 2545.78
0.01622631, 2545.78
0.01822631, 2545.78
0.02022631, 2545.78
0.02222631, 2545.78
0.02422631, 2545.78
0.02622631, 2545.78
0.02822631, 2545.78
0.03022631, 2545.78
0.03222631, 2545.78
0.03422631, 2545.78
0.03622631, 2545.78
0.03822631, 2545.78
0.04022631, 2545.78
0.04222631, 2545.78
0.04422631, 2545.78
0.04622631, 2545.78
0.04822631, 2545.78
0.05022631, 2545.78
0.05222631, 2545.78
0.05422631, 2545.78
0.05622631, 2545.78
0.05822631, 2545.78
0.06022631, 2545.78
0.06222631, 2545.78
0.06422631, 2545.78
0.06622631, 2545.78
0.06822631, 2545.78
0.07022631, 2545.78
0.07222631, 2545.78
0.07422631, 2545.78
0.07622631, 2545.78
0.07822631, 2545.78
0.08022631, 2545.78
0.08222631, 2545.78
0.08422631, 2545.78
0.08622631, 2545.78
0.08822631, 2545.78
0.09022631, 2545.78
0.09222631, 2545.78
0.09422631, 2545.78
0.09622631, 2545.78
0.09822631, 2545.78
0.1002263, 2545.78
0.1022263, 2545.78
0.1042263, 2545.78
0.1062263, 2545.78
0.1082263, 2545.78
0.1102263, 2545.78
0.1122263, 2545.78
0.1142263, 2545.78
0.1162263, 2545.78
0.1182263, 2545.78
0.1202263, 2545.78
0.1222263, 2545.78
0.1242263, 2545.78
0.1262263, 2545.78
0.1282263, 2545.78
0.1302263, 2545.78
0.1322263, 2545.78
0.1342263, 2545.78
0.1362263, 2545.78
0.1382263, 2545.78
0.1402263, 2545.78
0.1422263, 2545.78
0.1442263, 2545.78
0.1462263, 2545.78
0.1482263, 2545.78
0.1502263, 2545.78
0.1522263, 2545.78
0.1542263, 2545.78
0.1562263, 2545.78
0.1582263, 2545.78
0.1602263, 2545.78
0.1622263, 2545.78
0.1642263, 2545.78
0.1662263, 2545.78
0.1682263, 2545.78
0.1702263, 2545.78
0.1722263, 2545.78
0.1742263, 2545.78
0.1762263, 2545.78
0.1782263, 2545.78
0.1802263, 2545.78
0.1822263, 2545.78
0.1842263, 2545.78
0.1862263, 2545.78
0.1882263, 2545.78
0.1902263, 2545.78
0.1922263, 2545.78
0.1942263, 2545.78
0.1962263, 2545.78
0.1982263, 2545.78
0.2, 2545.78


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-DRGEP-temperature-1400K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1400 K
#
# Sarathy DRGEP mechanism
#
# time (sec), temperature (K)
0, 1400
4.80E-16, 1400
1.46E-12, 1400
7.79E-12, 1400
1.63E-11, 1400
3.37E-11, 1400
7.52E-11, 1400
2.58E-10, 1399.999
6.27E-10, 1399.999
1.07E-09, 1399.998
1.77E-09, 1399.996
3.00E-09, 1399.994
4.86E-09, 1399.989
7.51E-09, 1399.983
1.16E-08, 1399.973
1.84E-08, 1399.957
2.59E-08, 1399.939
3.23E-08, 1399.923
3.83E-08, 1399.909
4.65E-08, 1399.888
6.58E-08, 1399.84
1.01E-07, 1399.751
1.55E-07, 1399.609
2.48E-07, 1399.356
3.37E-07, 1399.113
4.47E-07, 1398.811
6.51E-07, 1398.27
8.14E-07, 1397.855
1.24E-06, 1396.874
1.79E-06, 1395.88
2.27E-06, 1395.238
2.48E-06, 1395.035
2.53E-06, 1394.99
2.91E-06, 1394.771
3.48E-06, 1394.785
4.36E-06, 1395.729
5.23E-06, 1397.99
5.38E-06, 1398.519
5.38E-06, 1398.521
5.39E-06, 1398.562
5.43E-06, 1398.723
5.62E-06, 1399.489
6.38E-06, 1403.363
6.99E-06, 1407.487
7.73E-06, 1414.027
8.28E-06, 1420.122
8.66E-06, 1425.014
8.98E-06, 1429.683
9.31E-06, 1434.876
9.62E-06, 1440.479
9.88E-06, 1445.621
1.01E-05, 1450.68
1.03E-05, 1455.948
1.06E-05, 1461.164
1.07E-05, 1466.277
1.09E-05, 1471.488
1.12E-05, 1478.691
1.17E-05, 1498.508
1.21E-05, 1517.351
1.24E-05, 1530.971
1.27E-05, 1547.617
1.29E-05, 1564.567
1.31E-05, 1578.135
1.34E-05, 1601.308
1.35E-05, 1618.11
1.36E-05, 1631.896
1.38E-05, 1654.959
1.40E-05, 1679.09
1.41E-05, 1696.785
1.41E-05, 1715.892
1.42E-05, 1732.391
1.43E-05, 1745.863
1.43E-05, 1761.258
1.44E-05, 1788.299
1.45E-05, 1807.38
1.45E-05, 1825.211
1.46E-05, 1843.05
1.46E-05, 1869.318
1.46E-05, 1888.35
1.47E-05, 1912.201
1.47E-05, 1933.172
1.47E-05, 1950.908
1.48E-05, 1966.41
1.48E-05, 1980.793
1.48E-05, 1993.193
1.48E-05, 2012.368
1.48E-05, 2048.075
1.49E-05, 2069.808
1.49E-05, 2086.535
1.49E-05, 2104.589
1.49E-05, 2125.088
1.49E-05, 2137.753
1.49E-05, 2147.886
1.50E-05, 2168.287
1.50E-05, 2185.501
1.50E-05, 2197.74
1.50E-05, 2208.178
1.51E-05, 2216.803
1.51E-05, 2223.801
1.51E-05, 2234.698
1.51E-05, 2244.194
1.51E-05, 2252.448
1.51E-05, 2259.974
1.52E-05, 2266.689
1.52E-05, 2284.326
1.52E-05, 2300.861
1.53E-05, 2311.795
1.53E-05, 2321.375
1.53E-05, 2333.58
1.54E-05, 2353.023
1.54E-05, 2370.197
1.55E-05, 2381.889
1.55E-05, 2392.057
1.55E-05, 2401.913
1.56E-05, 2409.178
1.56E-05, 2413.261
1.56E-05, 2418.697
1.56E-05, 2424.485
1.56E-05, 2430.15
1.57E-05, 2435.695
1.57E-05, 2443.411
1.57E-05, 2452.793
1.58E-05, 2461.806
1.58E-05, 2470.458
1.58E-05, 2476.612
1.59E-05, 2486.135
1.59E-05, 2495.148
1.60E-05, 2503.605
1.60E-05, 2509.466
1.61E-05, 2522.606
1.62E-05, 2533.925
1.62E-05, 2540.753
1.63E-05, 2551.337
1.63E-05, 2560.08
1.64E-05, 2565.607
1.64E-05, 2570.832
1.65E-05, 2577.401
1.67E-05, 2593.108
1.68E-05, 2605.503
1.69E-05, 2613.75
1.71E-05, 2621.769
1.73E-05, 2632.056
1.74E-05, 2639.648
1.76E-05, 2643.862
1.77E-05, 2647.557
1.78E-05, 2650.933
1.79E-05, 2653.938
1.80E-05, 2656.751
1.81E-05, 2660.703
1.83E-05, 2663.684
1.84E-05, 2666.344
1.85E-05, 2668.649
1.87E-05, 2670.56
1.88E-05, 2672.056
1.89E-05, 2673.407
1.90E-05, 2674.662
1.91E-05, 2675.844
1.95E-05, 2680.244
2.01E-05, 2684.105
2.06E-05, 2686.28
2.17E-05, 2689.371
2.37E-05, 2691.423
2.65E-05, 2692.034
2.92E-05, 2692.139
3.62E-05, 2692.161
1.65E-04, 2692.161
0.002165328, 2692.161
0.004165328, 2692.161
0.006165328, 2692.161
0.008165328, 2692.161
0.01016533, 2692.161
0.01216533, 2692.161
0.01416533, 2692.161
0.01616533, 2692.161
0.01816533, 2692.161
0.02016533, 2692.161
0.02216533, 2692.161
0.02416533, 2692.161
0.02616533, 2692.161
0.02816533, 2692.161
0.03016533, 2692.161
0.03216533, 2692.161
0.03416533, 2692.161
0.03616533, 2692.161
0.03816533, 2692.161
0.04016533, 2692.161
0.04216533, 2692.161
0.04416533, 2692.161
0.04616533, 2692.161
0.04816533, 2692.161
0.05016533, 2692.161
0.05216533, 2692.161
0.05416533, 2692.161
0.05616533, 2692.161
0.05816533, 2692.161
0.06016533, 2692.161
0.06216533, 2692.161
0.06416533, 2692.161
0.06616533, 2692.161
0.06816533, 2692.161
0.07016533, 2692.161
0.07216533, 2692.161
0.07416533, 2692.161
0.07616533, 2692.161
0.07816533, 2692.161
0.08016533, 2692.161
0.08216533, 2692.161
0.08416533, 2692.161
0.08616533, 2692.161
0.08816533, 2692.161
0.09016533, 2692.161
0.09216533, 2692.161
0.09416533, 2692.161
0.09616533, 2692.161
0.09816533, 2692.161
0.1001653, 2692.161
0.1021653, 2692.161
0.1041653, 2692.161
0.1061653, 2692.161
0.1081653, 2692.161
0.1101653, 2692.161
0.1121653, 2692.161
0.1141653, 2692.161
0.1161653, 2692.161
0.1181653, 2692.161
0.1201653, 2692.161
0.1221653, 2692.161
0.1241653, 2692.161
0.1261653, 2692.161
0.1281653, 2692.161
0.1301653, 2692.161
0.1321653, 2692.161
0.1341653, 2692.161
0.1361653, 2692.161
0.1381653, 2692.161
0.1401653, 2692.161
0.1421653, 2692.161
0.1441653, 2692.161
0.1461653, 2692.161
0.1481653, 2692.161
0.1501653, 2692.161
0.1521653, 2692.161
0.1541653, 2692.161
0.1561653, 2692.161
0.1581653, 2692.161
0.1601653, 2692.161
0.1621653, 2692.161
0.1641653, 2692.161
0.1661653, 2692.161
0.1681653, 2692.161
0.1701653, 2692.161
0.1721653, 2692.161
0.1741653, 2692.161
0.1761653, 2692.161
0.1781653, 2692.161
0.1801653, 2692.161
0.1821653, 2692.161
0.1841653, 2692.161
0.1861653, 2692.161
0.1881653, 2692.161
0.1901653, 2692.161
0.1921653, 2692.161
0.1941653, 2692.161
0.1961653, 2692.161
0.1981653, 2692.161
0.2, 2692.161


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-DRGEP-temperature-1600K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1600 K
#
# Sarathy DRGEP mechanism
#
# time (sec), temperature (K)
0, 1600
1.22E-17, 1600
1.89E-13, 1600
2.37E-12, 1600
7.67E-12, 1599.999
1.30E-11, 1599.999
1.84E-11, 1599.999
2.85E-11, 1599.998
5.81E-11, 1599.995
1.41E-10, 1599.989
2.63E-10, 1599.979
4.30E-10, 1599.964
7.31E-10, 1599.938
1.21E-09, 1599.894
1.96E-09, 1599.826
3.03E-09, 1599.726
4.60E-09, 1599.58
6.16E-09, 1599.433
7.60E-09, 1599.296
8.87E-09, 1599.176
1.05E-08, 1599.017
1.66E-08, 1598.436
2.67E-08, 1597.461
3.84E-08, 1596.321
5.88E-08, 1594.375
7.95E-08, 1592.487
9.21E-08, 1591.412
1.30E-07, 1588.534
1.78E-07, 1585.757
2.27E-07, 1583.926
3.09E-07, 1582.605
3.62E-07, 1582.698
4.24E-07, 1583.565
5.44E-07, 1587.138
5.72E-07, 1588.301
5.73E-07, 1588.315
5.84E-07, 1588.83
6.20E-07, 1590.534
6.58E-07, 1592.523
6.92E-07, 1594.427
7.51E-07, 1598.187
9.73E-07, 1616.379
1.17E-06, 1638.398
1.31E-06, 1656.373
1.42E-06, 1673.366
1.49E-06, 1685.999
1.55E-06, 1696.929
1.62E-06, 1709.187
1.67E-06, 1719.804
1.74E-06, 1733.996
1.87E-06, 1767.158
1.95E-06, 1790.242
2.00E-06, 1807.234
2.04E-06, 1821.274
2.11E-06, 1846.665
2.15E-06, 1865.129
2.18E-06, 1881.078
2.21E-06, 1899.42
2.25E-06, 1922.976
2.27E-06, 1939.852
2.29E-06, 1955.603
2.31E-06, 1969.156
2.33E-06, 1981.324
2.36E-06, 2012.887
2.40E-06, 2054.61
2.42E-06, 2087.198
2.44E-06, 2112.539
2.46E-06, 2149.04
2.49E-06, 2186.432
2.50E-06, 2212.243
2.52E-06, 2232.835
2.53E-06, 2250.617
2.54E-06, 2265.346
2.55E-06, 2276.61
2.56E-06, 2285.584
2.56E-06, 2291.484
2.57E-06, 2295.886
2.57E-06, 2299.515
2.58E-06, 2302.792
2.58E-06, 2305.746
2.58E-06, 2308.615
2.59E-06, 2311.406
2.59E-06, 2315.599
2.61E-06, 2324.785
2.62E-06, 2333.392
2.63E-06, 2340.153
2.64E-06, 2346.581
2.65E-06, 2352.038
2.67E-06, 2361.611
2.69E-06, 2375.407
2.72E-06, 2388.686
2.74E-06, 2399.546
2.76E-06, 2410.64
2.79E-06, 2424.309
2.82E-06, 2437.577
2.84E-06, 2447.359
2.86E-06, 2455.667
2.88E-06, 2463.736
2.89E-06, 2470.066
2.90E-06, 2474.543
2.91E-06, 2478.694
2.92E-06, 2482.647
2.93E-06, 2485.934
2.95E-06, 2494.58
2.97E-06, 2502.891
2.99E-06, 2511.006
3.01E-06, 2518.926
3.03E-06, 2525.286
3.05E-06, 2532.574
3.08E-06, 2541.28
3.10E-06, 2549.726
3.12E-06, 2557.29
3.14E-06, 2564.052
3.19E-06, 2579.647
3.25E-06, 2595.04
3.29E-06, 2606.677
3.34E-06, 2618.262
3.41E-06, 2634.812
3.45E-06, 2644.773
3.49E-06, 2652.781
3.53E-06, 2659.928
3.58E-06, 2669.666
3.61E-06, 2675.374
3.64E-06, 2679.945
3.66E-06, 2684.076
3.69E-06, 2688.072
3.72E-06, 2691.937
3.74E-06, 2695.814
3.77E-06, 2700.064
3.81E-06, 2705.025
3.90E-06, 2716.787
3.98E-06, 2725.311
4.05E-06, 2732.939
4.11E-06, 2738.64
4.27E-06, 2751.444
4.45E-06, 2763.797
4.58E-06, 2771.639
4.85E-06, 2784.034
5.07E-06, 2792.333
5.29E-06, 2798.762
5.52E-06, 2803.95
5.74E-06, 2808.154
5.96E-06, 2811.575
6.44E-06, 2817.037
6.98E-06, 2820.859
7.47E-06, 2823.104
7.92E-06, 2824.454
8.37E-06, 2825.357
9.83E-06, 2826.745
1.20E-05, 2827.22
1.39E-05, 2827.285
1.64E-05, 2827.301
2.63E-05, 2827.303
0.002026305, 2827.303
0.004026305, 2827.303
0.006026305, 2827.303
0.008026305, 2827.303
0.0100263, 2827.303
0.0120263, 2827.303
0.0140263, 2827.303
0.0160263, 2827.303
0.0180263, 2827.303
0.0200263, 2827.303
0.0220263, 2827.303
0.0240263, 2827.303
0.0260263, 2827.303
0.0280263, 2827.303
0.0300263, 2827.303
0.0320263, 2827.303
0.0340263, 2827.303
0.0360263, 2827.303
0.0380263, 2827.303
0.0400263, 2827.303
0.0420263, 2827.303
0.0440263, 2827.303
0.0460263, 2827.303
0.0480263, 2827.303
0.0500263, 2827.303
0.0520263, 2827.303
0.0540263, 2827.303
0.0560263, 2827.303
0.0580263, 2827.303
0.0600263, 2827.303
0.0620263, 2827.303
0.0640263, 2827.303
0.0660263, 2827.303
0.0680263, 2827.303
0.0700263, 2827.303
0.0720263, 2827.303
0.0740263, 2827.303
0.0760263, 2827.303
0.0780263, 2827.303
0.0800263, 2827.303
0.0820263, 2827.303
0.0840263, 2827.303
0.0860263, 2827.303
0.0880263, 2827.303
0.0900263, 2827.303
0.0920263, 2827.303
0.0940263, 2827.303
0.0960263, 2827.303
0.0980263, 2827.303
0.1000263, 2827.303
0.1020263, 2827.303
0.1040263, 2827.303
0.1060263, 2827.303
0.1080263, 2827.303
0.1100263, 2827.303
0.1120263, 2827.303
0.1140263, 2827.303
0.1160263, 2827.303
0.1180263, 2827.303
0.1200263, 2827.303
0.1220263, 2827.303
0.1240263, 2827.303
0.1260263, 2827.303
0.1280263, 2827.303
0.1300263, 2827.303
0.1320263, 2827.303
0.1340263, 2827.303
0.1360263, 2827.303
0.1380263, 2827.303
0.1400263, 2827.303
0.1420263, 2827.303
0.1440263, 2827.303
0.1460263, 2827.303
0.1480263, 2827.303
0.1500263, 2827.303
0.1520263, 2827.303
0.1540263, 2827.303
0.1560263, 2827.303
0.1580263, 2827.303
0.1600263, 2827.303
0.1620263, 2827.303
0.1640263, 2827.303
0.1660263, 2827.303
0.1680263, 2827.303
0.1700263, 2827.303
0.1720263, 2827.303
0.1740263, 2827.303
0.1760263, 2827.303
0.1780263, 2827.303
0.1800263, 2827.303
0.1820263, 2827.303
0.1840263, 2827.303
0.1860263, 2827.303
0.1880263, 2827.303
0.1900263, 2827.303
0.1920263, 2827.303
0.1940263, 2827.303
0.1960263, 2827.303
0.1980263, 2827.303
0.2, 2827.303


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-DRGEPSA-temperature-1000K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1000 K
#
# Sarathy DRGEPSA mechanism
#
# time (sec), temperature (K)
0, 1000
6.35E-12, 1000
1.07E-10, 1000
6.16E-10, 1000
1.79E-09, 1000
2.74E-09, 1000
3.70E-09, 1000
5.57E-09, 1000
8.18E-09, 1000
1.49E-08, 1000
2.42E-08, 1000
3.99E-08, 1000
6.75E-08, 1000
1.13E-07, 1000
1.93E-07, 1000
3.20E-07, 1000
4.68E-07, 1000
7.25E-07, 1000
1.10E-06, 1000
1.58E-06, 1000
2.22E-06, 1000
3.63E-06, 999.9999
6.89E-06, 999.9999
1.29E-05, 999.9997
2.27E-05, 999.9996
5.15E-05, 999.9991
9.47E-05, 999.9986
1.38E-04, 999.9985
2.06E-04, 999.9993
2.34E-04, 1000
2.34E-04, 1000
2.34E-04, 1000
2.35E-04, 1000
2.40E-04, 1000
2.67E-04, 1000.001
3.29E-04, 1000.005
3.84E-04, 1000.012
4.39E-04, 1000.021
4.89E-04, 1000.033
5.39E-04, 1000.05
6.09E-04, 1000.085
6.73E-04, 1000.13
7.20E-04, 1000.175
7.62E-04, 1000.223
8.02E-04, 1000.277
8.40E-04, 1000.338
8.76E-04, 1000.403
9.09E-04, 1000.471
9.39E-04, 1000.539
9.68E-04, 1000.612
0.001096405, 1001.021
0.001304594, 1002.062
0.00149252, 1003.554
0.001617405, 1004.944
0.001734713, 1006.637
0.001840548, 1008.58
0.002001862, 1012.59
0.002123235, 1016.815
0.002193844, 1019.968
0.002248049, 1022.858
0.002315043, 1027.168
0.002383679, 1032.736
0.002439958, 1038.538
0.002483486, 1044.115
0.00254098, 1053.648
0.002587613, 1064.211
0.002618871, 1073.587
0.002639254, 1081.207
0.00265487, 1088.17
0.002678869, 1101.592
0.002694202, 1112.677
0.002705388, 1122.58
0.002713858, 1131.465
0.002720761, 1139.852
0.002729486, 1152.36
0.002741534, 1174.533
0.002749205, 1192.94
0.002754162, 1207.327
0.002757532, 1218.521
0.002760883, 1230.997
0.002763542, 1241.998
0.002766201, 1254.114
0.002768859, 1267.496
0.002771505, 1282.256
0.002773556, 1294.835
0.002775272, 1306.239
0.002776679, 1316.284
0.00277989, 1342.055
0.002782647, 1368.488
0.00278438, 1388.069
0.002785448, 1401.704
0.002786143, 1411.367
0.00278672, 1419.963
0.002787295, 1429.098
0.002788334, 1447.362
0.002789864, 1479.569
0.002790719, 1501.333
0.002791249, 1516.594
0.002791688, 1530.525
0.002791898, 1537.663
0.002792404, 1556.273
0.002792883, 1576.119
0.002793301, 1595.583
0.002793685, 1615.663
0.002793956, 1631.409
0.002794171, 1645.035
0.002794345, 1656.911
0.002794489, 1667.425
0.002794681, 1682.589
0.002794921, 1703.726
0.002795091, 1720.437
0.002795331, 1747.557
0.002795524, 1773.15
0.002795666, 1794.707
0.002795763, 1811.026
0.002795845, 1825.895
0.00279591, 1838.398
0.002795972, 1850.663
0.002796079, 1872.7
0.002796158, 1889.426
0.002796215, 1901.441
0.002796288, 1916.352
0.002796365, 1931.695
0.002796417, 1941.656
0.002796466, 1950.999
0.002796539, 1964.413
0.0027966, 1975.546
0.002796655, 1985.375
0.002796682, 1990.248
0.002796728, 1998.441
0.002796776, 2006.903
0.002796815, 2013.781
0.002796854, 2020.462
0.002796893, 2027.284
0.002796943, 2035.968
0.002796984, 2042.879
0.002797033, 2051.311
0.002797093, 2061.291
0.002797135, 2068.349
0.002797171, 2074.298
0.002797202, 2079.464
0.002797275, 2091.378
0.002797378, 2107.703
0.002797461, 2120.661
0.002797523, 2129.985
0.002797567, 2136.578
0.002797665, 2150.842
0.002797808, 2170.568
0.002797902, 2182.805
0.002797974, 2191.858
0.002798048, 2200.719
0.002798157, 2213.257
0.002798234, 2221.68
0.002798329, 2231.506
0.002798455, 2243.642
0.002798542, 2251.45
0.002798662, 2261.493
0.00279881, 2272.842
0.002798934, 2281.449
0.00279905, 2288.93
0.002799173, 2296.163
0.002799335, 2304.81
0.002799497, 2312.532
0.002799659, 2319.436
0.002799811, 2325.27
0.002799919, 2329.054
0.002800025, 2332.523
0.002800131, 2335.757
0.002800237, 2338.775
0.002800344, 2341.594
0.002800442, 2344.035
0.00280077, 2351.191
0.002801152, 2357.945
0.002801844, 2367.007
0.002802532, 2373.274
0.002803192, 2377.592
0.0028038, 2380.562
0.002804594, 2383.421
0.002805504, 2385.718
0.002807333, 2388.447
0.002809466, 2389.961
0.002811252, 2390.574
0.002814593, 2391.051
0.002819605, 2391.226
0.002824617, 2391.255
0.002829629, 2391.26
0.00283464, 2391.261
0.002842946, 2391.261
0.002851967, 2391.261
0.002867604, 2391.261
0.002899308, 2391.261
0.004899308, 2391.261
0.006899308, 2391.261
0.008899308, 2391.261
0.01089931, 2391.261
0.01289931, 2391.261
0.01489931, 2391.261
0.01689931, 2391.261
0.01889931, 2391.261
0.02089931, 2391.261
0.02289931, 2391.261
0.02489931, 2391.261
0.02689931, 2391.261
0.02889931, 2391.261
0.03089931, 2391.261
0.03289931, 2391.261
0.03489931, 2391.261
0.03689931, 2391.261
0.03889931, 2391.261
0.04089931, 2391.261
0.04289931, 2391.261
0.04489931, 2391.261
0.04689931, 2391.261
0.04889931, 2391.261
0.05089931, 2391.261
0.05289931, 2391.261
0.05489931, 2391.261
0.05689931, 2391.261
0.05889931, 2391.261
0.06089931, 2391.261
0.06289931, 2391.261
0.06489931, 2391.261
0.06689931, 2391.261
0.06889931, 2391.261
0.07089931, 2391.261
0.07289931, 2391.261
0.07489931, 2391.261
0.07689931, 2391.261
0.07889931, 2391.261
0.08089931, 2391.261
0.08289931, 2391.261
0.08489931, 2391.261
0.08689931, 2391.261
0.08889931, 2391.261
0.09089931, 2391.261
0.09289931, 2391.261
0.09489931, 2391.261
0.09689931, 2391.261
0.09889931, 2391.261
0.1008993, 2391.261
0.1028993, 2391.261
0.1048993, 2391.261
0.1068993, 2391.261
0.1088993, 2391.261
0.1108993, 2391.261
0.1128993, 2391.261
0.1148993, 2391.261
0.1168993, 2391.261
0.1188993, 2391.261
0.1208993, 2391.261
0.1228993, 2391.261
0.1248993, 2391.261
0.1268993, 2391.261
0.1288993, 2391.261
0.1308993, 2391.261
0.1328993, 2391.261
0.1348993, 2391.261
0.1368993, 2391.261
0.1388993, 2391.261
0.1408993, 2391.261
0.1428993, 2391.261
0.1448993, 2391.261
0.1468993, 2391.261
0.1488993, 2391.261
0.1508993, 2391.261
0.1528993, 2391.261
0.1548993, 2391.261
0.1568993, 2391.261
0.1588993, 2391.261
0.1608993, 2391.261
0.1628993, 2391.261
0.1648993, 2391.261
0.1668993, 2391.261
0.1688993, 2391.261
0.1708993, 2391.261
0.1728993, 2391.261
0.1748993, 2391.261
0.1768993, 2391.261
0.1788993, 2391.261
0.1808993, 2391.261
0.1828993, 2391.261
0.1848993, 2391.261
0.1868993, 2391.261
0.1888993, 2391.261
0.1908993, 2391.261
0.1928993, 2391.261
0.1948993, 2391.261
0.1968993, 2391.261
0.1988993, 2391.261
0.2, 2391.261


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-DRGEPSA-temperature-1200K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1200 K
#
# Sarathy DRGEPSA mechanism
#
# time (sec), temperature (K)
0, 1200
5.08E-14, 1200
8.59E-12, 1200
3.95E-11, 1200
1.21E-10, 1200
4.35E-10, 1200
1.26E-09, 1200
2.24E-09, 1200
3.94E-09, 1200
6.19E-09, 1200
9.76E-09, 1200
1.55E-08, 1200
2.30E-08, 1200
3.19E-08, 1199.999
4.69E-08, 1199.999
7.10E-08, 1199.999
1.11E-07, 1199.998
1.61E-07, 1199.997
2.39E-07, 1199.996
3.29E-07, 1199.994
4.23E-07, 1199.993
6.63E-07, 1199.989
1.07E-06, 1199.982
1.65E-06, 1199.973
2.28E-06, 1199.962
2.85E-06, 1199.953
3.32E-06, 1199.945
4.05E-06, 1199.932
7.96E-06, 1199.866
1.30E-05, 1199.779
1.81E-05, 1199.691
2.31E-05, 1199.609
2.76E-05, 1199.547
3.07E-05, 1199.515
3.36E-05, 1199.497
3.61E-05, 1199.492
3.84E-05, 1199.499
4.05E-05, 1199.515
4.24E-05, 1199.541
4.43E-05, 1199.577
4.61E-05, 1199.621
5.08E-05, 1199.796
6.49E-05, 1201.009
7.90E-05, 1203.833
9.25E-05, 1209.077
1.01E-04, 1214.077
1.07E-04, 1219.712
1.13E-04, 1226.569
1.21E-04, 1237.902
1.26E-04, 1247.719
1.29E-04, 1255.438
1.31E-04, 1263.487
1.33E-04, 1271.119
1.39E-04, 1296.812
1.42E-04, 1321.763
1.45E-04, 1348.693
1.48E-04, 1380.934
1.49E-04, 1404.913
1.50E-04, 1416.027
1.50E-04, 1430.863
1.51E-04, 1449.094
1.52E-04, 1463.784
1.52E-04, 1476.965
1.52E-04, 1488.678
1.53E-04, 1498.756
1.53E-04, 1508.437
1.53E-04, 1518.189
1.53E-04, 1532.852
1.54E-04, 1558.189
1.54E-04, 1587.405
1.54E-04, 1607.462
1.55E-04, 1626.796
1.55E-04, 1650.816
1.55E-04, 1680.128
1.55E-04, 1702.429
1.55E-04, 1720.715
1.55E-04, 1732.678
1.55E-04, 1743.288
1.55E-04, 1753.706
1.55E-04, 1764.166
1.56E-04, 1781.819
1.56E-04, 1796.569
1.56E-04, 1810.363
1.56E-04, 1823.683
1.56E-04, 1838.342
1.56E-04, 1867.554
1.56E-04, 1891.928
1.56E-04, 1912.266
1.56E-04, 1931.413
1.56E-04, 1947.883
1.56E-04, 1969.532
1.56E-04, 1993.284
1.56E-04, 2009.76
1.56E-04, 2024.827
1.56E-04, 2035.713
1.56E-04, 2051.319
1.56E-04, 2062.115
1.56E-04, 2076.559
1.56E-04, 2088.616
1.56E-04, 2097.165
1.56E-04, 2104.682
1.56E-04, 2110.339
1.56E-04, 2119.47
1.56E-04, 2128.023
1.56E-04, 2134.902
1.56E-04, 2145.094
1.56E-04, 2153.795
1.57E-04, 2161.718
1.57E-04, 2168.314
1.57E-04, 2173.667
1.57E-04, 2178.96
1.57E-04, 2184.194
1.57E-04, 2189.37
1.57E-04, 2194.491
1.57E-04, 2199.556
1.57E-04, 2204.567
1.57E-04, 2209.525
1.57E-04, 2214.429
1.57E-04, 2219.281
1.57E-04, 2224.08
1.57E-04, 2228.826
1.57E-04, 2233.521
1.57E-04, 2238.163
1.57E-04, 2242.752
1.57E-04, 2247.29
1.57E-04, 2251.604
1.57E-04, 2256.447
1.57E-04, 2274.539
1.57E-04, 2288.381
1.57E-04, 2300.406
1.57E-04, 2315.59
1.57E-04, 2325.416
1.57E-04, 2333.956
1.57E-04, 2340.525
1.57E-04, 2345.216
1.57E-04, 2349.306
1.57E-04, 2358.616
1.58E-04, 2372.181
1.58E-04, 2381.799
1.58E-04, 2388.159
1.58E-04, 2394.243
1.58E-04, 2400.061
1.58E-04, 2406.656
1.58E-04, 2416.971
1.58E-04, 2426.272
1.58E-04, 2432.414
1.58E-04, 2437.81
1.58E-04, 2442.505
1.58E-04, 2454.257
1.59E-04, 2466.95
1.59E-04, 2474.864
1.59E-04, 2483.886
1.59E-04, 2495.825
1.60E-04, 2506.682
1.60E-04, 2514.869
1.60E-04, 2519.444
1.61E-04, 2522.953
1.61E-04, 2526.685
1.62E-04, 2533.926
1.63E-04, 2538.237
1.63E-04, 2540.599
1.65E-04, 2542.922
1.66E-04, 2544.595
1.68E-04, 2545.285
1.70E-04, 2545.538
1.71E-04, 2545.641
1.75E-04, 2545.758
1.80E-04, 2545.779
1.85E-04, 2545.78
2.03E-04, 2545.78
0.002202597, 2545.78
0.004202597, 2545.78
0.006202597, 2545.78
0.008202597, 2545.78
0.0102026, 2545.78
0.0122026, 2545.78
0.0142026, 2545.78
0.0162026, 2545.78
0.0182026, 2545.78
0.0202026, 2545.78
0.0222026, 2545.78
0.0242026, 2545.78
0.0262026, 2545.78
0.0282026, 2545.78
0.0302026, 2545.78
0.0322026, 2545.78
0.0342026, 2545.78
0.0362026, 2545.78
0.0382026, 2545.78
0.0402026, 2545.78
0.0422026, 2545.78
0.0442026, 2545.78
0.0462026, 2545.78
0.0482026, 2545.78
0.0502026, 2545.78
0.0522026, 2545.78
0.0542026, 2545.78
0.0562026, 2545.78
0.0582026, 2545.78
0.0602026, 2545.78
0.0622026, 2545.78
0.0642026, 2545.78
0.0662026, 2545.78
0.0682026, 2545.78
0.0702026, 2545.78
0.0722026, 2545.78
0.0742026, 2545.78
0.0762026, 2545.78
0.0782026, 2545.78
0.0802026, 2545.78
0.0822026, 2545.78
0.0842026, 2545.78
0.0862026, 2545.78
0.0882026, 2545.78
0.0902026, 2545.78
0.0922026, 2545.78
0.0942026, 2545.78
0.0962026, 2545.78
0.0982026, 2545.78
0.1002026, 2545.78
0.1022026, 2545.78
0.1042026, 2545.78
0.1062026, 2545.78
0.1082026, 2545.78
0.1102026, 2545.78
0.1122026, 2545.78
0.1142026, 2545.78
0.1162026, 2545.78
0.1182026, 2545.78
0.1202026, 2545.78
0.1222026, 2545.78
0.1242026, 2545.78
0.1262026, 2545.78
0.1282026, 2545.78
0.1302026, 2545.78
0.1322026, 2545.78
0.1342026, 2545.78
0.1362026, 2545.78
0.1382026, 2545.78
0.1402026, 2545.78
0.1422026, 2545.78
0.1442026, 2545.78
0.1462026, 2545.78
0.1482026, 2545.78
0.1502026, 2545.78
0.1522026, 2545.78
0.1542026, 2545.78
0.1562026, 2545.78
0.1582026, 2545.78
0.1602026, 2545.78
0.1622026, 2545.78
0.1642026, 2545.78
0.1662026, 2545.78
0.1682026, 2545.78
0.1702026, 2545.78
0.1722026, 2545.78
0.1742026, 2545.78
0.1762026, 2545.78
0.1782026, 2545.78
0.1802026, 2545.78
0.1822026, 2545.78
0.1842026, 2545.78
0.1862026, 2545.78
0.1882026, 2545.78
0.1902026, 2545.78
0.1922026, 2545.78
0.1942026, 2545.78
0.1962026, 2545.78
0.1982026, 2545.78
0.2, 2545.78


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-DRGEPSA-temperature-1400K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1400 K
#
# Sarathy DRGEPSA mechanism
#
# time (sec), temperature (K)
0, 1400
4.05E-16, 1400
1.43E-12, 1400
9.52E-12, 1400
2.20E-11, 1400
4.23E-11, 1400
1.02E-10, 1400
3.30E-10, 1399.999
6.83E-10, 1399.999
1.19E-09, 1399.998
1.93E-09, 1399.996
3.07E-09, 1399.993
5.01E-09, 1399.989
7.87E-09, 1399.982
1.16E-08, 1399.973
1.81E-08, 1399.958
2.48E-08, 1399.941
2.99E-08, 1399.929
3.44E-08, 1399.918
3.90E-08, 1399.907
4.42E-08, 1399.894
6.63E-08, 1399.839
1.04E-07, 1399.743
1.54E-07, 1399.609
2.34E-07, 1399.393
2.91E-07, 1399.236
3.50E-07, 1399.075
4.82E-07, 1398.715
5.98E-07, 1398.403
6.92E-07, 1398.158
7.68E-07, 1397.966
1.09E-06, 1397.19
1.54E-06, 1396.289
1.88E-06, 1395.718
2.19E-06, 1395.298
3.18E-06, 1394.675
4.22E-06, 1395.462
5.95E-06, 1401.108
7.22E-06, 1409.84
7.92E-06, 1416.787
8.49E-06, 1423.884
9.05E-06, 1432.509
9.49E-06, 1440.403
9.86E-06, 1447.937
1.04E-05, 1461.068
1.08E-05, 1471.34
1.11E-05, 1481.266
1.13E-05, 1490.382
1.16E-05, 1499.497
1.17E-05, 1507.792
1.20E-05, 1521.313
1.22E-05, 1532.59
1.24E-05, 1539.538
1.28E-05, 1566.679
1.31E-05, 1589.919
1.33E-05, 1608.955
1.34E-05, 1625.247
1.35E-05, 1639.358
1.36E-05, 1651.378
1.37E-05, 1664.826
1.40E-05, 1704.133
1.41E-05, 1734.268
1.42E-05, 1757.525
1.43E-05, 1778.819
1.43E-05, 1794.952
1.44E-05, 1813.126
1.45E-05, 1857.584
1.46E-05, 1896.991
1.46E-05, 1928.392
1.47E-05, 1956.191
1.47E-05, 1979.404
1.48E-05, 2015.754
1.48E-05, 2049.304
1.48E-05, 2075.617
1.48E-05, 2096.204
1.49E-05, 2111.983
1.49E-05, 2125.716
1.49E-05, 2137.315
1.49E-05, 2153.499
1.49E-05, 2165.42
1.49E-05, 2176.068
1.50E-05, 2187.038
1.50E-05, 2199.856
1.50E-05, 2209.81
1.50E-05, 2218.905
1.50E-05, 2225.661
1.50E-05, 2232.178
1.51E-05, 2237.918
1.51E-05, 2242.645
1.51E-05, 2249.345
1.51E-05, 2261.782
1.51E-05, 2272.407
1.52E-05, 2286.024
1.52E-05, 2305.776
1.53E-05, 2322.544
1.53E-05, 2335.315
1.54E-05, 2355.246
1.54E-05, 2372.35
1.55E-05, 2384.888
1.55E-05, 2396.26
1.55E-05, 2404.008
1.56E-05, 2417.249
1.56E-05, 2428.768
1.56E-05, 2438.625
1.57E-05, 2446.826
1.57E-05, 2458.838
1.58E-05, 2471.336
1.58E-05, 2480.527
1.59E-05, 2490.789
1.59E-05, 2503.064
1.60E-05, 2512.511
1.60E-05, 2518.942
1.61E-05, 2527.561
1.62E-05, 2546.186
1.63E-05, 2562.202
1.64E-05, 2572.386
1.65E-05, 2578.035
1.65E-05, 2582.545
1.66E-05, 2586.799
1.66E-05, 2590.458
1.66E-05, 2594.177
1.68E-05, 2608.695
1.71E-05, 2623.398
1.73E-05, 2634.036
1.75E-05, 2644.674
1.79E-05, 2655.427
1.81E-05, 2661.676
1.83E-05, 2665.792
1.85E-05, 2669.309
1.87E-05, 2672.325
1.89E-05, 2674.918
1.91E-05, 2676.964
1.93E-05, 2678.738
2.01E-05, 2684.105
2.12E-05, 2688.259
2.20E-05, 2689.881
2.43E-05, 2691.666
2.74E-05, 2692.094
3.28E-05, 2692.159
4.39E-05, 2692.161
0.002043911, 2692.161
0.004043911, 2692.161
0.006043911, 2692.161
0.008043911, 2692.161
0.01004391, 2692.161
0.01204391, 2692.161
0.01404391, 2692.161
0.01604391, 2692.161
0.01804391, 2692.161
0.02004391, 2692.161
0.02204391, 2692.161
0.02404391, 2692.161
0.02604391, 2692.161
0.02804391, 2692.161
0.03004391, 2692.161
0.03204391, 2692.161
0.03404391, 2692.161
0.03604391, 2692.161
0.03804391, 2692.161
0.04004391, 2692.161
0.04204391, 2692.161
0.04404391, 2692.161
0.04604391, 2692.161
0.04804391, 2692.161
0.05004391, 2692.161
0.05204391, 2692.161
0.05404391, 2692.161
0.05604391, 2692.161
0.05804391, 2692.161
0.06004391, 2692.161
0.06204391, 2692.161
0.06404391, 2692.161
0.06604391, 2692.161
0.06804391, 2692.161
0.07004391, 2692.161
0.07204391, 2692.161
0.07404391, 2692.161
0.07604391, 2692.161
0.07804391, 2692.161
0.08004391, 2692.161
0.08204391, 2692.161
0.08404391, 2692.161
0.08604391, 2692.161
0.08804391, 2692.161
0.09004391, 2692.161
0.09204391, 2692.161
0.09404391, 2692.161
0.09604391, 2692.161
0.09804391, 2692.161
0.1000439, 2692.161
0.1020439, 2692.161
0.1040439, 2692.161
0.1060439, 2692.161
0.1080439, 2692.161
0.1100439, 2692.161
0.1120439, 2692.161
0.1140439, 2692.161
0.1160439, 2692.161
0.1180439, 2692.161
0.1200439, 2692.161
0.1220439, 2692.161
0.1240439, 2692.161
0.1260439, 2692.161
0.1280439, 2692.161
0.1300439, 2692.161
0.1320439, 2692.161
0.1340439, 2692.161
0.1360439, 2692.161
0.1380439, 2692.161
0.1400439, 2692.161
0.1420439, 2692.161
0.1440439, 2692.161
0.1460439, 2692.161
0.1480439, 2692.161
0.1500439, 2692.161
0.1520439, 2692.161
0.1540439, 2692.161
0.1560439, 2692.161
0.1580439, 2692.161
0.1600439, 2692.161
0.1620439, 2692.161
0.1640439, 2692.161
0.1660439, 2692.161
0.1680439, 2692.161
0.1700439, 2692.161
0.1720439, 2692.161
0.1740439, 2692.161
0.1760439, 2692.161
0.1780439, 2692.161
0.1800439, 2692.161
0.1820439, 2692.161
0.1840439, 2692.161
0.1860439, 2692.161
0.1880439, 2692.161
0.1900439, 2692.161
0.1920439, 2692.161
0.1940439, 2692.161
0.1960439, 2692.161
0.1980439, 2692.161
0.2, 2692.161


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-DRGEPSA-temperature-1600K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1600 K
#
# Sarathy DRGEPSA mechanism
#
# time (sec), temperature (K)
0, 1600
1.03E-17, 1600
2.28E-13, 1600
2.35E-12, 1600
6.85E-12, 1599.999
1.31E-11, 1599.999
2.12E-11, 1599.998
3.77E-11, 1599.997
8.98E-11, 1599.993
1.86E-10, 1599.985
3.04E-10, 1599.975
4.90E-10, 1599.959
8.16E-10, 1599.93
1.39E-09, 1599.878
2.15E-09, 1599.808
3.20E-09, 1599.711
4.90E-09, 1599.552
6.75E-09, 1599.377
8.09E-09, 1599.25
9.33E-09, 1599.132
1.06E-08, 1599.014
1.18E-08, 1598.896
1.30E-08, 1598.778
1.43E-08, 1598.659
1.55E-08, 1598.54
1.68E-08, 1598.421
1.80E-08, 1598.301
1.92E-08, 1598.186
2.03E-08, 1598.078
2.33E-08, 1597.784
2.69E-08, 1597.438
3.08E-08, 1597.054
3.49E-08, 1596.664
3.85E-08, 1596.311
5.46E-08, 1594.763
8.06E-08, 1592.374
1.20E-07, 1589.213
1.67E-07, 1586.275
2.06E-07, 1584.511
2.37E-07, 1583.562
2.85E-07, 1582.719
3.95E-07, 1583.129
6.00E-07, 1590.079
7.93E-07, 1602.478
9.25E-07, 1613.881
1.05E-06, 1626.483
1.20E-06, 1644.928
1.31E-06, 1661.718
1.41E-06, 1677.206
1.53E-06, 1698.608
1.64E-06, 1718.931
1.72E-06, 1736.356
1.79E-06, 1751.504
1.84E-06, 1765.097
1.89E-06, 1777.707
1.93E-06, 1789.354
1.98E-06, 1803.184
2.09E-06, 1839.541
2.15E-06, 1867.001
2.20E-06, 1889.565
2.25E-06, 1911.809
2.27E-06, 1927.748
2.29E-06, 1938.064
2.30E-06, 1948.003
2.32E-06, 1958.445
2.33E-06, 1968.405
2.35E-06, 1980.333
2.37E-06, 1998.755
2.40E-06, 2032.555
2.44E-06, 2070.767
2.46E-06, 2104.189
2.48E-06, 2128.718
2.50E-06, 2158
2.52E-06, 2196.667
2.54E-06, 2223.778
2.56E-06, 2242.694
2.57E-06, 2257.573
2.58E-06, 2268.891
2.58E-06, 2277.626
2.59E-06, 2288.984
2.61E-06, 2300.569
2.62E-06, 2308.242
2.63E-06, 2319.217
2.65E-06, 2328.396
2.66E-06, 2336.029
2.67E-06, 2342.517
2.69E-06, 2351.612
2.70E-06, 2360.436
2.71E-06, 2367.038
2.73E-06, 2375.851
2.75E-06, 2385.648
2.76E-06, 2393.064
2.78E-06, 2401.274
2.80E-06, 2412.141
2.82E-06, 2421.049
2.84E-06, 2429.934
2.86E-06, 2442.009
2.89E-06, 2452.08
2.91E-06, 2461.412
2.92E-06, 2468.354
2.94E-06, 2474.263
2.95E-06, 2481.677
2.99E-06, 2497.261
3.02E-06, 2507.301
3.04E-06, 2515.251
3.06E-06, 2522.321
3.09E-06, 2532.898
3.12E-06, 2545.015
3.15E-06, 2555.504
3.18E-06, 2565.587
3.23E-06, 2580.034
3.29E-06, 2595.858
3.35E-06, 2613.706
3.41E-06, 2627.165
3.44E-06, 2634.136
3.46E-06, 2639.632
3.48E-06, 2644.492
3.53E-06, 2652.879
3.61E-06, 2668.344
3.67E-06, 2678.717
3.70E-06, 2684.689
3.74E-06, 2691.118
3.79E-06, 2697.128
3.83E-06, 2703.077
3.88E-06, 2710.181
3.93E-06, 2715.5
3.97E-06, 2720.177
4.01E-06, 2724.627
4.04E-06, 2728.488
4.08E-06, 2732.144
4.12E-06, 2735.643
4.15E-06, 2738.994
4.22E-06, 2744.642
4.33E-06, 2753.604
4.42E-06, 2759.723
4.49E-06, 2764.442
4.56E-06, 2768.281
4.62E-06, 2771.735
4.70E-06, 2775.763
4.80E-06, 2780.769
4.90E-06, 2784.993
5.00E-06, 2788.577
5.12E-06, 2792.589
5.38E-06, 2799.932
5.62E-06, 2805.342
5.82E-06, 2808.989
5.99E-06, 2811.592
6.41E-06, 2816.366
7.56E-06, 2823.298
8.77E-06, 2825.887
9.90E-06, 2826.764
1.25E-05, 2827.246
1.66E-05, 2827.301
2.54E-05, 2827.303
0.002025422, 2827.303
0.004025422, 2827.303
0.006025422, 2827.303
0.008025422, 2827.303
0.01002542, 2827.303
0.01202542, 2827.303
0.01402542, 2827.303
0.01602542, 2827.303
0.01802542, 2827.303
0.02002542, 2827.303
0.02202542, 2827.303
0.02402542, 2827.303
0.02602542, 2827.303
0.02802542, 2827.303
0.03002542, 2827.303
0.03202542, 2827.303
0.03402542, 2827.303
0.03602542, 2827.303
0.03802542, 2827.303
0.04002542, 2827.303
0.04202542, 2827.303
0.04402542, 2827.303
0.04602542, 2827.303
0.04802542, 2827.303
0.05002542, 2827.303
0.05202542, 2827.303
0.05402542, 2827.303
0.05602542, 2827.303
0.05802542, 2827.303
0.06002542, 2827.303
0.06202542, 2827.303
0.06402542, 2827.303
0.06602542, 2827.303
0.06802542, 2827.303
0.07002542, 2827.303
0.07202542, 2827.303
0.07402542, 2827.303
0.07602542, 2827.303
0.07802542, 2827.303
0.08002542, 2827.303
0.08202542, 2827.303
0.08402542, 2827.303
0.08602542, 2827.303
0.08802542, 2827.303
0.09002542, 2827.303
0.09202542, 2827.303
0.09402542, 2827.303
0.09602542, 2827.303
0.09802542, 2827.303
0.1000254, 2827.303
0.1020254, 2827.303
0.1040254, 2827.303
0.1060254, 2827.303
0.1080254, 2827.303
0.1100254, 2827.303
0.1120254, 2827.303
0.1140254, 2827.303
0.1160254, 2827.303
0.1180254, 2827.303
0.1200254, 2827.303
0.1220254, 2827.303
0.1240254, 2827.303
0.1260254, 2827.303
0.1280254, 2827.303
0.1300254, 2827.303
0.1320254, 2827.303
0.1340254, 2827.303
0.1360254, 2827.303
0.1380254, 2827.303
0.1400254, 2827.303
0.1420254, 2827.303
0.1440254, 2827.303
0.1460254, 2827.303
0.1480254, 2827.303
0.1500254, 2827.303
0.1520254, 2827.303
0.1540254, 2827.303
0.1560254, 2827.303
0.1580254, 2827.303
0.1600254, 2827.303
0.1620254, 2827.303
0.1640254, 2827.303
0.1660254, 2827.303
0.1680254, 2827.303
0.1700254, 2827.303
0.1720254, 2827.303
0.1740254, 2827.303
0.1760254, 2827.303
0.1780254, 2827.303
0.1800254, 2827.303
0.1820254, 2827.303
0.1840254, 2827.303
0.1860254, 2827.303
0.1880254, 2827.303
0.1900254, 2827.303
0.1920254, 2827.303
0.1940254, 2827.303
0.1960254, 2827.303
0.1980254, 2827.303
0.2, 2827.303


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-temperature-1000K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1000 K
#
# Sarathy detailed mechanism
#
# time (sec), temperature (K)
0, 1000
9.52E-12, 1000
1.61E-10, 1000
1.14E-09, 1000
2.66E-09, 1000
5.20E-09, 1000
7.73E-09, 1000
1.03E-08, 1000
1.70E-08, 1000
2.92E-08, 1000
5.25E-08, 1000
9.42E-08, 1000
1.58E-07, 1000
2.67E-07, 1000
4.56E-07, 1000
7.67E-07, 1000
1.23E-06, 1000
2.02E-06, 1000
3.29E-06, 999.9999
5.45E-06, 999.9999
8.83E-06, 999.9998
1.44E-05, 999.9997
2.40E-05, 999.9996
4.45E-05, 999.9993
9.06E-05, 999.9989
1.70E-04, 999.9992
2.11E-04, 1000
2.11E-04, 1000
2.11E-04, 1000
2.12E-04, 1000
2.16E-04, 1000
2.42E-04, 1000.001
3.31E-04, 1000.007
4.44E-04, 1000.024
5.57E-04, 1000.062
6.71E-04, 1000.136
7.84E-04, 1000.263
8.65E-04, 1000.399
9.67E-04, 1000.636
0.001101174, 1001.085
0.001235016, 1001.735
0.0013442, 1002.453
0.001423743, 1003.108
0.001491892, 1003.774
0.001549507, 1004.425
0.001605475, 1005.145
0.001652884, 1005.832
0.001699552, 1006.585
0.00174622, 1007.425
0.001757226, 1007.636
0.001757227, 1007.637
0.001757245, 1007.637
0.001757338, 1007.639
0.00176047, 1007.7
0.001808655, 1008.703
0.001960741, 1012.775
0.002076919, 1017.192
0.002164532, 1021.671
0.002238625, 1026.603
0.002307045, 1032.533
0.002369561, 1039.694
0.002422684, 1047.817
0.002457937, 1054.796
0.002482785, 1060.832
0.002502531, 1066.531
0.002518014, 1071.734
0.002549567, 1085.201
0.002571877, 1098.325
0.002585224, 1108.502
0.00259321, 1115.811
0.002599981, 1122.96
0.002605066, 1129.048
0.002611919, 1138.495
0.002618729, 1149.719
0.002623549, 1159.139
0.00262708, 1167.039
0.002630319, 1175.21
0.002632777, 1182.123
0.002634902, 1188.681
0.002636763, 1194.936
0.002640681, 1209.998
0.002644885, 1229.844
0.002647357, 1243.87
0.002650174, 1262.637
0.002653193, 1286.939
0.002654938, 1303.459
0.002656404, 1319.019
0.002657697, 1334.216
0.002658835, 1348.917
0.00265986, 1363.39
0.002661337, 1386.73
0.002661537, 1390.147
0.002661752, 1393.907
0.002661869, 1396
0.00266187, 1396.01
0.002661886, 1396.308
0.002662006, 1398.479
0.002662288, 1403.689
0.002662595, 1409.57
0.002662966, 1416.974
0.002663318, 1424.321
0.002664011, 1439.883
0.002664548, 1453.105
0.002665031, 1466.078
0.002665458, 1478.513
0.002666049, 1497.611
0.002666631, 1519.118
0.002667023, 1535.526
0.002667279, 1547.224
0.002667699, 1568.646
0.002667975, 1584.452
0.002668182, 1597.484
0.002668405, 1612.769
0.00266867, 1633.166
0.002668837, 1647.515
0.002668974, 1660.267
0.002669297, 1694.991
0.002669488, 1719.553
0.002669621, 1739.102
0.002669729, 1756.574
0.002669814, 1771.629
0.002669954, 1798.817
0.00267005, 1819.365
0.002670125, 1836.436
0.002670179, 1849.191
0.002670221, 1859.157
0.002670259, 1868.063
0.002670288, 1874.969
0.002670364, 1892.66
0.002670451, 1912.024
0.002670512, 1925.163
0.002670565, 1936.251
0.002670614, 1946.019
0.00267065, 1953.218
0.002670679, 1958.918
0.002670714, 1965.587
0.002670751, 1972.594
0.002670841, 1989.512
0.00267094, 2007.738
0.002671017, 2021.5
0.002671085, 2033.455
0.002671142, 2043.471
0.0026712, 2053.475
0.002671286, 2068.018
0.002671343, 2077.562
0.002671387, 2084.835
0.002671422, 2090.522
0.002671452, 2095.43
0.00267148, 2099.898
0.002671505, 2103.931
0.00267154, 2109.413
0.00267161, 2120.344
0.002671662, 2128.268
0.002671697, 2133.483
0.002671733, 2138.832
0.002671788, 2146.882
0.00267188, 2159.836
0.002671967, 2171.711
0.002672042, 2181.518
0.002672143, 2194.127
0.002672242, 2205.966
0.002672316, 2214.274
0.002672409, 2224.279
0.00267258, 2241.287
0.002672737, 2255.281
0.002672841, 2263.789
0.002672921, 2269.955
0.002672988, 2274.877
0.00267305, 2279.18
0.002673122, 2283.973
0.002673338, 2297.034
0.002673534, 2307.27
0.002673696, 2314.719
0.002673943, 2324.61
0.002674397, 2339.022
0.002674739, 2347.416
0.002675061, 2353.853
0.002675596, 2362.218
0.002676056, 2367.658
0.002676587, 2372.526
0.002677638, 2379.135
0.002678571, 2382.874
0.002679192, 2384.655
0.002679812, 2386.038
0.002680866, 2387.731
0.002682412, 2389.253
0.002683716, 2390.006
0.002685767, 2390.658
0.002688027, 2390.991
0.002689399, 2391.095
0.002690507, 2391.149
0.002691609, 2391.185
0.002692712, 2391.21
0.002693814, 2391.226
0.002694911, 2391.238
0.002695816, 2391.244
0.002698455, 2391.255
0.002701669, 2391.259
0.002704883, 2391.261
0.002708097, 2391.261
0.002713178, 2391.261
0.002718963, 2391.261
0.002728108, 2391.261
0.002743975, 2391.261
0.004743975, 2391.261
0.006743975, 2391.261
0.008743975, 2391.261
0.01074398, 2391.261
0.01274398, 2391.261
0.01474398, 2391.261
0.01674398, 2391.261
0.01874398, 2391.261
0.02074398, 2391.261
0.02274398, 2391.261
0.02474398, 2391.261
0.02674398, 2391.261
0.02874398, 2391.261
0.03074398, 2391.261
0.03274398, 2391.261
0.03474398, 2391.261
0.03674398, 2391.261
0.03874398, 2391.261
0.04074398, 2391.261
0.04274398, 2391.261
0.04474398, 2391.261
0.04674398, 2391.261
0.04874398, 2391.261
0.05074398, 2391.261
0.05274398, 2391.261
0.05474398, 2391.261
0.05674398, 2391.261
0.05874398, 2391.261
0.06074398, 2391.261
0.06274398, 2391.261
0.06474398, 2391.261
0.06674398, 2391.261
0.06874398, 2391.261
0.07074398, 2391.261
0.07274398, 2391.261
0.07474398, 2391.261
0.07674398, 2391.261
0.07874398, 2391.261
0.08074398, 2391.261
0.08274398, 2391.261
0.08474398, 2391.261
0.08674398, 2391.261
0.08874398, 2391.261
0.09074398, 2391.261
0.09274398, 2391.261
0.09474398, 2391.261
0.09674398, 2391.261
0.09874398, 2391.261
0.100744, 2391.261
0.102744, 2391.261
0.104744, 2391.261
0.106744, 2391.261
0.108744, 2391.261
0.110744, 2391.261
0.112744, 2391.261
0.114744, 2391.261
0.116744, 2391.261
0.118744, 2391.261
0.120744, 2391.261
0.122744, 2391.261
0.124744, 2391.261
0.126744, 2391.261
0.128744, 2391.261
0.130744, 2391.261
0.132744, 2391.261
0.134744, 2391.261
0.136744, 2391.261
0.138744, 2391.261
0.140744, 2391.261
0.142744, 2391.261
0.144744, 2391.261
0.146744, 2391.261
0.148744, 2391.261
0.150744, 2391.261
0.152744, 2391.261
0.154744, 2391.261
0.156744, 2391.261
0.158744, 2391.261
0.160744, 2391.261
0.162744, 2391.261
0.164744, 2391.261
0.166744, 2391.261
0.168744, 2391.261
0.170744, 2391.261
0.172744, 2391.261
0.174744, 2391.261
0.176744, 2391.261
0.178744, 2391.261
0.180744, 2391.261
0.182744, 2391.261
0.184744, 2391.261
0.186744, 2391.261
0.188744, 2391.261
0.190744, 2391.261
0.192744, 2391.261
0.194744, 2391.261
0.196744, 2391.261
0.198744, 2391.261
0.2, 2391.261


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-temperature-1200K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1200 K
#
# Sarathy detailed mechanism
#
# time (sec), temperature (K)
0, 1200
1.09E-13, 1200
1.33E-11, 1200
5.37E-11, 1200
1.41E-10, 1200
2.91E-10, 1200
5.92E-10, 1200
1.12E-09, 1200
2.10E-09, 1200
3.94E-09, 1200
6.58E-09, 1200
1.09E-08, 1200
1.87E-08, 1200
3.07E-08, 1200
5.11E-08, 1199.999
8.19E-08, 1199.999
1.37E-07, 1199.998
2.04E-07, 1199.997
2.62E-07, 1199.996
3.46E-07, 1199.995
4.62E-07, 1199.993
8.35E-07, 1199.987
1.18E-06, 1199.981
1.63E-06, 1199.974
2.83E-06, 1199.954
4.92E-06, 1199.92
9.83E-06, 1199.838
1.50E-05, 1199.752
2.02E-05, 1199.668
2.52E-05, 1199.595
2.83E-05, 1199.56
3.56E-05, 1199.525
4.08E-05, 1199.564
5.10E-05, 1199.888
6.15E-05, 1200.748
7.20E-05, 1202.432
8.02E-05, 1204.595
8.14E-05, 1205.006
8.14E-05, 1205.006
8.15E-05, 1205.011
8.15E-05, 1205.026
8.19E-05, 1205.147
8.53E-05, 1206.422
9.47E-05, 1211.126
1.04E-04, 1218.225
1.11E-04, 1226
1.17E-04, 1234.163
1.21E-04, 1241.417
1.24E-04, 1248.425
1.26E-04, 1255.008
1.29E-04, 1261.405
1.32E-04, 1274.723
1.35E-04, 1285.829
1.36E-04, 1294.681
1.38E-04, 1303.489
1.39E-04, 1313.027
1.42E-04, 1332.15
1.43E-04, 1348.651
1.44E-04, 1360.989
1.45E-04, 1372.687
1.46E-04, 1383.01
1.46E-04, 1388.537
1.46E-04, 1393.642
1.47E-04, 1395.999
1.47E-04, 1396.015
1.47E-04, 1396.429
1.47E-04, 1398.687
1.47E-04, 1403.663
1.47E-04, 1411.226
1.48E-04, 1417.679
1.48E-04, 1424.74
1.48E-04, 1433.402
1.49E-04, 1442.767
1.49E-04, 1451.886
1.49E-04, 1461.762
1.50E-04, 1470.534
1.50E-04, 1478.014
1.50E-04, 1484.876
1.50E-04, 1502.059
1.51E-04, 1523.693
1.51E-04, 1537.556
1.52E-04, 1568.898
1.52E-04, 1605.405
1.52E-04, 1629.143
1.52E-04, 1648.046
1.53E-04, 1679.546
1.53E-04, 1700.764
1.53E-04, 1717.643
1.53E-04, 1731.097
1.53E-04, 1742.578
1.53E-04, 1772.834
1.53E-04, 1802.16
1.53E-04, 1826.942
1.53E-04, 1845.51
1.53E-04, 1861.486
1.53E-04, 1877.434
1.53E-04, 1893.96
1.53E-04, 1911.534
1.54E-04, 1940.093
1.54E-04, 1971.081
1.54E-04, 1992.064
1.54E-04, 2005.338
1.54E-04, 2015.733
1.54E-04, 2025.647
1.54E-04, 2033.322
1.54E-04, 2039.284
1.54E-04, 2044.107
1.54E-04, 2048.651
1.54E-04, 2053.073
1.54E-04, 2056.996
1.54E-04, 2060.954
1.54E-04, 2073.618
1.54E-04, 2086.91
1.54E-04, 2095.385
1.54E-04, 2109.403
1.54E-04, 2120.242
1.54E-04, 2128.14
1.54E-04, 2135.304
1.54E-04, 2141.034
1.54E-04, 2145.393
1.54E-04, 2153.415
1.54E-04, 2168.575
1.54E-04, 2180.529
1.54E-04, 2191.238
1.54E-04, 2199.946
1.54E-04, 2208.103
1.54E-04, 2215.892
1.54E-04, 2222.154
1.54E-04, 2227.82
1.54E-04, 2236.813
1.54E-04, 2250.377
1.54E-04, 2259.306
1.54E-04, 2268.016
1.54E-04, 2274.092
1.55E-04, 2278.205
1.55E-04, 2287.784
1.55E-04, 2303.2
1.55E-04, 2315.356
1.55E-04, 2323.651
1.55E-04, 2330.869
1.55E-04, 2337.562
1.55E-04, 2344.146
1.55E-04, 2352.099
1.55E-04, 2364.427
1.55E-04, 2384.123
1.55E-04, 2402.464
1.55E-04, 2412.752
1.55E-04, 2420.912
1.56E-04, 2429.904
1.56E-04, 2437.4
1.56E-04, 2442.956
1.56E-04, 2448.659
1.56E-04, 2453.489
1.56E-04, 2459.129
1.56E-04, 2463.896
1.56E-04, 2467.953
1.56E-04, 2479.648
1.57E-04, 2488.933
1.57E-04, 2496.793
1.57E-04, 2506.653
1.58E-04, 2517.14
1.58E-04, 2524.302
1.59E-04, 2528.274
1.59E-04, 2533.692
1.60E-04, 2537.35
1.61E-04, 2540.616
1.62E-04, 2543.01
1.63E-04, 2544.283
1.65E-04, 2544.894
1.66E-04, 2545.298
1.67E-04, 2545.563
1.69E-04, 2545.682
1.71E-04, 2545.736
1.72E-04, 2545.76
1.74E-04, 2545.771
1.77E-04, 2545.778
1.80E-04, 2545.78
1.83E-04, 2545.78
1.88E-04, 2545.78
1.93E-04, 2545.78
2.19E-04, 2545.78
0.002218603, 2545.78
0.004218603, 2545.78
0.006218603, 2545.78
0.008218603, 2545.78
0.0102186, 2545.78
0.0122186, 2545.78
0.0142186, 2545.78
0.0162186, 2545.78
0.0182186, 2545.78
0.0202186, 2545.78
0.0222186, 2545.78
0.0242186, 2545.78
0.0262186, 2545.78
0.0282186, 2545.78
0.0302186, 2545.78
0.0322186, 2545.78
0.0342186, 2545.78
0.0362186, 2545.78
0.0382186, 2545.78
0.0402186, 2545.78
0.0422186, 2545.78
0.0442186, 2545.78
0.0462186, 2545.78
0.0482186, 2545.78
0.0502186, 2545.78
0.0522186, 2545.78
0.0542186, 2545.78
0.0562186, 2545.78
0.0582186, 2545.78
0.0602186, 2545.78
0.0622186, 2545.78
0.0642186, 2545.78
0.0662186, 2545.78
0.0682186, 2545.78
0.0702186, 2545.78
0.0722186, 2545.78
0.0742186, 2545.78
0.0762186, 2545.78
0.0782186, 2545.78
0.0802186, 2545.78
0.0822186, 2545.78
0.0842186, 2545.78
0.0862186, 2545.78
0.0882186, 2545.78
0.0902186, 2545.78
0.0922186, 2545.78
0.0942186, 2545.78
0.0962186, 2545.78
0.0982186, 2545.78
0.1002186, 2545.78
0.1022186, 2545.78
0.1042186, 2545.78
0.1062186, 2545.78
0.1082186, 2545.78
0.1102186, 2545.78
0.1122186, 2545.78
0.1142186, 2545.78
0.1162186, 2545.78
0.1182186, 2545.78
0.1202186, 2545.78
0.1222186, 2545.78
0.1242186, 2545.78
0.1262186, 2545.78
0.1282186, 2545.78
0.1302186, 2545.78
0.1322186, 2545.78
0.1342186, 2545.78
0.1362186, 2545.78
0.1382186, 2545.78
0.1402186, 2545.78
0.1422186, 2545.78
0.1442186, 2545.78
0.1462186, 2545.78
0.1482186, 2545.78
0.1502186, 2545.78
0.1522186, 2545.78
0.1542186, 2545.78
0.1562186, 2545.78
0.1582186, 2545.78
0.1602186, 2545.78
0.1622186, 2545.78
0.1642186, 2545.78
0.1662186, 2545.78
0.1682186, 2545.78
0.1702186, 2545.78
0.1722186, 2545.78
0.1742186, 2545.78
0.1762186, 2545.78
0.1782186, 2545.78
0.1802186, 2545.78
0.1822186, 2545.78
0.1842186, 2545.78
0.1862186, 2545.78
0.1882186, 2545.78
0.1902186, 2545.78
0.1922186, 2545.78
0.1942186, 2545.78
0.1962186, 2545.78
0.1982186, 2545.78
0.2, 2545.78


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-temperature-1400K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1400 K
#
# Sarathy detailed mechanism
#
# time (sec), temperature (K)
0, 1400
8.69E-16, 1400
1.31E-12, 1400
6.91E-12, 1400
1.28E-11, 1400
2.28E-11, 1400
4.58E-11, 1400
9.69E-11, 1400
1.61E-10, 1400
2.78E-10, 1399.999
5.56E-10, 1399.999
9.73E-10, 1399.998
1.66E-09, 1399.997
2.82E-09, 1399.994
4.70E-09, 1399.99
7.25E-09, 1399.984
1.16E-08, 1399.973
1.87E-08, 1399.956
2.81E-08, 1399.934
4.02E-08, 1399.904
5.43E-08, 1399.869
8.64E-08, 1399.789
1.42E-07, 1399.644
2.00E-07, 1399.49
2.58E-07, 1399.333
3.10E-07, 1399.192
3.57E-07, 1399.064
4.12E-07, 1398.913
4.78E-07, 1398.736
6.22E-07, 1398.353
1.01E-06, 1397.408
1.37E-06, 1396.637
1.64E-06, 1396.152
2.14E-06, 1395.429
2.45E-06, 1395.122
2.53E-06, 1395.052
3.14E-06, 1394.824
3.90E-06, 1395.249
4.39E-06, 1396
4.42E-06, 1396.061
4.83E-06, 1397.045
5.33E-06, 1398.686
5.33E-06, 1398.686
5.34E-06, 1398.705
5.36E-06, 1398.795
5.39E-06, 1398.921
5.43E-06, 1399.046
5.46E-06, 1399.173
5.49E-06, 1399.301
5.52E-06, 1399.432
5.55E-06, 1399.566
5.58E-06, 1399.701
5.62E-06, 1399.839
5.65E-06, 1399.978
5.68E-06, 1400.12
5.71E-06, 1400.265
5.74E-06, 1400.411
5.77E-06, 1400.56
5.80E-06, 1400.711
5.84E-06, 1400.865
5.87E-06, 1401.021
5.90E-06, 1401.179
5.93E-06, 1401.339
5.96E-06, 1401.502
5.99E-06, 1401.668
6.02E-06, 1401.835
6.06E-06, 1402.005
6.09E-06, 1402.178
6.12E-06, 1402.353
6.15E-06, 1402.53
6.18E-06, 1402.71
6.21E-06, 1402.893
6.24E-06, 1403.077
6.28E-06, 1403.265
6.31E-06, 1403.455
6.34E-06, 1403.647
6.37E-06, 1403.843
6.40E-06, 1404.04
6.43E-06, 1404.241
6.47E-06, 1404.444
6.50E-06, 1404.649
6.53E-06, 1404.858
6.56E-06, 1405.069
6.70E-06, 1406.021
7.05E-06, 1408.755
7.65E-06, 1414.166
8.22E-06, 1420.514
8.62E-06, 1425.809
8.94E-06, 1430.536
9.23E-06, 1435.364
9.87E-06, 1447.717
1.04E-05, 1460.829
1.08E-05, 1472.342
1.12E-05, 1482.764
1.14E-05, 1490.607
1.16E-05, 1498.497
1.18E-05, 1507.09
1.20E-05, 1515.77
1.23E-05, 1531.191
1.26E-05, 1553.183
1.29E-05, 1571.019
1.31E-05, 1586.374
1.33E-05, 1608.443
1.35E-05, 1632.517
1.37E-05, 1651.953
1.38E-05, 1667.4
1.39E-05, 1691.03
1.40E-05, 1710.108
1.41E-05, 1726.425
1.42E-05, 1743.445
1.42E-05, 1764.612
1.43E-05, 1782.458
1.43E-05, 1797.904
1.44E-05, 1811.812
1.44E-05, 1831.955
1.45E-05, 1855.266
1.45E-05, 1872.262
1.45E-05, 1886.982
1.45E-05, 1898.766
1.46E-05, 1911.963
1.46E-05, 1922.967
1.46E-05, 1932.834
1.46E-05, 1947.418
1.46E-05, 1963.949
1.47E-05, 1984.075
1.47E-05, 2005.7
1.47E-05, 2028.728
1.47E-05, 2052.859
1.47E-05, 2075.034
1.48E-05, 2096.97
1.48E-05, 2114.901
1.48E-05, 2125.902
1.48E-05, 2135.936
1.48E-05, 2145.336
1.48E-05, 2151.319
1.48E-05, 2155.884
1.48E-05, 2160.289
1.48E-05, 2164.539
1.49E-05, 2169.033
1.49E-05, 2181.62
1.49E-05, 2195.843
1.49E-05, 2208.874
1.49E-05, 2217.242
1.50E-05, 2231.543
1.50E-05, 2242.503
1.50E-05, 2250.293
1.50E-05, 2257.415
1.50E-05, 2263.286
1.50E-05, 2268.996
1.51E-05, 2277.415
1.51E-05, 2285.169
1.51E-05, 2291.92
1.51E-05, 2298.13
1.51E-05, 2308.966
1.52E-05, 2316.99
1.52E-05, 2323.394
1.52E-05, 2329.699
1.52E-05, 2335.427
1.52E-05, 2339.896
1.52E-05, 2344.315
1.53E-05, 2349.194
1.53E-05, 2355.267
1.53E-05, 2360.677
1.53E-05, 2365.98
1.53E-05, 2374.433
1.54E-05, 2390.687
1.54E-05, 2405.948
1.55E-05, 2416.294
1.55E-05, 2434.335
1.56E-05, 2448.089
1.56E-05, 2457.296
1.57E-05, 2463.739
1.57E-05, 2469.929
1.57E-05, 2475.939
1.57E-05, 2481.771
1.58E-05, 2487.431
1.58E-05, 2492.923
1.58E-05, 2498.25
1.59E-05, 2503.416
1.59E-05, 2507.598
1.59E-05, 2511.193
1.59E-05, 2514.656
1.60E-05, 2527.023
1.61E-05, 2544.157
1.62E-05, 2558.257
1.63E-05, 2569.372
1.65E-05, 2586.49
1.66E-05, 2598.951
1.68E-05, 2609.988
1.70E-05, 2622.642
1.73E-05, 2638.444
1.76E-05, 2650.236
1.78E-05, 2656.395
1.80E-05, 2660.748
1.83E-05, 2667.065
1.87E-05, 2672.61
1.89E-05, 2675.881
1.92E-05, 2678.283
1.94E-05, 2680.314
1.96E-05, 2681.877
1.98E-05, 2683.227
2.00E-05, 2684.395
2.02E-05, 2685.406
2.07E-05, 2687.175
2.15E-05, 2689.123
2.22E-05, 2690.304
2.33E-05, 2691.273
2.47E-05, 2691.793
2.61E-05, 2692.008
2.74E-05, 2692.097
2.88E-05, 2692.134
2.97E-05, 2692.147
3.05E-05, 2692.152
3.11E-05, 2692.155
3.19E-05, 2692.157
3.37E-05, 2692.16
3.59E-05, 2692.161
3.93E-05, 2692.161
4.48E-05, 2692.161
9.53E-05, 2692.161
0.002095298, 2692.161
0.004095298, 2692.161
0.006095298, 2692.161
0.008095298, 2692.161
0.0100953, 2692.161
0.0120953, 2692.161
0.0140953, 2692.161
0.0160953, 2692.161
0.0180953, 2692.161
0.0200953, 2692.161
0.0220953, 2692.161
0.0240953, 2692.161
0.0260953, 2692.161
0.0280953, 2692.161
0.0300953, 2692.161
0.0320953, 2692.161
0.0340953, 2692.161
0.0360953, 2692.161
0.0380953, 2692.161
0.0400953, 2692.161
0.0420953, 2692.161
0.0440953, 2692.161
0.0460953, 2692.161
0.0480953, 2692.161
0.0500953, 2692.161
0.0520953, 2692.161
0.0540953, 2692.161
0.0560953, 2692.161
0.0580953, 2692.161
0.0600953, 2692.161
0.0620953, 2692.161
0.0640953, 2692.161
0.0660953, 2692.161
0.0680953, 2692.161
0.0700953, 2692.161
0.0720953, 2692.161
0.0740953, 2692.161
0.0760953, 2692.161
0.0780953, 2692.161
0.0800953, 2692.161
0.0820953, 2692.161
0.0840953, 2692.161
0.0860953, 2692.161
0.0880953, 2692.161
0.0900953, 2692.161
0.0920953, 2692.161
0.0940953, 2692.161
0.0960953, 2692.161
0.0980953, 2692.161
0.1000953, 2692.161
0.1020953, 2692.161
0.1040953, 2692.161
0.1060953, 2692.161
0.1080953, 2692.161
0.1100953, 2692.161
0.1120953, 2692.161
0.1140953, 2692.161
0.1160953, 2692.161
0.1180953, 2692.161
0.1200953, 2692.161
0.1220953, 2692.161
0.1240953, 2692.161
0.1260953, 2692.161
0.1280953, 2692.161
0.1300953, 2692.161
0.1320953, 2692.161
0.1340953, 2692.161
0.1360953, 2692.161
0.1380953, 2692.161
0.1400953, 2692.161
0.1420953, 2692.161
0.1440953, 2692.161
0.1460953, 2692.161
0.1480953, 2692.161
0.1500953, 2692.161
0.1520953, 2692.161
0.1540953, 2692.161
0.1560953, 2692.161
0.1580953, 2692.161
0.1600953, 2692.161
0.1620953, 2692.161
0.1640953, 2692.161
0.1660953, 2692.161
0.1680953, 2692.161
0.1700953, 2692.161
0.1720953, 2692.161
0.1740953, 2692.161
0.1760953, 2692.161
0.1780953, 2692.161
0.1800953, 2692.161
0.1820953, 2692.161
0.1840953, 2692.161
0.1860953, 2692.161
0.1880953, 2692.161
0.1900953, 2692.161
0.1920953, 2692.161
0.1940953, 2692.161
0.1960953, 2692.161
0.1980953, 2692.161
0.2, 2692.161


==> anc/data/Sarathy-temperature-profile-phi-0.5/Sarathy-temperature-1600K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 0.5, pressure = 20 atm
# initial temperature = 1600 K
#
# Sarathy detailed mechanism
#
# time (sec), temperature (K)
0, 1600
2.22E-17, 1600
1.24E-13, 1600
1.47E-12, 1600
4.21E-12, 1600
8.64E-12, 1599.999
1.64E-11, 1599.999
2.87E-11, 1599.998
4.85E-11, 1599.996
8.40E-11, 1599.993
1.41E-10, 1599.989
2.35E-10, 1599.981
3.98E-10, 1599.967
6.94E-10, 1599.941
1.15E-09, 1599.9
1.79E-09, 1599.841
2.87E-09, 1599.74
4.30E-09, 1599.606
6.00E-09, 1599.444
7.19E-09, 1599.331
9.63E-09, 1599.098
1.56E-08, 1598.519
2.39E-08, 1597.719
3.84E-08, 1596.297
5.32E-08, 1594.87
6.74E-08, 1593.542
7.78E-08, 1592.605
1.10E-07, 1589.971
1.48E-07, 1587.34
2.10E-07, 1584.494
2.80E-07, 1582.944
3.40E-07, 1582.749
3.75E-07, 1583.034
5.12E-07, 1586.361
5.65E-07, 1588.47
5.65E-07, 1588.495
5.74E-07, 1588.873
6.19E-07, 1591.062
7.16E-07, 1596.754
9.24E-07, 1613.222
1.05E-06, 1625.76
1.23E-06, 1648.15
1.36E-06, 1667.834
1.46E-06, 1685.261
1.54E-06, 1700.21
1.61E-06, 1714.005
1.74E-06, 1741.883
1.83E-06, 1763.714
1.89E-06, 1782.455
1.94E-06, 1798.202
1.99E-06, 1814.342
2.04E-06, 1835.385
2.10E-06, 1861.155
2.14E-06, 1879.916
2.17E-06, 1897.219
2.19E-06, 1910.055
2.21E-06, 1922.144
2.22E-06, 1931.611
2.24E-06, 1939.933
2.25E-06, 1953.155
2.27E-06, 1965.168
2.28E-06, 1977.254
2.30E-06, 1990.816
2.31E-06, 2008.416
2.33E-06, 2027.013
2.35E-06, 2045.186
2.36E-06, 2064.759
2.39E-06, 2099.597
2.41E-06, 2132.502
2.43E-06, 2157.503
2.44E-06, 2176.763
2.46E-06, 2204.456
2.47E-06, 2228.212
2.48E-06, 2245.524
2.49E-06, 2256.644
2.50E-06, 2265.435
2.50E-06, 2272.05
2.51E-06, 2277.151
2.52E-06, 2286.574
2.53E-06, 2300.244
2.54E-06, 2310.216
2.56E-06, 2318.765
2.56E-06, 2324.01
2.57E-06, 2327.7
2.58E-06, 2331.199
2.59E-06, 2340.731
2.61E-06, 2351.909
2.63E-06, 2361.031
2.64E-06, 2369.035
2.65E-06, 2376.29
2.67E-06, 2386.855
2.71E-06, 2405.314
2.74E-06, 2421.895
2.77E-06, 2432.836
2.79E-06, 2442.604
2.81E-06, 2451.979
2.83E-06, 2460.39
2.87E-06, 2479.119
2.91E-06, 2497.295
2.96E-06, 2515.244
3.02E-06, 2537.728
3.07E-06, 2553.047
3.11E-06, 2566.15
3.14E-06, 2576.936
3.17E-06, 2585.771
3.20E-06, 2593.342
3.23E-06, 2600.654
3.25E-06, 2607.051
3.27E-06, 2613.216
3.30E-06, 2619.186
3.32E-06, 2624.969
3.34E-06, 2630.569
3.37E-06, 2635.459
3.39E-06, 2640.209
3.47E-06, 2656.361
3.56E-06, 2674.154
3.63E-06, 2685.456
3.69E-06, 2694.125
3.78E-06, 2707.417
3.96E-06, 2728.245
4.12E-06, 2743.109
4.23E-06, 2751.738
4.32E-06, 2758.219
4.41E-06, 2764.077
4.48E-06, 2768.678
4.57E-06, 2773.569
4.71E-06, 2779.897
4.82E-06, 2784.871
4.92E-06, 2788.555
5.02E-06, 2791.846
5.11E-06, 2794.783
5.19E-06, 2797.204
5.27E-06, 2799.257
5.35E-06, 2801.162
5.43E-06, 2802.93
5.50E-06, 2804.573
5.58E-06, 2806.1
5.66E-06, 2807.52
5.74E-06, 2808.84
5.81E-06, 2810.069
5.89E-06, 2811.214
5.97E-06, 2812.28
6.05E-06, 2813.282
6.35E-06, 2816.596
6.73E-06, 2819.581
7.00E-06, 2821.235
7.60E-06, 2823.682
8.08E-06, 2824.893
8.55E-06, 2825.698
9.26E-06, 2826.431
1.01E-05, 2826.878
1.07E-05, 2827.048
1.12E-05, 2827.137
1.21E-05, 2827.225
1.31E-05, 2827.27
1.41E-05, 2827.289
1.51E-05, 2827.297
1.64E-05, 2827.301
1.82E-05, 2827.303
2.01E-05, 2827.303
2.34E-05, 2827.303
3.08E-05, 2827.303
0.002030812, 2827.303
0.004030812, 2827.303
0.006030812, 2827.303
0.008030812, 2827.303
0.01003081, 2827.303
0.01203081, 2827.303
0.01403081, 2827.303
0.01603081, 2827.303
0.01803081, 2827.303
0.02003081, 2827.303
0.02203081, 2827.303
0.02403081, 2827.303
0.02603081, 2827.303
0.02803081, 2827.303
0.03003081, 2827.303
0.03203081, 2827.303
0.03403081, 2827.303
0.03603081, 2827.303
0.03803081, 2827.303
0.04003081, 2827.303
0.04203081, 2827.303
0.04403081, 2827.303
0.04603081, 2827.303
0.04803081, 2827.303
0.05003081, 2827.303
0.05203081, 2827.303
0.05403081, 2827.303
0.05603081, 2827.303
0.05803081, 2827.303
0.06003081, 2827.303
0.06203081, 2827.303
0.06403081, 2827.303
0.06603081, 2827.303
0.06803081, 2827.303
0.07003081, 2827.303
0.07203081, 2827.303
0.07403081, 2827.303
0.07603081, 2827.303
0.07803081, 2827.303
0.08003081, 2827.303
0.08203081, 2827.303
0.08403081, 2827.303
0.08603081, 2827.303
0.08803081, 2827.303
0.09003081, 2827.303
0.09203081, 2827.303
0.09403081, 2827.303
0.09603081, 2827.303
0.09803081, 2827.303
0.1000308, 2827.303
0.1020308, 2827.303
0.1040308, 2827.303
0.1060308, 2827.303
0.1080308, 2827.303
0.1100308, 2827.303
0.1120308, 2827.303
0.1140308, 2827.303
0.1160308, 2827.303
0.1180308, 2827.303
0.1200308, 2827.303
0.1220308, 2827.303
0.1240308, 2827.303
0.1260308, 2827.303
0.1280308, 2827.303
0.1300308, 2827.303
0.1320308, 2827.303
0.1340308, 2827.303
0.1360308, 2827.303
0.1380308, 2827.303
0.1400308, 2827.303
0.1420308, 2827.303
0.1440308, 2827.303
0.1460308, 2827.303
0.1480308, 2827.303
0.1500308, 2827.303
0.1520308, 2827.303
0.1540308, 2827.303
0.1560308, 2827.303
0.1580308, 2827.303
0.1600308, 2827.303
0.1620308, 2827.303
0.1640308, 2827.303
0.1660308, 2827.303
0.1680308, 2827.303
0.1700308, 2827.303
0.1720308, 2827.303
0.1740308, 2827.303
0.1760308, 2827.303
0.1780308, 2827.303
0.1800308, 2827.303
0.1820308, 2827.303
0.1840308, 2827.303
0.1860308, 2827.303
0.1880308, 2827.303
0.1900308, 2827.303
0.1920308, 2827.303
0.1940308, 2827.303
0.1960308, 2827.303
0.1980308, 2827.303
0.2, 2827.303


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-DRGEP-temperature-1000K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1000 K
#
# Sarathy DRGEP mechanism
#
# time (sec), temperature (K)
0, 1000
4.01E-12, 1000
8.92E-11, 1000
4.58E-10, 1000
1.59E-09, 1000
3.38E-09, 1000
5.71E-09, 1000
1.00E-08, 1000
1.70E-08, 1000
2.85E-08, 1000
4.74E-08, 1000
8.37E-08, 1000
1.55E-07, 1000
2.61E-07, 1000
4.03E-07, 1000
6.27E-07, 1000
9.62E-07, 1000
1.53E-06, 999.9999
2.36E-06, 999.9999
3.85E-06, 999.9999
5.55E-06, 999.9998
1.04E-05, 999.9996
1.79E-05, 999.9994
3.31E-05, 999.999
6.97E-05, 999.9984
1.08E-04, 999.9987
1.43E-04, 1000
1.43E-04, 1000
1.43E-04, 1000
1.43E-04, 1000
1.44E-04, 1000
1.60E-04, 1000.001
1.88E-04, 1000.004
2.14E-04, 1000.007
2.36E-04, 1000.012
2.56E-04, 1000.016
3.02E-04, 1000.032
3.71E-04, 1000.075
4.40E-04, 1000.153
5.09E-04, 1000.283
5.59E-04, 1000.418
5.99E-04, 1000.555
6.27E-04, 1000.671
6.54E-04, 1000.796
7.23E-04, 1001.2
7.86E-04, 1001.679
8.40E-04, 1002.19
8.80E-04, 1002.642
1.00E-03, 1004.43
0.001119066, 1007.095
0.001119101, 1007.096
0.001119116, 1007.096
0.001119158, 1007.098
0.001120845, 1007.144
0.001135055, 1007.542
0.001150665, 1008.003
0.001199557, 1009.622
0.001265426, 1012.309
0.001334792, 1015.974
0.001430474, 1023.184
0.001495916, 1030.497
0.001549161, 1038.978
0.00158094, 1045.837
0.001602542, 1051.686
0.001621563, 1057.98
0.001635876, 1063.691
0.001659159, 1075.651
0.001672857, 1085.063
0.00168187, 1092.756
0.001688853, 1099.877
0.001693751, 1105.676
0.001698078, 1111.505
0.001701683, 1116.991
0.0017048, 1122.302
0.001708995, 1130.491
0.001715865, 1147.53
0.001720638, 1163.48
0.001724009, 1178.032
0.001726282, 1190.137
0.00172786, 1200.036
0.001729329, 1210.697
0.001730571, 1221.078
0.001732864, 1244.804
0.001734462, 1266.327
0.001735538, 1284.149
0.0017362, 1296.846
0.00173677, 1309.082
0.001737249, 1320.428
0.001737688, 1331.767
0.001738004, 1340.57
0.001738284, 1348.843
0.001738529, 1356.451
0.00173915, 1377.546
0.001739714, 1399.166
0.00174004, 1412.799
0.001740705, 1443.764
0.001741336, 1478.011
0.001741744, 1503.769
0.00174198, 1520.465
0.001742153, 1533.782
0.001742402, 1554.836
0.001742592, 1572.879
0.001742727, 1586.929
0.001742831, 1598.678
0.001742924, 1609.795
0.001743002, 1619.567
0.001743125, 1636.432
0.001743233, 1652.486
0.001743325, 1667.445
0.001743404, 1681.338
0.00174346, 1691.788
0.001743547, 1709.315
0.001743628, 1727.219
0.001743687, 1741.586
0.00174374, 1755.421
0.001743836, 1783.079
0.001743896, 1803.082
0.001743946, 1821.342
0.001743984, 1836.631
0.001744017, 1850.902
0.001744054, 1868.24
0.00174409, 1886.783
0.00174412, 1903.937
0.001744147, 1921.286
0.001744175, 1940.404
0.001744203, 1961.669
0.00174423, 1985.581
0.001744256, 2010.836
0.001744275, 2031.541
0.001744297, 2058.788
0.001744326, 2100.614
0.001744346, 2133.226
0.00174436, 2159.976
0.001744375, 2192.271
0.00174438, 2203.093
0.001744383, 2208.496
0.001744388, 2219.786
0.001744389, 2223.722
0.001744389, 2223.734
0.001744389, 2223.764
0.00174439, 2224.316
0.001744393, 2231.685
0.001744397, 2243.217
0.001744401, 2252.349
0.001744405, 2260.625
0.001744408, 2268.409
0.001744413, 2281.52
0.001744431, 2326.968
0.001744445, 2362.751
0.001744455, 2386.151
0.001744463, 2404.295
0.001744469, 2416.953
0.001744473, 2426.05
0.001744477, 2434.943
0.001744482, 2443.642
0.001744488, 2457.021
0.001744496, 2471.744
0.001744504, 2485.983
0.00174451, 2496.964
0.001744519, 2513.113
0.001744528, 2528.603
0.001744536, 2541.437
0.001744547, 2558.802
0.001744557, 2575.602
0.001744566, 2588.291
0.001744573, 2598.748
0.001744579, 2608.084
0.001744585, 2616.507
0.001744594, 2628.12
0.001744601, 2638.56
0.001744608, 2646.885
0.001744618, 2660.131
0.001744627, 2671.686
0.001744636, 2681.793
0.001744643, 2690.732
0.001744652, 2700.596
0.001744664, 2713.671
0.001744675, 2725.709
0.001744683, 2734.299
0.00174469, 2741.769
0.00174471, 2760.447
0.001744735, 2782.65
0.001744757, 2800.718
0.001744776, 2814.866
0.001744805, 2835.009
0.001744831, 2851.825
0.00174485, 2862.737
0.001744866, 2871.221
0.001744879, 2878.168
0.001744892, 2884.649
0.001744919, 2896.802
0.001744939, 2905.141
0.001744957, 2912.473
0.001744972, 2917.906
0.001744985, 2922.503
0.001744998, 2926.897
0.001745011, 2931.099
0.001745024, 2935.118
0.001745037, 2938.962
0.00174505, 2942.64
0.001745063, 2946.16
0.001745076, 2949.529
0.001745089, 2952.755
0.001745112, 2958.192
0.001745134, 2962.949
0.001745152, 2966.614
0.001745169, 2969.881
0.001745186, 2973.029
0.00174524, 2981.767
0.001745301, 2990.014
0.001745354, 2995.952
0.001745393, 2999.736
0.001745432, 3003.107
0.00174549, 3007.394
0.001745539, 3010.473
0.001745585, 3012.921
0.001745652, 3016.005
0.001745714, 3018.32
0.001745775, 3020.239
0.001745885, 3022.879
0.001746236, 3027.282
0.001746578, 3028.801
0.001746894, 3029.32
0.001747355, 3029.567
0.001748424, 3029.647
0.001751864, 3029.651
0.002, 3029.651
0.003, 3029.651
0.004, 3029.651
0.005, 3029.651
0.006, 3029.651
0.007, 3029.651
0.008, 3029.651
0.009, 3029.651
0.01, 3029.651
0.011, 3029.651
0.012, 3029.651
0.013, 3029.651
0.014, 3029.651
0.015, 3029.651
0.016, 3029.651
0.017, 3029.651
0.018, 3029.651
0.019, 3029.651
0.02, 3029.651
0.021, 3029.651
0.022, 3029.651
0.023, 3029.651
0.024, 3029.651
0.025, 3029.651
0.026, 3029.651
0.027, 3029.651
0.028, 3029.651
0.029, 3029.651
0.03, 3029.651
0.031, 3029.651
0.032, 3029.651
0.033, 3029.651
0.034, 3029.651
0.035, 3029.651
0.036, 3029.651
0.037, 3029.651
0.038, 3029.651
0.039, 3029.651
0.04, 3029.651
0.041, 3029.651
0.042, 3029.651
0.043, 3029.651
0.044, 3029.651
0.045, 3029.651
0.046, 3029.651
0.047, 3029.651
0.048, 3029.651
0.049, 3029.651
0.05, 3029.651
0.051, 3029.651
0.052, 3029.651
0.053, 3029.651
0.054, 3029.651
0.055, 3029.651
0.056, 3029.651
0.057, 3029.651
0.058, 3029.651
0.059, 3029.651
0.06, 3029.651
0.061, 3029.651
0.062, 3029.651
0.063, 3029.651
0.064, 3029.651
0.065, 3029.651
0.066, 3029.651
0.067, 3029.651
0.068, 3029.651
0.069, 3029.651
0.07, 3029.651
0.071, 3029.651
0.072, 3029.651
0.073, 3029.651
0.074, 3029.651
0.075, 3029.651
0.076, 3029.651
0.077, 3029.651
0.078, 3029.651
0.079, 3029.651
0.08, 3029.651
0.081, 3029.651
0.082, 3029.651
0.083, 3029.651
0.084, 3029.651
0.085, 3029.651
0.086, 3029.651
0.087, 3029.651
0.088, 3029.651
0.089, 3029.651
0.09, 3029.651
0.091, 3029.651
0.092, 3029.651
0.093, 3029.651
0.094, 3029.651
0.095, 3029.651
0.096, 3029.651
0.097, 3029.651
0.098, 3029.651
0.099, 3029.651
0.1, 3029.651


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-DRGEP-temperature-1200K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1200 K
#
# Sarathy DRGEP mechanism
#
# time (sec), temperature (K)
0, 1200
3.17E-14, 1200
7.48E-12, 1200
3.36E-11, 1200
9.01E-11, 1200
3.21E-10, 1200
9.44E-10, 1200
2.13E-09, 1200
3.58E-09, 1200
5.76E-09, 1200
9.44E-09, 1200
1.59E-08, 1200
2.33E-08, 1199.999
3.49E-08, 1199.999
4.36E-08, 1199.999
5.19E-08, 1199.998
6.01E-08, 1199.998
7.08E-08, 1199.998
8.29E-08, 1199.998
1.04E-07, 1199.997
1.25E-07, 1199.996
1.49E-07, 1199.996
2.38E-07, 1199.993
4.09E-07, 1199.988
6.99E-07, 1199.979
1.15E-06, 1199.966
1.60E-06, 1199.952
2.66E-06, 1199.919
5.34E-06, 1199.83
8.81E-06, 1199.706
1.23E-05, 1199.572
1.58E-05, 1199.434
1.78E-05, 1199.352
1.87E-05, 1199.321
2.30E-05, 1199.175
2.81E-05, 1199.079
3.32E-05, 1199.126
4.24E-05, 1199.826
5.11E-05, 1201.679
5.40E-05, 1202.646
5.40E-05, 1202.646
5.40E-05, 1202.648
5.40E-05, 1202.656
5.40E-05, 1202.668
5.44E-05, 1202.81
5.67E-05, 1203.816
6.21E-05, 1206.822
6.65E-05, 1210.247
6.94E-05, 1213.091
7.21E-05, 1216.261
7.44E-05, 1219.48
7.67E-05, 1223.219
7.87E-05, 1226.87
8.20E-05, 1234.332
8.71E-05, 1250.357
9.04E-05, 1265.293
9.26E-05, 1278.719
9.40E-05, 1288.914
9.52E-05, 1298.77
9.61E-05, 1307.627
9.68E-05, 1316.375
9.75E-05, 1324.737
9.81E-05, 1333.234
9.86E-05, 1340.652
9.98E-05, 1362.494
1.01E-04, 1391.068
1.02E-04, 1406.705
1.02E-04, 1416.936
1.02E-04, 1427.339
1.03E-04, 1441.849
1.03E-04, 1454.423
1.03E-04, 1466.059
1.03E-04, 1477.903
1.03E-04, 1488.795
1.04E-04, 1503.567
1.04E-04, 1527.149
1.04E-04, 1540.51
1.04E-04, 1552.469
1.05E-04, 1591.114
1.05E-04, 1627.845
1.05E-04, 1651.442
1.05E-04, 1671.202
1.05E-04, 1684.952
1.05E-04, 1695.284
1.05E-04, 1705.285
1.06E-04, 1737.517
1.06E-04, 1760.73
1.06E-04, 1778.518
1.06E-04, 1797.606
1.06E-04, 1827.398
1.06E-04, 1849.371
1.06E-04, 1869.113
1.06E-04, 1880.143
1.06E-04, 1912.81
1.06E-04, 1942.026
1.06E-04, 1968.062
1.06E-04, 1993.205
1.06E-04, 2030.85
1.06E-04, 2062.939
1.06E-04, 2092.683
1.06E-04, 2130.241
1.06E-04, 2173.438
1.06E-04, 2207.83
1.06E-04, 2268.53
1.06E-04, 2318.375
1.06E-04, 2356.391
1.06E-04, 2383.969
1.06E-04, 2404.626
1.06E-04, 2442.371
1.06E-04, 2474.199
1.06E-04, 2494.952
1.06E-04, 2511.376
1.06E-04, 2525.567
1.06E-04, 2536.972
1.06E-04, 2551.359
1.06E-04, 2567.8
1.06E-04, 2583.573
1.06E-04, 2593.905
1.06E-04, 2607.625
1.06E-04, 2624.699
1.06E-04, 2637.209
1.06E-04, 2641.915
1.06E-04, 2643.444
1.06E-04, 2648.713
1.06E-04, 2653.612
1.06E-04, 2657.131
1.06E-04, 2665.756
1.06E-04, 2673.371
1.06E-04, 2673.371
1.06E-04, 2673.374
1.06E-04, 2673.381
1.06E-04, 2673.408
1.06E-04, 2673.582
1.06E-04, 2674.853
1.06E-04, 2679.637
1.06E-04, 2689.283
1.06E-04, 2700.404
1.06E-04, 2718.247
1.06E-04, 2735.362
1.06E-04, 2748.932
1.06E-04, 2762.087
1.06E-04, 2778.234
1.06E-04, 2793.646
1.06E-04, 2804.583
1.06E-04, 2820.633
1.07E-04, 2836.927
1.07E-04, 2852.928
1.07E-04, 2863.274
1.07E-04, 2876.078
1.07E-04, 2888.847
1.07E-04, 2904.23
1.07E-04, 2914.96
1.07E-04, 2922.345
1.07E-04, 2929.175
1.07E-04, 2937.297
1.07E-04, 2957.426
1.07E-04, 2974.004
1.07E-04, 2985.955
1.07E-04, 3002.551
1.07E-04, 3012.459
1.07E-04, 3020.315
1.07E-04, 3026.507
1.07E-04, 3031.306
1.07E-04, 3035.753
1.07E-04, 3039.67
1.07E-04, 3042.946
1.07E-04, 3047.65
1.07E-04, 3057.298
1.07E-04, 3065.42
1.07E-04, 3071.398
1.07E-04, 3076.662
1.07E-04, 3082.595
1.07E-04, 3087.3
1.07E-04, 3091.888
1.07E-04, 3098.95
1.08E-04, 3103.366
1.08E-04, 3106.572
1.08E-04, 3108.285
1.08E-04, 3109.141
1.08E-04, 3109.817
1.09E-04, 3110.006
1.11E-04, 3110.027
1.00E-03, 3110.027
0.002, 3110.027
0.003, 3110.027
0.004, 3110.027
0.005, 3110.027
0.006, 3110.027
0.007, 3110.027
0.008, 3110.027
0.009, 3110.027
0.01, 3110.027
0.011, 3110.027
0.012, 3110.027
0.013, 3110.027
0.014, 3110.027
0.015, 3110.027
0.016, 3110.027
0.017, 3110.027
0.018, 3110.027
0.019, 3110.027
0.02, 3110.027
0.021, 3110.027
0.022, 3110.027
0.023, 3110.027
0.024, 3110.027
0.025, 3110.027
0.026, 3110.027
0.027, 3110.027
0.028, 3110.027
0.029, 3110.027
0.03, 3110.027
0.031, 3110.027
0.032, 3110.027
0.033, 3110.027
0.034, 3110.027
0.035, 3110.027
0.036, 3110.027
0.037, 3110.027
0.038, 3110.027
0.039, 3110.027
0.04, 3110.027
0.041, 3110.027
0.042, 3110.027
0.043, 3110.027
0.044, 3110.027
0.045, 3110.027
0.046, 3110.027
0.047, 3110.027
0.048, 3110.027
0.049, 3110.027
0.05, 3110.027
0.051, 3110.027
0.052, 3110.027
0.053, 3110.027
0.054, 3110.027
0.055, 3110.027
0.056, 3110.027
0.057, 3110.027
0.058, 3110.027
0.059, 3110.027
0.06, 3110.027
0.061, 3110.027
0.062, 3110.027
0.063, 3110.027
0.064, 3110.027
0.065, 3110.027
0.066, 3110.027
0.067, 3110.027
0.068, 3110.027
0.069, 3110.027
0.07, 3110.027
0.071, 3110.027
0.072, 3110.027
0.073, 3110.027
0.074, 3110.027
0.075, 3110.027
0.076, 3110.027
0.077, 3110.027
0.078, 3110.027
0.079, 3110.027
0.08, 3110.027
0.081, 3110.027
0.082, 3110.027
0.083, 3110.027
0.084, 3110.027
0.085, 3110.027
0.086, 3110.027
0.087, 3110.027
0.088, 3110.027
0.089, 3110.027
0.09, 3110.027
0.091, 3110.027
0.092, 3110.027
0.093, 3110.027
0.094, 3110.027
0.095, 3110.027
0.096, 3110.027
0.097, 3110.027
0.098, 3110.027
0.099, 3110.027
0.1, 3110.027


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-DRGEP-temperature-1400K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1400 K
#
# Sarathy DRGEP mechanism
#
# time (sec), temperature (K)
0, 1400
2.53E-16, 1400
5.53E-13, 1400
3.94E-12, 1400
1.04E-11, 1400
1.75E-11, 1400
3.48E-11, 1400
7.29E-11, 1400
2.15E-10, 1399.999
4.75E-10, 1399.998
8.95E-10, 1399.997
1.49E-09, 1399.995
2.47E-09, 1399.991
4.17E-09, 1399.984
6.62E-09, 1399.974
9.80E-09, 1399.961
1.55E-08, 1399.937
2.18E-08, 1399.911
3.28E-08, 1399.864
4.98E-08, 1399.791
7.37E-08, 1399.685
9.75E-08, 1399.577
1.21E-07, 1399.467
1.76E-07, 1399.209
2.76E-07, 1398.728
4.67E-07, 1397.809
7.26E-07, 1396.624
1.07E-06, 1395.196
1.37E-06, 1394.115
1.73E-06, 1392.971
1.92E-06, 1392.477
2.18E-06, 1391.894
2.63E-06, 1391.193
3.35E-06, 1391.036
3.98E-06, 1391.998
3.98E-06, 1391.998
3.98E-06, 1392.003
4.00E-06, 1392.046
4.05E-06, 1392.196
4.35E-06, 1393.137
4.81E-06, 1395.148
5.19E-06, 1397.434
5.58E-06, 1400.319
5.97E-06, 1403.869
6.26E-06, 1407.068
6.51E-06, 1410.207
6.76E-06, 1413.733
7.00E-06, 1417.367
7.22E-06, 1421.213
7.78E-06, 1432.618
8.46E-06, 1451.165
8.90E-06, 1466.51
9.23E-06, 1480.926
9.48E-06, 1493.386
9.70E-06, 1505.478
9.86E-06, 1515.891
1.01E-05, 1534.46
1.04E-05, 1554.468
1.05E-05, 1568.639
1.07E-05, 1587.193
1.09E-05, 1612.002
1.10E-05, 1633.542
1.11E-05, 1650.545
1.12E-05, 1666.901
1.13E-05, 1680.585
1.14E-05, 1698.823
1.15E-05, 1735.307
1.16E-05, 1759.33
1.17E-05, 1776.384
1.18E-05, 1804.961
1.18E-05, 1831.442
1.19E-05, 1845.593
1.19E-05, 1859.876
1.19E-05, 1873.545
1.19E-05, 1884.157
1.19E-05, 1893.704
1.20E-05, 1902.906
1.20E-05, 1911.89
1.20E-05, 1920.444
1.20E-05, 1928.526
1.20E-05, 1936.829
1.20E-05, 1945.505
1.20E-05, 1954.588
1.21E-05, 1974.626
1.21E-05, 2012.826
1.21E-05, 2045.239
1.21E-05, 2072.665
1.22E-05, 2104.324
1.22E-05, 2141.293
1.22E-05, 2170.471
1.22E-05, 2196.319
1.22E-05, 2222.149
1.22E-05, 2250.47
1.22E-05, 2303.963
1.23E-05, 2349.393
1.23E-05, 2387.461
1.23E-05, 2416.805
1.23E-05, 2444.097
1.23E-05, 2465.608
1.23E-05, 2496.219
1.23E-05, 2527.679
1.23E-05, 2551.638
1.23E-05, 2583.83
1.23E-05, 2605.408
1.23E-05, 2622.358
1.23E-05, 2633.696
1.23E-05, 2649.716
1.23E-05, 2664.804
1.24E-05, 2678.589
1.24E-05, 2687.821
1.24E-05, 2701.995
1.24E-05, 2716.539
1.24E-05, 2730.374
1.24E-05, 2740.382
1.24E-05, 2748.579
1.24E-05, 2755.455
1.24E-05, 2761.11
1.24E-05, 2768.047
1.24E-05, 2784.649
1.24E-05, 2799.457
1.24E-05, 2809.875
1.24E-05, 2823.501
1.24E-05, 2840.249
1.25E-05, 2851.669
1.25E-05, 2870.418
1.25E-05, 2884.468
1.25E-05, 2897.445
1.25E-05, 2916.467
1.25E-05, 2931.041
1.25E-05, 2940.85
1.25E-05, 2947.837
1.25E-05, 2964.841
1.26E-05, 2982.179
1.26E-05, 2991.688
1.26E-05, 2999.755
1.26E-05, 3007.411
1.26E-05, 3014.091
1.26E-05, 3020.127
1.26E-05, 3025.873
1.26E-05, 3034.138
1.26E-05, 3041.291
1.26E-05, 3047.132
1.27E-05, 3052.089
1.27E-05, 3059.531
1.27E-05, 3068.959
1.27E-05, 3081.701
1.27E-05, 3092.155
1.28E-05, 3101.991
1.28E-05, 3109.692
1.28E-05, 3116.147
1.28E-05, 3123.608
1.29E-05, 3136.215
1.29E-05, 3144.474
1.29E-05, 3147.013
1.30E-05, 3149.836
1.30E-05, 3154.882
1.30E-05, 3161.7
1.31E-05, 3167.13
1.31E-05, 3170.659
1.32E-05, 3174.37
1.33E-05, 3178.151
1.34E-05, 3183.296
1.38E-05, 3187.608
1.45E-05, 3188.484
1.59E-05, 3188.545
7.91E-04, 3188.546
1.00E-03, 3188.546
0.002, 3188.546
0.003, 3188.546
0.004, 3188.546
0.005, 3188.546
0.006, 3188.546
0.007, 3188.546
0.008, 3188.546
0.009, 3188.546
0.01, 3188.546
0.011, 3188.546
0.012, 3188.546
0.013, 3188.546
0.014, 3188.546
0.015, 3188.546
0.016, 3188.546
0.017, 3188.546
0.018, 3188.546
0.019, 3188.546
0.02, 3188.546
0.021, 3188.546
0.022, 3188.546
0.023, 3188.546
0.024, 3188.546
0.025, 3188.546
0.026, 3188.546
0.027, 3188.546
0.028, 3188.546
0.029, 3188.546
0.03, 3188.546
0.031, 3188.546
0.032, 3188.546
0.033, 3188.546
0.034, 3188.546
0.035, 3188.546
0.036, 3188.546
0.037, 3188.546
0.038, 3188.546
0.039, 3188.546
0.04, 3188.546
0.041, 3188.546
0.042, 3188.546
0.043, 3188.546
0.044, 3188.546
0.045, 3188.546
0.046, 3188.546
0.047, 3188.546
0.048, 3188.546
0.049, 3188.546
0.05, 3188.546
0.051, 3188.546
0.052, 3188.546
0.053, 3188.546
0.054, 3188.546
0.055, 3188.546
0.056, 3188.546
0.057, 3188.546
0.058, 3188.546
0.059, 3188.546
0.06, 3188.546
0.061, 3188.546
0.062, 3188.546
0.063, 3188.546
0.064, 3188.546
0.065, 3188.546
0.066, 3188.546
0.067, 3188.546
0.068, 3188.546
0.069, 3188.546
0.07, 3188.546
0.071, 3188.546
0.072, 3188.546
0.073, 3188.546
0.074, 3188.546
0.075, 3188.546
0.076, 3188.546
0.077, 3188.546
0.078, 3188.546
0.079, 3188.546
0.08, 3188.546
0.081, 3188.546
0.082, 3188.546
0.083, 3188.546
0.084, 3188.546
0.085, 3188.546
0.086, 3188.546
0.087, 3188.546
0.088, 3188.546
0.089, 3188.546
0.09, 3188.546
0.091, 3188.546
0.092, 3188.546
0.093, 3188.546
0.094, 3188.546
0.095, 3188.546
0.096, 3188.546
0.097, 3188.546
0.098, 3188.546
0.099, 3188.546
0.1, 3188.546


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-DRGEP-temperature-1600K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1600 K
#
# Sarathy DRGEP mechanism
#
# time (sec), temperature (K)
0, 1600
6.46E-18, 1600
7.30E-14, 1600
2.12E-12, 1600
6.57E-12, 1599.999
1.27E-11, 1599.998
2.07E-11, 1599.997
3.63E-11, 1599.995
8.16E-11, 1599.989
1.84E-10, 1599.974
3.20E-10, 1599.954
5.44E-10, 1599.921
8.80E-10, 1599.869
1.49E-09, 1599.773
2.31E-09, 1599.643
3.39E-09, 1599.467
4.48E-09, 1599.29
5.54E-09, 1599.119
6.32E-09, 1598.991
7.03E-09, 1598.875
7.84E-09, 1598.741
8.66E-09, 1598.608
9.47E-09, 1598.474
1.03E-08, 1598.34
1.11E-08, 1598.205
1.19E-08, 1598.071
1.27E-08, 1597.948
1.43E-08, 1597.677
2.16E-08, 1596.475
3.21E-08, 1594.735
5.12E-08, 1591.672
6.94E-08, 1588.934
8.19E-08, 1587.188
9.58E-08, 1585.39
1.40E-07, 1580.717
1.85E-07, 1577.37
2.55E-07, 1574.364
2.86E-07, 1573.732
3.09E-07, 1573.458
3.51E-07, 1573.368
4.48E-07, 1574.868
4.49E-07, 1574.88
4.57E-07, 1575.108
4.74E-07, 1575.605
5.51E-07, 1578.668
6.80E-07, 1586.415
7.96E-07, 1596.286
8.89E-07, 1606.127
9.70E-07, 1616.384
1.21E-06, 1655.108
1.35E-06, 1685.245
1.44E-06, 1707.844
1.57E-06, 1744.848
1.64E-06, 1767.068
1.70E-06, 1784.587
1.75E-06, 1802.635
1.82E-06, 1830.158
1.88E-06, 1853.53
1.92E-06, 1873.896
1.94E-06, 1885.717
1.97E-06, 1900.602
2.02E-06, 1930.921
2.06E-06, 1955.686
2.08E-06, 1976.228
2.10E-06, 1990.415
2.12E-06, 2013.936
2.16E-06, 2055.218
2.18E-06, 2086.347
2.20E-06, 2115.686
2.22E-06, 2157.157
2.24E-06, 2193.653
2.25E-06, 2225.345
2.26E-06, 2252.757
2.27E-06, 2281.994
2.29E-06, 2329.831
2.30E-06, 2372.786
2.30E-06, 2408.426
2.31E-06, 2437.499
2.32E-06, 2466.952
2.32E-06, 2496.784
2.33E-06, 2520.68
2.33E-06, 2539.92
2.33E-06, 2566.386
2.34E-06, 2593.876
2.34E-06, 2615.401
2.35E-06, 2633.716
2.35E-06, 2659.609
2.36E-06, 2681.885
2.36E-06, 2695.22
2.37E-06, 2702.482
2.37E-06, 2709.364
2.37E-06, 2715.967
2.37E-06, 2722.552
2.38E-06, 2729.743
2.38E-06, 2735.309
2.38E-06, 2740.495
2.38E-06, 2745.656
2.38E-06, 2752.6
2.39E-06, 2767.628
2.40E-06, 2781.919
2.40E-06, 2794.79
2.41E-06, 2804.112
2.41E-06, 2818.041
2.42E-06, 2833.106
2.43E-06, 2847.759
2.43E-06, 2857.779
2.44E-06, 2871.779
2.45E-06, 2886.454
2.46E-06, 2899.601
2.47E-06, 2914.54
2.48E-06, 2929.565
2.48E-06, 2942.324
2.49E-06, 2959.289
2.51E-06, 2975.033
2.51E-06, 2985.298
2.52E-06, 2994.289
2.53E-06, 3002.344
2.53E-06, 3012.177
2.54E-06, 3022.074
2.55E-06, 3028.97
2.55E-06, 3034.556
2.56E-06, 3039.791
2.58E-06, 3059.705
2.59E-06, 3075.239
2.61E-06, 3086.897
2.62E-06, 3095.396
2.63E-06, 3106.012
2.65E-06, 3119.768
2.66E-06, 3130.817
2.68E-06, 3141.439
2.72E-06, 3161.513
2.75E-06, 3178.232
2.78E-06, 3189.477
2.80E-06, 3196.931
2.82E-06, 3203.647
2.85E-06, 3209.698
2.87E-06, 3216.749
2.91E-06, 3224.965
2.95E-06, 3231.777
2.99E-06, 3237.425
3.03E-06, 3242.109
3.06E-06, 3245.308
3.10E-06, 3248.927
3.17E-06, 3253.323
3.26E-06, 3257.447
3.40E-06, 3261.24
3.74E-06, 3264.186
4.40E-06, 3264.844
5.98E-06, 3264.873
1.00E-03, 3264.873
0.002, 3264.873
0.003, 3264.873
0.004, 3264.873
0.005, 3264.873
0.006, 3264.873
0.007, 3264.873
0.008, 3264.873
0.009, 3264.873
0.01, 3264.873
0.011, 3264.873
0.012, 3264.873
0.013, 3264.873
0.014, 3264.873
0.015, 3264.873
0.016, 3264.873
0.017, 3264.873
0.018, 3264.873
0.019, 3264.873
0.02, 3264.873
0.021, 3264.873
0.022, 3264.873
0.023, 3264.873
0.024, 3264.873
0.025, 3264.873
0.026, 3264.873
0.027, 3264.873
0.028, 3264.873
0.029, 3264.873
0.03, 3264.873
0.031, 3264.873
0.032, 3264.873
0.033, 3264.873
0.034, 3264.873
0.035, 3264.873
0.036, 3264.873
0.037, 3264.873
0.038, 3264.873
0.039, 3264.873
0.04, 3264.873
0.041, 3264.873
0.042, 3264.873
0.043, 3264.873
0.044, 3264.873
0.045, 3264.873
0.046, 3264.873
0.047, 3264.873
0.048, 3264.873
0.049, 3264.873
0.05, 3264.873
0.051, 3264.873
0.052, 3264.873
0.053, 3264.873
0.054, 3264.873
0.055, 3264.873
0.056, 3264.873
0.057, 3264.873
0.058, 3264.873
0.059, 3264.873
0.06, 3264.873
0.061, 3264.873
0.062, 3264.873
0.063, 3264.873
0.064, 3264.873
0.065, 3264.873
0.066, 3264.873
0.067, 3264.873
0.068, 3264.873
0.069, 3264.873
0.07, 3264.873
0.071, 3264.873
0.072, 3264.873
0.073, 3264.873
0.074, 3264.873
0.075, 3264.873
0.076, 3264.873
0.077, 3264.873
0.078, 3264.873
0.079, 3264.873
0.08, 3264.873
0.081, 3264.873
0.082, 3264.873
0.083, 3264.873
0.084, 3264.873
0.085, 3264.873
0.086, 3264.873
0.087, 3264.873
0.088, 3264.873
0.089, 3264.873
0.09, 3264.873
0.091, 3264.873
0.092, 3264.873
0.093, 3264.873
0.094, 3264.873
0.095, 3264.873
0.096, 3264.873
0.097, 3264.873
0.098, 3264.873
0.099, 3264.873
0.1, 3264.873


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-DRGEPSA-temperature-1000K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1000 K
#
# Sarathy DRGEPSA mechanism
#
# time (sec), temperature (K)
0, 1000
4.62E-12, 1000
7.79E-11, 1000
4.18E-10, 1000
1.56E-09, 1000
3.07E-09, 1000
5.40E-09, 1000
9.19E-09, 1000
1.68E-08, 1000
2.65E-08, 1000
4.41E-08, 1000
7.56E-08, 1000
1.34E-07, 1000
2.20E-07, 1000
3.59E-07, 1000
5.42E-07, 1000
7.92E-07, 1000
1.24E-06, 1000
2.01E-06, 999.9999
2.92E-06, 999.9999
5.00E-06, 999.9998
6.79E-06, 999.9998
8.88E-06, 999.9997
1.24E-05, 999.9996
2.11E-05, 999.9993
3.07E-05, 999.9991
5.20E-05, 999.9986
8.90E-05, 999.9985
1.26E-04, 999.9993
1.43E-04, 1000
1.43E-04, 1000
1.43E-04, 1000
1.43E-04, 1000
1.48E-04, 1000
1.74E-04, 1000.002
2.31E-04, 1000.01
2.95E-04, 1000.029
3.59E-04, 1000.065
4.23E-04, 1000.129
4.86E-04, 1000.231
5.35E-04, 1000.347
6.03E-04, 1000.569
7.26E-04, 1001.204
8.76E-04, 1002.547
9.92E-04, 1004.178
1.00E-03, 1004.308
0.001093803, 1006.204
0.001155211, 1007.795
0.001236965, 1010.48
0.001321925, 1014.202
0.001430338, 1021.086
0.001495919, 1027.138
0.001549765, 1033.891
0.001591261, 1040.833
0.001626526, 1048.609
0.0016518, 1055.818
0.001667967, 1061.482
0.001680195, 1066.515
0.001689259, 1070.78
0.001697459, 1075.128
0.001704615, 1079.388
0.001711085, 1083.695
0.00171731, 1088.333
0.001722598, 1092.736
0.00172895, 1098.717
0.001744762, 1118.436
0.001755415, 1138.46
0.001761618, 1154.885
0.001765692, 1168.907
0.001768238, 1179.604
0.00177125, 1194.981
0.001773629, 1210.04
0.001775472, 1224.18
0.00177655, 1233.76
0.001777478, 1242.966
0.001778301, 1252.009
0.001779011, 1260.569
0.001779628, 1268.688
0.001780599, 1282.897
0.001782526, 1317.755
0.001783618, 1342.628
0.001784245, 1359.031
0.001784777, 1374.331
0.001785767, 1406.91
0.001786218, 1423.877
0.001786585, 1438.963
0.001786889, 1452.501
0.001787301, 1472.723
0.001787721, 1496.26
0.00178802, 1515.309
0.001788224, 1529.834
0.001788345, 1539.034
0.0017885, 1551.652
0.001789014, 1601.504
0.001789343, 1641.982
0.001789552, 1672.267
0.001789692, 1694.962
0.001789791, 1712.459
0.00178987, 1727.321
0.001789992, 1752.56
0.00179009, 1774.871
0.00179016, 1792.123
0.001790222, 1808.98
0.00179027, 1822.818
0.001790391, 1863.314
0.001790495, 1906.697
0.001790563, 1941.919
0.001790612, 1972.78
0.001790646, 1997.618
0.001790683, 2029.987
0.001790727, 2077.24
0.001790756, 2116.046
0.001790778, 2149.312
0.001790809, 2207.554
0.001790825, 2243.944
0.001790845, 2290.75
0.001790858, 2321.053
0.001790868, 2346.018
0.001790876, 2365.067
0.001790881, 2376.576
0.001790894, 2407.487
0.001790907, 2432.705
0.001790917, 2453.108
0.001790925, 2467.751
0.001790931, 2478.986
0.001790936, 2489.148
0.001790941, 2496.282
0.001790945, 2503.287
0.001790948, 2509.813
0.001790952, 2515.973
0.001790955, 2521.924
0.001790963, 2534.523
0.001790976, 2555.501
0.001790984, 2568.047
0.001790991, 2577.793
0.001790999, 2590.69
0.001791011, 2607.359
0.001791022, 2623.466
0.001791033, 2637.976
0.001791041, 2649.233
0.001791052, 2663.184
0.001791065, 2679.552
0.001791078, 2694.641
0.001791086, 2703.871
0.001791092, 2710.13
0.001791097, 2715.797
0.001791102, 2720.97
0.001791109, 2728.595
0.001791126, 2745.561
0.001791141, 2759.684
0.001791152, 2770.288
0.001791172, 2787.239
0.001791189, 2800.774
0.001791204, 2812.708
0.001791227, 2829.135
0.001791245, 2840.442
0.001791267, 2853.942
0.00179129, 2867.435
0.001791312, 2878.492
0.001791339, 2891.48
0.001791364, 2902.502
0.001791382, 2909.616
0.001791429, 2926.768
0.001791492, 2945.472
0.00179155, 2959.602
0.00179161, 2971.585
0.001791666, 2980.836
0.001791716, 2987.854
0.001791951, 3009.252
0.001792313, 3022.794
0.001792661, 3027.234
0.00179295, 3028.632
0.001793364, 3029.356
0.001793891, 3029.59
0.001794419, 3029.638
0.001795588, 3029.65
0.001826013, 3029.651
0.002, 3029.651
0.003, 3029.651
0.004, 3029.651
0.005, 3029.651
0.006, 3029.651
0.007, 3029.651
0.008, 3029.651
0.009, 3029.651
0.01, 3029.651
0.011, 3029.651
0.012, 3029.651
0.013, 3029.651
0.014, 3029.651
0.015, 3029.651
0.016, 3029.651
0.017, 3029.651
0.018, 3029.651
0.019, 3029.651
0.02, 3029.651
0.021, 3029.651
0.022, 3029.651
0.023, 3029.651
0.024, 3029.651
0.025, 3029.651
0.026, 3029.651
0.027, 3029.651
0.028, 3029.651
0.029, 3029.651
0.03, 3029.651
0.031, 3029.651
0.032, 3029.651
0.033, 3029.651
0.034, 3029.651
0.035, 3029.651
0.036, 3029.651
0.037, 3029.651
0.038, 3029.651
0.039, 3029.651
0.04, 3029.651
0.041, 3029.651
0.042, 3029.651
0.043, 3029.651
0.044, 3029.651
0.045, 3029.651
0.046, 3029.651
0.047, 3029.651
0.048, 3029.651
0.049, 3029.651
0.05, 3029.651
0.051, 3029.651
0.052, 3029.651
0.053, 3029.651
0.054, 3029.651
0.055, 3029.651
0.056, 3029.651
0.057, 3029.651
0.058, 3029.651
0.059, 3029.651
0.06, 3029.651
0.061, 3029.651
0.062, 3029.651
0.063, 3029.651
0.064, 3029.651
0.065, 3029.651
0.066, 3029.651
0.067, 3029.651
0.068, 3029.651
0.069, 3029.651
0.07, 3029.651
0.071, 3029.651
0.072, 3029.651
0.073, 3029.651
0.074, 3029.651
0.075, 3029.651
0.076, 3029.651
0.077, 3029.651
0.078, 3029.651
0.079, 3029.651
0.08, 3029.651
0.081, 3029.651
0.082, 3029.651
0.083, 3029.651
0.084, 3029.651
0.085, 3029.651
0.086, 3029.651
0.087, 3029.651
0.088, 3029.651
0.089, 3029.651
0.09, 3029.651
0.091, 3029.651
0.092, 3029.651
0.093, 3029.651
0.094, 3029.651
0.095, 3029.651
0.096, 3029.651
0.097, 3029.651
0.098, 3029.651
0.099, 3029.651
0.1, 3029.651


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-DRGEPSA-temperature-1200K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1200 K
#
# Sarathy DRGEPSA mechanism
#
# time (sec), temperature (K)
0, 1200
2.69E-14, 1200
8.06E-12, 1200
3.68E-11, 1200
9.05E-11, 1200
3.23E-10, 1200
1.07E-09, 1200
2.01E-09, 1200
3.64E-09, 1200
5.73E-09, 1200
9.15E-09, 1200
1.46E-08, 1200
2.41E-08, 1199.999
3.40E-08, 1199.999
4.28E-08, 1199.999
5.12E-08, 1199.998
6.92E-08, 1199.998
1.07E-07, 1199.997
1.55E-07, 1199.995
2.48E-07, 1199.993
4.24E-07, 1199.987
7.23E-07, 1199.978
1.14E-06, 1199.966
1.60E-06, 1199.952
2.70E-06, 1199.918
5.12E-06, 1199.838
8.43E-06, 1199.72
1.17E-05, 1199.593
1.49E-05, 1199.469
1.70E-05, 1199.385
1.88E-05, 1199.315
2.03E-05, 1199.261
2.26E-05, 1199.184
2.92E-05, 1199.065
3.75E-05, 1199.305
4.59E-05, 1200.308
5.31E-05, 1202.184
6.01E-05, 1205.263
7.07E-05, 1213.833
7.76E-05, 1223.704
8.29E-05, 1235.086
8.65E-05, 1245.994
8.91E-05, 1256.27
9.09E-05, 1264.899
9.25E-05, 1273.716
9.38E-05, 1282.641
9.49E-05, 1291.179
9.58E-05, 1299.651
9.66E-05, 1307.914
9.73E-05, 1315.418
9.79E-05, 1323.177
9.93E-05, 1344.739
1.00E-04, 1364.798
1.01E-04, 1382.568
1.02E-04, 1395.975
1.02E-04, 1407.538
1.02E-04, 1415.816
1.03E-04, 1424.736
1.03E-04, 1434.384
1.03E-04, 1444.656
1.03E-04, 1453.588
1.04E-04, 1482.113
1.04E-04, 1511.846
1.04E-04, 1532.483
1.05E-04, 1546.271
1.05E-04, 1561.152
1.05E-04, 1574.337
1.05E-04, 1587.7
1.05E-04, 1600.755
1.05E-04, 1627.521
1.06E-04, 1675.982
1.06E-04, 1709.078
1.06E-04, 1735.021
1.06E-04, 1753.222
1.06E-04, 1770.421
1.06E-04, 1783.271
1.06E-04, 1795.324
1.06E-04, 1809.119
1.06E-04, 1820.816
1.06E-04, 1830.278
1.06E-04, 1839.291
1.06E-04, 1848.707
1.06E-04, 1858.571
1.06E-04, 1867.34
1.06E-04, 1875.181
1.06E-04, 1883.342
1.06E-04, 1891.855
1.06E-04, 1900.835
1.06E-04, 1929.147
1.06E-04, 1962.317
1.07E-04, 2011.254
1.07E-04, 2054.253
1.07E-04, 2089.487
1.07E-04, 2122.221
1.07E-04, 2172.951
1.07E-04, 2228.842
1.07E-04, 2272.817
1.07E-04, 2304.236
1.07E-04, 2329.812
1.07E-04, 2355.202
1.07E-04, 2389.615
1.07E-04, 2419.571
1.07E-04, 2443.174
1.07E-04, 2461.634
1.07E-04, 2475.707
1.07E-04, 2484.129
1.07E-04, 2490.987
1.07E-04, 2503.561
1.07E-04, 2524.142
1.07E-04, 2543.244
1.07E-04, 2557.583
1.07E-04, 2569.072
1.07E-04, 2579.167
1.07E-04, 2588.085
1.07E-04, 2596.821
1.07E-04, 2605.237
1.07E-04, 2617.632
1.07E-04, 2629.176
1.07E-04, 2638.483
1.07E-04, 2652.294
1.07E-04, 2664.307
1.07E-04, 2674.989
1.07E-04, 2682.599
1.07E-04, 2688.393
1.07E-04, 2694.115
1.07E-04, 2699.766
1.07E-04, 2705.056
1.07E-04, 2710.021
1.07E-04, 2714.93
1.07E-04, 2719.782
1.07E-04, 2726.856
1.07E-04, 2733.129
1.07E-04, 2740.326
1.07E-04, 2747.875
1.07E-04, 2754.038
1.07E-04, 2759.698
1.07E-04, 2764.972
1.07E-04, 2769.629
1.07E-04, 2773.447
1.07E-04, 2777.222
1.07E-04, 2780.956
1.07E-04, 2784.508
1.07E-04, 2791.283
1.07E-04, 2806.646
1.07E-04, 2821.05
1.07E-04, 2832.158
1.07E-04, 2839.147
1.07E-04, 2852.528
1.07E-04, 2872.718
1.07E-04, 2887.483
1.07E-04, 2897.034
1.07E-04, 2906.01
1.07E-04, 2916.575
1.07E-04, 2930.915
1.07E-04, 2944.136
1.07E-04, 2954.647
1.07E-04, 2967.407
1.07E-04, 2986.65
1.07E-04, 2998.648
1.07E-04, 3008.327
1.07E-04, 3024.307
1.07E-04, 3057.983
1.08E-04, 3083.067
1.08E-04, 3093.316
1.08E-04, 3099.65
1.08E-04, 3103.576
1.08E-04, 3106.014
1.08E-04, 3107.53
1.08E-04, 3108.508
1.09E-04, 3109.182
1.09E-04, 3109.649
1.09E-04, 3109.904
1.10E-04, 3109.998
1.10E-04, 3110.022
1.11E-04, 3110.026
1.00E-03, 3110.027
0.002, 3110.027
0.003, 3110.027
0.004, 3110.027
0.005, 3110.027
0.006, 3110.027
0.007, 3110.027
0.008, 3110.027
0.009, 3110.027
0.01, 3110.027
0.011, 3110.027
0.012, 3110.027
0.013, 3110.027
0.014, 3110.027
0.015, 3110.027
0.016, 3110.027
0.017, 3110.027
0.018, 3110.027
0.019, 3110.027
0.02, 3110.027
0.021, 3110.027
0.022, 3110.027
0.023, 3110.027
0.024, 3110.027
0.025, 3110.027
0.026, 3110.027
0.027, 3110.027
0.028, 3110.027
0.029, 3110.027
0.03, 3110.027
0.031, 3110.027
0.032, 3110.027
0.033, 3110.027
0.034, 3110.027
0.035, 3110.027
0.036, 3110.027
0.037, 3110.027
0.038, 3110.027
0.039, 3110.027
0.04, 3110.027
0.041, 3110.027
0.042, 3110.027
0.043, 3110.027
0.044, 3110.027
0.045, 3110.027
0.046, 3110.027
0.047, 3110.027
0.048, 3110.027
0.049, 3110.027
0.05, 3110.027
0.051, 3110.027
0.052, 3110.027
0.053, 3110.027
0.054, 3110.027
0.055, 3110.027
0.056, 3110.027
0.057, 3110.027
0.058, 3110.027
0.059, 3110.027
0.06, 3110.027
0.061, 3110.027
0.062, 3110.027
0.063, 3110.027
0.064, 3110.027
0.065, 3110.027
0.066, 3110.027
0.067, 3110.027
0.068, 3110.027
0.069, 3110.027
0.07, 3110.027
0.071, 3110.027
0.072, 3110.027
0.073, 3110.027
0.074, 3110.027
0.075, 3110.027
0.076, 3110.027
0.077, 3110.027
0.078, 3110.027
0.079, 3110.027
0.08, 3110.027
0.081, 3110.027
0.082, 3110.027
0.083, 3110.027
0.084, 3110.027
0.085, 3110.027
0.086, 3110.027
0.087, 3110.027
0.088, 3110.027
0.089, 3110.027
0.09, 3110.027
0.091, 3110.027
0.092, 3110.027
0.093, 3110.027
0.094, 3110.027
0.095, 3110.027
0.096, 3110.027
0.097, 3110.027
0.098, 3110.027
0.099, 3110.027
0.1, 3110.027


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-DRGEPSA-temperature-1400K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1400 K
#
# Sarathy DRGEPSA mechanism
#
# time (sec), temperature (K)
0, 1400
2.15E-16, 1400
5.62E-13, 1400
5.15E-12, 1400
1.09E-11, 1400
2.02E-11, 1400
3.72E-11, 1400
7.82E-11, 1400
2.82E-10, 1399.999
6.00E-10, 1399.998
1.08E-09, 1399.996
1.81E-09, 1399.993
2.44E-09, 1399.991
3.29E-09, 1399.988
4.35E-09, 1399.983
5.64E-09, 1399.978
9.18E-09, 1399.964
1.37E-08, 1399.945
2.09E-08, 1399.915
3.32E-08, 1399.863
4.81E-08, 1399.798
6.78E-08, 1399.711
8.11E-08, 1399.651
1.09E-07, 1399.525
1.46E-07, 1399.35
1.74E-07, 1399.219
2.63E-07, 1398.792
4.48E-07, 1397.895
6.46E-07, 1396.975
8.11E-07, 1396.244
1.22E-06, 1394.598
1.73E-06, 1392.928
2.67E-06, 1391.055
3.69E-06, 1391.303
4.67E-06, 1394.411
5.40E-06, 1398.95
6.00E-06, 1404.489
6.44E-06, 1409.858
7.49E-06, 1427.858
8.29E-06, 1449.233
8.89E-06, 1471.594
9.29E-06, 1491.096
9.61E-06, 1510.521
9.85E-06, 1527.177
9.96E-06, 1536.385
1.01E-05, 1544.18
1.01E-05, 1551.286
1.02E-05, 1558.113
1.03E-05, 1564.306
1.04E-05, 1576.06
1.06E-05, 1599.118
1.08E-05, 1625.525
1.09E-05, 1643.547
1.10E-05, 1659.922
1.10E-05, 1675.586
1.11E-05, 1688.747
1.12E-05, 1700.906
1.12E-05, 1712.139
1.13E-05, 1735.846
1.15E-05, 1774.067
1.15E-05, 1797.393
1.16E-05, 1815.065
1.16E-05, 1831.155
1.17E-05, 1875.136
1.18E-05, 1908.357
1.18E-05, 1937.235
1.19E-05, 1959.66
1.19E-05, 1980.745
1.19E-05, 2018.214
1.20E-05, 2049.678
1.20E-05, 2075.624
1.20E-05, 2100.772
1.20E-05, 2129.451
1.21E-05, 2168.539
1.21E-05, 2227.742
1.21E-05, 2271.985
1.21E-05, 2308.086
1.21E-05, 2374.978
1.21E-05, 2422.682
1.21E-05, 2459.762
1.21E-05, 2489.345
1.22E-05, 2512.443
1.22E-05, 2527.523
1.22E-05, 2538.662
1.22E-05, 2566.664
1.22E-05, 2592.764
1.22E-05, 2612.339
1.22E-05, 2628.773
1.22E-05, 2641.795
1.22E-05, 2654.266
1.22E-05, 2662.991
1.22E-05, 2676.656
1.22E-05, 2689.484
1.22E-05, 2698.381
1.22E-05, 2713.999
1.22E-05, 2727.438
1.22E-05, 2738.985
1.23E-05, 2756.211
1.23E-05, 2769.009
1.23E-05, 2784.101
1.23E-05, 2801.945
1.23E-05, 2815.795
1.23E-05, 2823.932
1.23E-05, 2833.39
1.23E-05, 2844.752
1.23E-05, 2854.803
1.23E-05, 2863.431
1.23E-05, 2875.718
1.23E-05, 2886.864
1.23E-05, 2894.972
1.23E-05, 2905.849
1.24E-05, 2917.208
1.24E-05, 2931.04
1.24E-05, 2949.348
1.24E-05, 2966.254
1.24E-05, 2976.329
1.24E-05, 2982.436
1.24E-05, 2988.098
1.24E-05, 2997.003
1.25E-05, 3013.482
1.25E-05, 3027.003
1.25E-05, 3037.207
1.25E-05, 3045.739
1.25E-05, 3052.996
1.25E-05, 3061.569
1.26E-05, 3075.975
1.26E-05, 3107.589
1.27E-05, 3129.915
1.28E-05, 3145.13
1.28E-05, 3154.619
1.29E-05, 3161.914
1.30E-05, 3167.633
1.30E-05, 3172.118
1.31E-05, 3175.639
1.31E-05, 3178.403
1.32E-05, 3180.574
1.32E-05, 3182.28
1.33E-05, 3183.62
1.34E-05, 3184.674
1.34E-05, 3185.502
1.35E-05, 3186.152
1.35E-05, 3186.664
1.36E-05, 3187.066
1.36E-05, 3187.382
1.39E-05, 3188.209
1.49E-05, 3188.539
1.72E-05, 3188.546
1.00E-03, 3188.546
0.002, 3188.546
0.003, 3188.546
0.004, 3188.546
0.005, 3188.546
0.006, 3188.546
0.007, 3188.546
0.008, 3188.546
0.009, 3188.546
0.01, 3188.546
0.011, 3188.546
0.012, 3188.546
0.013, 3188.546
0.014, 3188.546
0.015, 3188.546
0.016, 3188.546
0.017, 3188.546
0.018, 3188.546
0.019, 3188.546
0.02, 3188.546
0.021, 3188.546
0.022, 3188.546
0.023, 3188.546
0.024, 3188.546
0.025, 3188.546
0.026, 3188.546
0.027, 3188.546
0.028, 3188.546
0.029, 3188.546
0.03, 3188.546
0.031, 3188.546
0.032, 3188.546
0.033, 3188.546
0.034, 3188.546
0.035, 3188.546
0.036, 3188.546
0.037, 3188.546
0.038, 3188.546
0.039, 3188.546
0.04, 3188.546
0.041, 3188.546
0.042, 3188.546
0.043, 3188.546
0.044, 3188.546
0.045, 3188.546
0.046, 3188.546
0.047, 3188.546
0.048, 3188.546
0.049, 3188.546
0.05, 3188.546
0.051, 3188.546
0.052, 3188.546
0.053, 3188.546
0.054, 3188.546
0.055, 3188.546
0.056, 3188.546
0.057, 3188.546
0.058, 3188.546
0.059, 3188.546
0.06, 3188.546
0.061, 3188.546
0.062, 3188.546
0.063, 3188.546
0.064, 3188.546
0.065, 3188.546
0.066, 3188.546
0.067, 3188.546
0.068, 3188.546
0.069, 3188.546
0.07, 3188.546
0.071, 3188.546
0.072, 3188.546
0.073, 3188.546
0.074, 3188.546
0.075, 3188.546
0.076, 3188.546
0.077, 3188.546
0.078, 3188.546
0.079, 3188.546
0.08, 3188.546
0.081, 3188.546
0.082, 3188.546
0.083, 3188.546
0.084, 3188.546
0.085, 3188.546
0.086, 3188.546
0.087, 3188.546
0.088, 3188.546
0.089, 3188.546
0.09, 3188.546
0.091, 3188.546
0.092, 3188.546
0.093, 3188.546
0.094, 3188.546
0.095, 3188.546
0.096, 3188.546
0.097, 3188.546
0.098, 3188.546
0.099, 3188.546
0.1, 3188.546


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-DRGEPSA-temperature-1600K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1600 K
#
# Sarathy DRGEPSA mechanism
#
# time (sec), temperature (K)
0, 1600
5.48E-18, 1600
3.45E-14, 1600
9.90E-13, 1600
5.30E-12, 1599.999
1.01E-11, 1599.999
1.80E-11, 1599.998
2.97E-11, 1599.996
5.82E-11, 1599.992
1.43E-10, 1599.98
2.50E-10, 1599.965
4.15E-10, 1599.94
7.08E-10, 1599.896
1.20E-09, 1599.819
1.80E-09, 1599.723
2.77E-09, 1599.568
4.04E-09, 1599.363
5.76E-09, 1599.081
7.50E-09, 1598.797
1.20E-08, 1598.058
1.89E-08, 1596.912
2.80E-08, 1595.409
4.25E-08, 1593.036
5.65E-08, 1590.843
6.83E-08, 1589.065
1.07E-07, 1584.052
1.70E-07, 1578.223
2.37E-07, 1574.824
2.92E-07, 1573.557
3.82E-07, 1573.65
4.72E-07, 1575.837
5.62E-07, 1579.837
6.52E-07, 1585.572
8.16E-07, 1600.454
9.71E-07, 1620.516
1.07E-06, 1636.709
1.19E-06, 1658.777
1.28E-06, 1680.21
1.35E-06, 1697.901
1.48E-06, 1731.548
1.63E-06, 1778.967
1.70E-06, 1805.087
1.75E-06, 1822.998
1.82E-06, 1852.652
1.87E-06, 1872.391
1.91E-06, 1889.971
1.93E-06, 1904.46
1.96E-06, 1917.893
1.98E-06, 1933.277
2.01E-06, 1950.501
2.03E-06, 1965.226
2.05E-06, 1975.658
2.06E-06, 1986.616
2.07E-06, 1997.37
2.09E-06, 2007.313
2.10E-06, 2020.814
2.12E-06, 2039.268
2.14E-06, 2067.98
2.17E-06, 2106.474
2.19E-06, 2136.694
2.21E-06, 2167.031
2.23E-06, 2221.734
2.25E-06, 2267.044
2.26E-06, 2303.326
2.27E-06, 2337.1
2.28E-06, 2369.34
2.29E-06, 2402.202
2.29E-06, 2432.847
2.30E-06, 2463.427
2.31E-06, 2494.742
2.31E-06, 2518.859
2.32E-06, 2555.424
2.32E-06, 2583.03
2.33E-06, 2602.805
2.33E-06, 2621.765
2.34E-06, 2649.875
2.34E-06, 2665.615
2.34E-06, 2678.17
2.35E-06, 2688.808
2.35E-06, 2698.671
2.35E-06, 2706.795
2.36E-06, 2719.28
2.36E-06, 2730.842
2.37E-06, 2740.251
2.37E-06, 2748.56
2.37E-06, 2756.514
2.38E-06, 2767.218
2.38E-06, 2777.723
2.39E-06, 2788.071
2.39E-06, 2798.234
2.40E-06, 2805.645
2.40E-06, 2815.25
2.41E-06, 2826.859
2.41E-06, 2838.261
2.42E-06, 2849.312
2.42E-06, 2856.513
2.42E-06, 2864.338
2.43E-06, 2870.375
2.43E-06, 2877.345
2.44E-06, 2886.044
2.44E-06, 2892.17
2.44E-06, 2897.19
2.45E-06, 2901.614
2.45E-06, 2912.237
2.46E-06, 2925.355
2.47E-06, 2937.482
2.47E-06, 2943.289
2.47E-06, 2948.217
2.48E-06, 2952.432
2.48E-06, 2956.323
2.48E-06, 2960.168
2.48E-06, 2963.787
2.49E-06, 2967.171
2.49E-06, 2970.518
2.49E-06, 2974.159
2.50E-06, 2985.232
2.51E-06, 2996.423
2.51E-06, 3005.932
2.52E-06, 3013.461
2.53E-06, 3021.485
2.54E-06, 3030.868
2.54E-06, 3038.284
2.55E-06, 3049.006
2.56E-06, 3059.361
2.57E-06, 3069.222
2.59E-06, 3085.544
2.61E-06, 3101.424
2.64E-06, 3125.487
2.67E-06, 3145.722
2.70E-06, 3160.264
2.73E-06, 3172.899
2.75E-06, 3184.002
2.78E-06, 3193.761
2.89E-06, 3222.854
3.06E-06, 3246.85
3.20E-06, 3255.681
3.34E-06, 3260.185
3.47E-06, 3262.481
3.67E-06, 3263.939
3.88E-06, 3264.536
4.06E-06, 3264.733
4.22E-06, 3264.81
4.38E-06, 3264.845
4.84E-06, 3264.87
7.01E-06, 3264.873
1.00E-03, 3264.873
0.002, 3264.873
0.003, 3264.873
0.004, 3264.873
0.005, 3264.873
0.006, 3264.873
0.007, 3264.873
0.008, 3264.873
0.009, 3264.873
0.01, 3264.873
0.011, 3264.873
0.012, 3264.873
0.013, 3264.873
0.014, 3264.873
0.015, 3264.873
0.016, 3264.873
0.017, 3264.873
0.018, 3264.873
0.019, 3264.873
0.02, 3264.873
0.021, 3264.873
0.022, 3264.873
0.023, 3264.873
0.024, 3264.873
0.025, 3264.873
0.026, 3264.873
0.027, 3264.873
0.028, 3264.873
0.029, 3264.873
0.03, 3264.873
0.031, 3264.873
0.032, 3264.873
0.033, 3264.873
0.034, 3264.873
0.035, 3264.873
0.036, 3264.873
0.037, 3264.873
0.038, 3264.873
0.039, 3264.873
0.04, 3264.873
0.041, 3264.873
0.042, 3264.873
0.043, 3264.873
0.044, 3264.873
0.045, 3264.873
0.046, 3264.873
0.047, 3264.873
0.048, 3264.873
0.049, 3264.873
0.05, 3264.873
0.051, 3264.873
0.052, 3264.873
0.053, 3264.873
0.054, 3264.873
0.055, 3264.873
0.056, 3264.873
0.057, 3264.873
0.058, 3264.873
0.059, 3264.873
0.06, 3264.873
0.061, 3264.873
0.062, 3264.873
0.063, 3264.873
0.064, 3264.873
0.065, 3264.873
0.066, 3264.873
0.067, 3264.873
0.068, 3264.873
0.069, 3264.873
0.07, 3264.873
0.071, 3264.873
0.072, 3264.873
0.073, 3264.873
0.074, 3264.873
0.075, 3264.873
0.076, 3264.873
0.077, 3264.873
0.078, 3264.873
0.079, 3264.873
0.08, 3264.873
0.081, 3264.873
0.082, 3264.873
0.083, 3264.873
0.084, 3264.873
0.085, 3264.873
0.086, 3264.873
0.087, 3264.873
0.088, 3264.873
0.089, 3264.873
0.09, 3264.873
0.091, 3264.873
0.092, 3264.873
0.093, 3264.873
0.094, 3264.873
0.095, 3264.873
0.096, 3264.873
0.097, 3264.873
0.098, 3264.873
0.099, 3264.873
0.1, 3264.873


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-temperature-1000K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1000 K
#
# Sarathy detailed mechanism
#
# time (sec), temperature (K)
0, 1000
7.19E-12, 1000
9.49E-11, 1000
6.06E-10, 1000
1.77E-09, 1000
3.75E-09, 1000
6.83E-09, 1000
1.24E-08, 1000
2.14E-08, 1000
3.62E-08, 1000
7.16E-08, 1000
1.19E-07, 1000
2.01E-07, 1000
3.36E-07, 1000
5.61E-07, 1000
9.35E-07, 1000
1.49E-06, 1000
2.41E-06, 999.9999
3.91E-06, 999.9999
6.39E-06, 999.9998
1.05E-05, 999.9997
1.50E-05, 999.9996
2.33E-05, 999.9993
3.64E-05, 999.9991
7.26E-05, 999.9988
1.11E-04, 999.9993
1.28E-04, 1000
1.28E-04, 1000
1.28E-04, 1000
1.29E-04, 1000
1.33E-04, 1000
1.56E-04, 1000.002
2.18E-04, 1000.009
2.80E-04, 1000.026
3.42E-04, 1000.057
4.05E-04, 1000.113
4.67E-04, 1000.203
5.28E-04, 1000.337
5.84E-04, 1000.512
6.36E-04, 1000.728
6.86E-04, 1000.993
7.35E-04, 1001.307
7.74E-04, 1001.608
8.72E-04, 1002.592
1.00E-03, 1004.524
0.001116171, 1007.175
0.001117363, 1007.208
0.001117371, 1007.209
0.001117406, 1007.21
0.001118041, 1007.227
0.001128829, 1007.533
0.001215132, 1010.451
0.001297503, 1014.256
0.001352856, 1017.617
0.001398117, 1021.042
0.001427814, 1023.724
0.001451178, 1026.142
0.001470536, 1028.391
0.001511237, 1034.056
0.001552374, 1041.597
0.001580004, 1048.224
0.001601525, 1054.696
0.001615442, 1059.74
0.001627736, 1064.951
0.001636522, 1069.231
0.001651214, 1077.772
0.001662432, 1085.905
0.001669589, 1092.122
0.001675383, 1097.937
0.001679875, 1103.057
0.001683526, 1107.701
0.001688183, 1114.403
0.001697645, 1131.812
0.001702806, 1144.589
0.001705837, 1153.766
0.001708031, 1161.464
0.001711273, 1175.021
0.001713358, 1185.59
0.001714779, 1193.895
0.001716809, 1207.806
0.001718345, 1220.436
0.001719474, 1231.244
0.001720413, 1241.467
0.00172244, 1268.741
0.001723792, 1292.492
0.001724509, 1307.61
0.001725053, 1320.525
0.001725516, 1332.654
0.001726135, 1350.738
0.001726775, 1372.032
0.001727177, 1386.893
0.001727314, 1392.271
0.001727385, 1395.105
0.001727408, 1396
0.001727408, 1396.031
0.001727426, 1396.765
0.001727503, 1399.916
0.001727634, 1405.363
0.00172791, 1417.383
0.001728237, 1432.561
0.001728551, 1448.215
0.001728958, 1470.29
0.001729274, 1489.139
0.001729493, 1503.299
0.001729698, 1517.544
0.001729882, 1531.376
0.001730145, 1553.059
0.00173036, 1572.89
0.001730521, 1589.385
0.001730669, 1605.957
0.001730782, 1619.665
0.001730875, 1631.9
0.001731046, 1656.547
0.001731159, 1674.874
0.001731234, 1688.231
0.001731402, 1721.922
0.00173155, 1757.705
0.00173164, 1783.446
0.001731713, 1807.719
0.001731761, 1825.295
0.001731797, 1840.004
0.001731842, 1859.96
0.001731894, 1886.092
0.001731936, 1910.186
0.001731982, 1940.818
0.001732012, 1963.614
0.001732036, 1984.286
0.001732067, 2015.36
0.001732103, 2057.517
0.001732127, 2091.665
0.001732145, 2119.636
0.001732159, 2144.458
0.001732171, 2167.745
0.001732182, 2190.535
0.001732187, 2202.791
0.00173219, 2208.976
0.001732196, 2223.383
0.001732196, 2223.385
0.001732196, 2223.4
0.001732196, 2223.454
0.001732197, 2224.38
0.0017322, 2232.635
0.001732209, 2254.243
0.00173222, 2282.359
0.001732229, 2304.893
0.001732237, 2324.286
0.001732243, 2339.625
0.001732249, 2354.717
0.001732258, 2375.875
0.001732265, 2392.636
0.001732271, 2405.454
0.00173228, 2425.577
0.001732289, 2445.034
0.001732296, 2459.004
0.001732302, 2470.033
0.001732307, 2478.632
0.001732311, 2487.187
0.001732324, 2509.324
0.001732333, 2525.726
0.001732341, 2537.956
0.001732347, 2548.401
0.001732353, 2557.372
0.001732357, 2564.415
0.001732367, 2579.31
0.001732382, 2601.949
0.001732393, 2617.614
0.0017324, 2627.011
0.001732405, 2634.563
0.001732411, 2641.985
0.001732417, 2649.174
0.001732431, 2668.236
0.001732449, 2688.995
0.001732458, 2699.853
0.001732467, 2709.437
0.001732474, 2717.272
0.001732481, 2724.722
0.001732488, 2731.996
0.001732495, 2739.097
0.001732502, 2746.027
0.001732509, 2752.79
0.001732516, 2759.388
0.001732522, 2765.271
0.00173255, 2789.149
0.00173259, 2820.462
0.001732619, 2839.657
0.00173264, 2852.873
0.00173266, 2864.423
0.001732679, 2874.642
0.001732695, 2882.664
0.001732713, 2891.044
0.001732762, 2911.632
0.001732802, 2925.851
0.001732831, 2935.064
0.001732853, 2941.528
0.001732875, 2947.523
0.001732909, 2955.904
0.001732937, 2962.173
0.00173296, 2966.825
0.001732978, 2970.331
0.00173301, 2975.931
0.00173304, 2980.737
0.001733067, 2984.583
0.001733091, 2987.874
0.001733115, 2990.814
0.001733139, 2993.54
0.001733162, 2996.07
0.001733186, 2998.419
0.00173321, 3000.6
0.001733233, 3002.625
0.001733256, 3004.394
0.001733278, 3006.083
0.001733371, 3011.868
0.001733506, 3017.816
0.00173362, 3021.248
0.001733734, 3023.681
0.001733837, 3025.265
0.001733914, 3026.168
0.001733988, 3026.865
0.00173406, 3027.405
0.001734184, 3028.098
0.001734425, 3028.897
0.001734694, 3029.312
0.001735062, 3029.538
0.001735631, 3029.63
0.0017362, 3029.647
0.001736769, 3029.65
0.001737338, 3029.651
0.001737907, 3029.651
0.001738476, 3029.651
0.001739046, 3029.651
0.001739815, 3029.651
0.00174084, 3029.651
0.001742918, 3029.651
0.001908385, 3029.651
0.002, 3029.651
0.003, 3029.651
0.004, 3029.651
0.005, 3029.651
0.006, 3029.651
0.007, 3029.651
0.008, 3029.651
0.009, 3029.651
0.01, 3029.651
0.011, 3029.651
0.012, 3029.651
0.013, 3029.651
0.014, 3029.651
0.015, 3029.651
0.016, 3029.651
0.017, 3029.651
0.018, 3029.651
0.019, 3029.651
0.02, 3029.651
0.021, 3029.651
0.022, 3029.651
0.023, 3029.651
0.024, 3029.651
0.025, 3029.651
0.026, 3029.651
0.027, 3029.651
0.028, 3029.651
0.029, 3029.651
0.03, 3029.651
0.031, 3029.651
0.032, 3029.651
0.033, 3029.651
0.034, 3029.651
0.035, 3029.651
0.036, 3029.651
0.037, 3029.651
0.038, 3029.651
0.039, 3029.651
0.04, 3029.651
0.041, 3029.651
0.042, 3029.651
0.043, 3029.651
0.044, 3029.651
0.045, 3029.651
0.046, 3029.651
0.047, 3029.651
0.048, 3029.651
0.049, 3029.651
0.05, 3029.651
0.051, 3029.651
0.052, 3029.651
0.053, 3029.651
0.054, 3029.651
0.055, 3029.651
0.056, 3029.651
0.057, 3029.651
0.058, 3029.651
0.059, 3029.651
0.06, 3029.651
0.061, 3029.651
0.062, 3029.651
0.063, 3029.651
0.064, 3029.651
0.065, 3029.651
0.066, 3029.651
0.067, 3029.651
0.068, 3029.651
0.069, 3029.651
0.07, 3029.651
0.071, 3029.651
0.072, 3029.651
0.073, 3029.651
0.074, 3029.651
0.075, 3029.651
0.076, 3029.651
0.077, 3029.651
0.078, 3029.651
0.079, 3029.651
0.08, 3029.651
0.081, 3029.651
0.082, 3029.651
0.083, 3029.651
0.084, 3029.651
0.085, 3029.651
0.086, 3029.651
0.087, 3029.651
0.088, 3029.651
0.089, 3029.651
0.09, 3029.651
0.091, 3029.651
0.092, 3029.651
0.093, 3029.651
0.094, 3029.651
0.095, 3029.651
0.096, 3029.651
0.097, 3029.651
0.098, 3029.651
0.099, 3029.651
0.1, 3029.651


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-temperature-1200K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1200 K
#
# Sarathy detailed mechanism
#
# time (sec), temperature (K)
0, 1200
5.70E-14, 1200
1.08E-11, 1200
4.64E-11, 1200
1.17E-10, 1200
2.38E-10, 1200
4.89E-10, 1200
9.36E-10, 1200
1.64E-09, 1200
3.21E-09, 1200
5.38E-09, 1200
8.89E-09, 1200
1.50E-08, 1200
2.44E-08, 1199.999
3.99E-08, 1199.999
6.45E-08, 1199.998
1.04E-07, 1199.997
1.55E-07, 1199.996
2.40E-07, 1199.993
3.39E-07, 1199.991
5.98E-07, 1199.983
1.14E-06, 1199.967
1.85E-06, 1199.946
2.94E-06, 1199.913
5.17E-06, 1199.841
7.85E-06, 1199.75
1.04E-05, 1199.657
1.25E-05, 1199.578
1.60E-05, 1199.445
1.83E-05, 1199.363
2.16E-05, 1199.255
2.61E-05, 1199.152
3.07E-05, 1199.142
3.52E-05, 1199.276
4.09E-05, 1199.73
4.91E-05, 1201.224
5.40E-05, 1202.8
5.40E-05, 1202.8
5.40E-05, 1202.802
5.41E-05, 1202.813
5.41E-05, 1202.837
5.49E-05, 1203.144
5.83E-05, 1204.732
6.24E-05, 1207.197
6.65E-05, 1210.414
6.96E-05, 1213.49
7.42E-05, 1219.396
7.86E-05, 1227.083
8.17E-05, 1234.088
8.42E-05, 1240.801
8.60E-05, 1246.95
8.75E-05, 1252.691
8.87E-05, 1257.798
8.98E-05, 1262.887
9.10E-05, 1269.212
9.37E-05, 1287.443
9.52E-05, 1299.847
9.62E-05, 1310.285
9.70E-05, 1319.402
9.77E-05, 1328.752
9.84E-05, 1338.857
1.00E-04, 1370.239
1.01E-04, 1388.044
1.01E-04, 1390.66
1.01E-04, 1394.236
1.01E-04, 1396.001
1.01E-04, 1396.082
1.01E-04, 1397.19
1.01E-04, 1402.199
1.02E-04, 1410.016
1.02E-04, 1418.617
1.02E-04, 1428.566
1.03E-04, 1457.75
1.03E-04, 1480.179
1.03E-04, 1495.794
1.04E-04, 1515.979
1.04E-04, 1531.466
1.04E-04, 1544.586
1.04E-04, 1564.721
1.05E-04, 1589.903
1.05E-04, 1609.912
1.05E-04, 1625.771
1.05E-04, 1640.061
1.05E-04, 1655.233
1.05E-04, 1669.318
1.05E-04, 1682.905
1.05E-04, 1700.886
1.05E-04, 1732.952
1.06E-04, 1749.969
1.06E-04, 1766.541
1.06E-04, 1781.551
1.06E-04, 1794.151
1.06E-04, 1809.81
1.06E-04, 1854.491
1.06E-04, 1888.321
1.06E-04, 1915.764
1.06E-04, 1939.711
1.06E-04, 1956.416
1.06E-04, 1982.499
1.06E-04, 2011.964
1.06E-04, 2041.071
1.06E-04, 2066.178
1.06E-04, 2091.57
1.06E-04, 2135.265
1.06E-04, 2182.742
1.06E-04, 2218.247
1.06E-04, 2249.239
1.06E-04, 2274.063
1.06E-04, 2299.196
1.06E-04, 2338.882
1.06E-04, 2369.07
1.06E-04, 2392.274
1.06E-04, 2408.854
1.06E-04, 2422.92
1.06E-04, 2435.818
1.06E-04, 2446.953
1.06E-04, 2461.478
1.06E-04, 2476.51
1.06E-04, 2489.89
1.06E-04, 2499.069
1.06E-04, 2510.826
1.06E-04, 2536.835
1.06E-04, 2559.774
1.06E-04, 2576.427
1.06E-04, 2590.946
1.06E-04, 2603.984
1.06E-04, 2616.014
1.06E-04, 2630.644
1.06E-04, 2641.91
1.06E-04, 2642.978
1.06E-04, 2652.95
1.06E-04, 2669.597
1.06E-04, 2673.431
1.06E-04, 2673.432
1.06E-04, 2673.439
1.06E-04, 2673.459
1.06E-04, 2673.611
1.06E-04, 2675.021
1.06E-04, 2680.66
1.06E-04, 2693.062
1.06E-04, 2719.38
1.06E-04, 2739.545
1.06E-04, 2751.712
1.06E-04, 2762.042
1.06E-04, 2771.746
1.06E-04, 2780.458
1.06E-04, 2788.949
1.06E-04, 2797.224
1.06E-04, 2804.744
1.06E-04, 2811.7
1.06E-04, 2818.223
1.06E-04, 2824.052
1.06E-04, 2841.921
1.06E-04, 2861.669
1.06E-04, 2873.285
1.07E-04, 2900.729
1.07E-04, 2927.61
1.07E-04, 2941.547
1.07E-04, 2950.117
1.07E-04, 2966.542
1.07E-04, 2988.813
1.07E-04, 3005.569
1.07E-04, 3016.492
1.07E-04, 3025.264
1.07E-04, 3031.056
1.07E-04, 3036.357
1.07E-04, 3041.29
1.07E-04, 3045.798
1.07E-04, 3049.666
1.07E-04, 3053.294
1.07E-04, 3056.699
1.07E-04, 3059.959
1.07E-04, 3064.216
1.07E-04, 3067.731
1.07E-04, 3070.97
1.07E-04, 3073.958
1.07E-04, 3076.713
1.07E-04, 3079.254
1.07E-04, 3081.599
1.07E-04, 3083.763
1.07E-04, 3085.76
1.07E-04, 3087.604
1.07E-04, 3089.306
1.07E-04, 3091.061
1.07E-04, 3093.549
1.07E-04, 3098.079
1.07E-04, 3101.646
1.08E-04, 3104.835
1.08E-04, 3107.28
1.08E-04, 3108.376
1.08E-04, 3108.878
1.08E-04, 3109.141
1.08E-04, 3109.333
1.08E-04, 3109.471
1.08E-04, 3109.576
1.08E-04, 3109.762
1.09E-04, 3109.893
1.09E-04, 3109.955
1.09E-04, 3109.995
1.09E-04, 3110.016
1.10E-04, 3110.023
1.10E-04, 3110.025
1.10E-04, 3110.026
1.11E-04, 3110.026
1.11E-04, 3110.026
1.12E-04, 3110.026
1.13E-04, 3110.026
1.13E-04, 3110.026
1.14E-04, 3110.026
1.16E-04, 3110.026
1.00E-03, 3110.026
0.002, 3110.026
0.003, 3110.026
0.004, 3110.026
0.005, 3110.026
0.006, 3110.026
0.007, 3110.026
0.008, 3110.026
0.009, 3110.026
0.01, 3110.026
0.011, 3110.026
0.012, 3110.026
0.013, 3110.026
0.014, 3110.026
0.015, 3110.026
0.016, 3110.026
0.017, 3110.026
0.018, 3110.026
0.019, 3110.026
0.02, 3110.026
0.021, 3110.026
0.022, 3110.026
0.023, 3110.026
0.024, 3110.026
0.025, 3110.026
0.026, 3110.026
0.027, 3110.026
0.028, 3110.026
0.029, 3110.026
0.03, 3110.026
0.031, 3110.026
0.032, 3110.026
0.033, 3110.026
0.034, 3110.026
0.035, 3110.026
0.036, 3110.026
0.037, 3110.026
0.038, 3110.026
0.039, 3110.026
0.04, 3110.026
0.041, 3110.026
0.042, 3110.026
0.043, 3110.026
0.044, 3110.026
0.045, 3110.026
0.046, 3110.026
0.047, 3110.026
0.048, 3110.026
0.049, 3110.026
0.05, 3110.026
0.051, 3110.026
0.052, 3110.026
0.053, 3110.026
0.054, 3110.026
0.055, 3110.026
0.056, 3110.026
0.057, 3110.026
0.058, 3110.026
0.059, 3110.026
0.06, 3110.026
0.061, 3110.026
0.062, 3110.026
0.063, 3110.026
0.064, 3110.026
0.065, 3110.026
0.066, 3110.026
0.067, 3110.026
0.068, 3110.026
0.069, 3110.026
0.07, 3110.026
0.071, 3110.026
0.072, 3110.026
0.073, 3110.026
0.074, 3110.026
0.075, 3110.026
0.076, 3110.026
0.077, 3110.026
0.078, 3110.026
0.079, 3110.026
0.08, 3110.026
0.081, 3110.026
0.082, 3110.026
0.083, 3110.026
0.084, 3110.026
0.085, 3110.026
0.086, 3110.026
0.087, 3110.026
0.088, 3110.026
0.089, 3110.026
0.09, 3110.026
0.091, 3110.026
0.092, 3110.026
0.093, 3110.026
0.094, 3110.026
0.095, 3110.026
0.096, 3110.026
0.097, 3110.026
0.098, 3110.026
0.099, 3110.026
0.1, 3110.026


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-temperature-1400K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1400 K
#
# Sarathy detailed mechanism
#
# time (sec), temperature (K)
0, 1400
4.55E-16, 1400
3.92E-13, 1400
4.48E-12, 1400
1.28E-11, 1400
2.70E-11, 1400
5.28E-11, 1400
1.10E-10, 1400
1.91E-10, 1399.999
3.29E-10, 1399.999
6.46E-10, 1399.998
1.12E-09, 1399.996
1.85E-09, 1399.993
3.01E-09, 1399.989
5.12E-09, 1399.98
8.20E-09, 1399.968
1.26E-08, 1399.95
1.94E-08, 1399.921
2.62E-08, 1399.893
3.14E-08, 1399.87
3.56E-08, 1399.853
3.97E-08, 1399.835
4.38E-08, 1399.817
4.78E-08, 1399.8
6.74E-08, 1399.714
9.45E-08, 1399.592
1.44E-07, 1399.367
1.89E-07, 1399.155
2.28E-07, 1398.969
2.72E-07, 1398.758
4.40E-07, 1397.955
5.81E-07, 1397.295
7.04E-07, 1396.746
9.06E-07, 1395.89
1.35E-06, 1394.241
1.71E-06, 1393.127
1.88E-06, 1392.664
2.00E-06, 1392.387
2.17E-06, 1392.029
2.41E-06, 1391.623
2.97E-06, 1391.161
3.55E-06, 1391.475
3.97E-06, 1392.266
3.97E-06, 1392.267
3.97E-06, 1392.283
4.01E-06, 1392.374
4.14E-06, 1392.737
4.43E-06, 1393.748
4.69E-06, 1394.927
4.90E-06, 1396.001
4.92E-06, 1396.15
5.13E-06, 1397.434
5.42E-06, 1399.487
5.73E-06, 1402.099
6.12E-06, 1406.066
6.61E-06, 1412.154
7.26E-06, 1422.733
7.79E-06, 1433.837
8.23E-06, 1445.409
8.55E-06, 1455.352
8.89E-06, 1467.839
9.33E-06, 1487.622
9.57E-06, 1500.581
9.77E-06, 1512.26
9.95E-06, 1525.118
1.02E-05, 1540.384
1.03E-05, 1550.76
1.05E-05, 1571.38
1.07E-05, 1601.49
1.09E-05, 1623.202
1.11E-05, 1647.82
1.12E-05, 1678.722
1.13E-05, 1699.578
1.14E-05, 1717.088
1.15E-05, 1733.348
1.15E-05, 1747.8
1.16E-05, 1761.374
1.16E-05, 1777.956
1.18E-05, 1821.579
1.18E-05, 1852.522
1.19E-05, 1871.39
1.19E-05, 1885.905
1.19E-05, 1899.669
1.19E-05, 1909.897
1.20E-05, 1938.307
1.20E-05, 1966.345
1.20E-05, 1986.821
1.21E-05, 2006.897
1.21E-05, 2029.548
1.21E-05, 2073.24
1.21E-05, 2108.067
1.21E-05, 2136.094
1.22E-05, 2178.106
1.22E-05, 2226.593
1.22E-05, 2261.41
1.22E-05, 2287.891
1.22E-05, 2339.817
1.22E-05, 2379.055
1.22E-05, 2409.392
1.22E-05, 2433.242
1.22E-05, 2453.642
1.22E-05, 2467.992
1.22E-05, 2481.403
1.23E-05, 2494.622
1.23E-05, 2505.25
1.23E-05, 2514.405
1.23E-05, 2522.6
1.23E-05, 2530.625
1.23E-05, 2546.683
1.23E-05, 2571.785
1.23E-05, 2587.028
1.23E-05, 2599.983
1.23E-05, 2609.993
1.23E-05, 2618.699
1.23E-05, 2625.382
1.23E-05, 2631.961
1.23E-05, 2650.546
1.23E-05, 2669.277
1.23E-05, 2685.14
1.23E-05, 2694.832
1.23E-05, 2701.704
1.23E-05, 2708.488
1.23E-05, 2715.186
1.23E-05, 2721.831
1.23E-05, 2728.929
1.23E-05, 2735.936
1.23E-05, 2746.328
1.24E-05, 2769.082
1.24E-05, 2781.266
1.24E-05, 2792.466
1.24E-05, 2803.39
1.24E-05, 2812.656
1.24E-05, 2820.646
1.24E-05, 2827.374
1.24E-05, 2833.707
1.24E-05, 2839.566
1.24E-05, 2845.253
1.24E-05, 2863.936
1.24E-05, 2894.288
1.25E-05, 2920.849
1.25E-05, 2945.407
1.25E-05, 2972.958
1.25E-05, 2991.448
1.25E-05, 3005.76
1.26E-05, 3019.006
1.26E-05, 3028.376
1.26E-05, 3035.353
1.26E-05, 3054.638
1.27E-05, 3073.572
1.27E-05, 3084.618
1.27E-05, 3093.199
1.27E-05, 3101.057
1.27E-05, 3109.707
1.28E-05, 3122.725
1.28E-05, 3133.467
1.29E-05, 3139.836
1.29E-05, 3144.199
1.29E-05, 3146.025
1.29E-05, 3153.938
1.30E-05, 3162.15
1.31E-05, 3168.403
1.31E-05, 3173.17
1.32E-05, 3176.37
1.32E-05, 3178.333
1.33E-05, 3181.964
1.34E-05, 3183.807
1.34E-05, 3183.807
1.34E-05, 3183.81
1.34E-05, 3183.833
1.34E-05, 3183.904
1.34E-05, 3184.075
1.35E-05, 3184.685
1.36E-05, 3186.291
1.37E-05, 3187.4
1.39E-05, 3187.964
1.41E-05, 3188.25
1.42E-05, 3188.394
1.44E-05, 3188.458
1.45E-05, 3188.494
1.46E-05, 3188.513
1.47E-05, 3188.525
1.48E-05, 3188.532
1.49E-05, 3188.537
1.50E-05, 3188.54
1.51E-05, 3188.542
1.52E-05, 3188.543
1.53E-05, 3188.544
1.55E-05, 3188.544
1.56E-05, 3188.545
1.57E-05, 3188.545
1.58E-05, 3188.545
1.59E-05, 3188.545
1.60E-05, 3188.545
1.61E-05, 3188.545
1.62E-05, 3188.545
1.63E-05, 3188.545
1.64E-05, 3188.545
1.65E-05, 3188.545
1.67E-05, 3188.545
1.72E-05, 3188.545
1.77E-05, 3188.545
1.84E-05, 3188.545
1.93E-05, 3188.545
2.11E-05, 3188.545
1.00E-03, 3188.545
0.002, 3188.545
0.003, 3188.545
0.004, 3188.545
0.005, 3188.545
0.006, 3188.545
0.007, 3188.545
0.008, 3188.545
0.009, 3188.545
0.01, 3188.545
0.011, 3188.545
0.012, 3188.545
0.013, 3188.545
0.014, 3188.545
0.015, 3188.545
0.016, 3188.545
0.017, 3188.545
0.018, 3188.545
0.019, 3188.545
0.02, 3188.545
0.021, 3188.545
0.022, 3188.545
0.023, 3188.545
0.024, 3188.545
0.025, 3188.545
0.026, 3188.545
0.027, 3188.545
0.028, 3188.545
0.029, 3188.545
0.03, 3188.545
0.031, 3188.545
0.032, 3188.545
0.033, 3188.545
0.034, 3188.545
0.035, 3188.545
0.036, 3188.545
0.037, 3188.545
0.038, 3188.545
0.039, 3188.545
0.04, 3188.545
0.041, 3188.545
0.042, 3188.545
0.043, 3188.545
0.044, 3188.545
0.045, 3188.545
0.046, 3188.545
0.047, 3188.545
0.048, 3188.545
0.049, 3188.545
0.05, 3188.545
0.051, 3188.545
0.052, 3188.545
0.053, 3188.545
0.054, 3188.545
0.055, 3188.545
0.056, 3188.545
0.057, 3188.545
0.058, 3188.545
0.059, 3188.545
0.06, 3188.545
0.061, 3188.545
0.062, 3188.545
0.063, 3188.545
0.064, 3188.545
0.065, 3188.545
0.066, 3188.545
0.067, 3188.545
0.068, 3188.545
0.069, 3188.545
0.07, 3188.545
0.071, 3188.545
0.072, 3188.545
0.073, 3188.545
0.074, 3188.545
0.075, 3188.545
0.076, 3188.545
0.077, 3188.545
0.078, 3188.545
0.079, 3188.545
0.08, 3188.545
0.081, 3188.545
0.082, 3188.545
0.083, 3188.545
0.084, 3188.545
0.085, 3188.545
0.086, 3188.545
0.087, 3188.545
0.088, 3188.545
0.089, 3188.545
0.09, 3188.545
0.091, 3188.545
0.092, 3188.545
0.093, 3188.545
0.094, 3188.545
0.095, 3188.545
0.096, 3188.545
0.097, 3188.545
0.098, 3188.545
0.099, 3188.545
0.1, 3188.545


==> anc/data/Sarathy-temperature-profile-phi-1.0/Sarathy-temperature-1600K.txt <==
# temperature profile for n-butanol
# equivalence ratio = 1.0, pressure = 20 atm
# initial temperature = 1600 K
#
# Sarathy detailed mechanism
#
# time (sec), temperature (K)
0, 1600
1.16E-17, 1600
4.50E-14, 1600
1.02E-12, 1600
3.85E-12, 1599.999
7.96E-12, 1599.999
1.52E-11, 1599.998
2.63E-11, 1599.996
4.39E-11, 1599.994
7.47E-11, 1599.99
1.31E-10, 1599.982
2.15E-10, 1599.97
3.62E-10, 1599.948
6.11E-10, 1599.91
1.02E-09, 1599.845
1.59E-09, 1599.755
2.57E-09, 1599.597
3.75E-09, 1599.406
5.58E-09, 1599.106
8.81E-09, 1598.573
1.33E-08, 1597.824
2.11E-08, 1596.534
2.87E-08, 1595.271
3.32E-08, 1594.523
3.68E-08, 1593.93
4.03E-08, 1593.359
4.36E-08, 1592.839
4.68E-08, 1592.325
5.00E-08, 1591.816
5.32E-08, 1591.313
5.70E-08, 1590.74
8.06E-08, 1587.328
1.15E-07, 1583.183
1.45E-07, 1580.308
1.65E-07, 1578.716
1.82E-07, 1577.61
1.95E-07, 1576.855
2.07E-07, 1576.252
2.43E-07, 1574.885
2.90E-07, 1573.88
3.19E-07, 1573.637
3.60E-07, 1573.708
4.44E-07, 1575.162
4.46E-07, 1575.195
4.59E-07, 1575.573
4.91E-07, 1576.655
6.23E-07, 1583.314
8.32E-07, 1601.133
9.75E-07, 1618.858
1.08E-06, 1635.044
1.18E-06, 1653.806
1.30E-06, 1678.004
1.34E-06, 1688.816
1.48E-06, 1726.011
1.59E-06, 1756.965
1.65E-06, 1777.566
1.69E-06, 1793.433
1.74E-06, 1809.973
1.77E-06, 1824.348
1.81E-06, 1837.925
1.83E-06, 1849.646
1.86E-06, 1860.572
1.88E-06, 1870.879
1.90E-06, 1883.632
1.97E-06, 1921.007
2.01E-06, 1947.309
2.04E-06, 1969.139
2.06E-06, 1986.01
2.08E-06, 2011.698
2.10E-06, 2033.141
2.13E-06, 2063.772
2.15E-06, 2100.363
2.17E-06, 2131.352
2.19E-06, 2156.403
2.20E-06, 2181.785
2.21E-06, 2209.913
2.22E-06, 2249.449
2.24E-06, 2301.465
2.25E-06, 2349.656
2.26E-06, 2386.829
2.27E-06, 2433.953
2.28E-06, 2477.359
2.29E-06, 2511.153
2.29E-06, 2537.794
2.29E-06, 2558.202
2.30E-06, 2572.494
2.30E-06, 2583.661
2.30E-06, 2594.335
2.30E-06, 2604.785
2.31E-06, 2614.498
2.31E-06, 2623.44
2.31E-06, 2632.135
2.31E-06, 2640.568
2.31E-06, 2647.967
2.31E-06, 2654.394
2.32E-06, 2660.637
2.32E-06, 2666.695
2.32E-06, 2672.569
2.32E-06, 2678.263
2.32E-06, 2683.779
2.33E-06, 2695.754
2.33E-06, 2714.55
2.34E-06, 2726.122
2.34E-06, 2736.635
2.34E-06, 2746.006
2.35E-06, 2753.537
2.35E-06, 2764.74
2.35E-06, 2773.078
2.36E-06, 2779.009
2.36E-06, 2784.47
2.36E-06, 2789.181
2.36E-06, 2793.63
2.37E-06, 2798.036
2.37E-06, 2801.968
2.37E-06, 2805.869
2.37E-06, 2809.648
2.38E-06, 2825.996
2.39E-06, 2843.749
2.39E-06, 2854.793
2.40E-06, 2864.252
2.40E-06, 2873.129
2.41E-06, 2880.335
2.42E-06, 2895.432
2.43E-06, 2912.617
2.44E-06, 2927.517
2.44E-06, 2938.285
2.45E-06, 2947.821
2.45E-06, 2956.304
2.46E-06, 2964.577
2.47E-06, 2972.643
2.47E-06, 2980.506
2.48E-06, 2988.17
2.48E-06, 2995.391
2.49E-06, 3001.952
2.49E-06, 3008.36
2.50E-06, 3014.617
2.52E-06, 3038.826
2.54E-06, 3057.832
2.55E-06, 3071.209
2.57E-06, 3092.763
2.59E-06, 3107.713
2.61E-06, 3118.225
2.63E-06, 3136.474
2.68E-06, 3160.532
2.71E-06, 3177.292
2.74E-06, 3188.327
2.76E-06, 3195.329
2.78E-06, 3200.877
2.79E-06, 3205.627
2.81E-06, 3209.637
2.84E-06, 3217.73
2.89E-06, 3228.555
2.93E-06, 3235.144
2.96E-06, 3239.029
2.99E-06, 3242.373
3.03E-06, 3246.534
3.14E-06, 3254.195
3.26E-06, 3258.736
3.34E-06, 3260.831
3.39E-06, 3261.695
3.43E-06, 3262.253
3.47E-06, 3262.713
3.52E-06, 3263.152
3.66E-06, 3264.014
3.80E-06, 3264.444
3.97E-06, 3264.687
4.23E-06, 3264.82
4.49E-06, 3264.858
4.74E-06, 3264.868
4.99E-06, 3264.871
5.18E-06, 3264.872
5.52E-06, 3264.873
5.85E-06, 3264.873
6.19E-06, 3264.873
6.52E-06, 3264.873
6.86E-06, 3264.873
7.37E-06, 3264.873
7.97E-06, 3264.873
8.93E-06, 3264.873
1.09E-05, 3264.873
1.00E-03, 3264.873
0.002, 3264.873
0.003, 3264.873
0.004, 3264.873
0.005, 3264.873
0.006, 3264.873
0.007, 3264.873
0.008, 3264.873
0.009, 3264.873
0.01, 3264.873
0.011, 3264.873
0.012, 3264.873
0.013, 3264.873
0.014, 3264.873
0.015, 3264.873
0.016, 3264.873
0.017, 3264.873
0.018, 3264.873
0.019, 3264.873
0.02, 3264.873
0.021, 3264.873
0.022, 3264.873
0.023, 3264.873
0.024, 3264.873
0.025, 3264.873
0.026, 3264.873
0.027, 3264.873
0.028, 3264.873
0.029, 3264.873
0.03, 3264.873
0.031, 3264.873
0.032, 3264.873
0.033, 3264.873
0.034, 3264.873
0.035, 3264.873
0.036, 3264.873
0.037, 3264.873
0.038, 3264.873
0.039, 3264.873
0.04, 3264.873
0.041, 3264.873
0.042, 3264.873
0.043, 3264.873
0.044, 3264.873
0.045, 3264.873
0.046, 3264.873
0.047, 3264.873
0.048, 3264.873
0.049, 3264.873
0.05, 3264.873
0.051, 3264.873
0.052, 3264.873
0.053, 3264.873
0.054, 3264.873
0.055, 3264.873
0.056, 3264.873
0.057, 3264.873
0.058, 3264.873
0.059, 3264.873
0.06, 3264.873
0.061, 3264.873
0.062, 3264.873
0.063, 3264.873
0.064, 3264.873
0.065, 3264.873
0.066, 3264.873
0.067, 3264.873
0.068, 3264.873
0.069, 3264.873
0.07, 3264.873
0.071, 3264.873
0.072, 3264.873
0.073, 3264.873
0.074, 3264.873
0.075, 3264.873
0.076, 3264.873
0.077, 3264.873
0.078, 3264.873
0.079, 3264.873
0.08, 3264.873
0.081, 3264.873
0.082, 3264.873
0.083, 3264.873
0.084, 3264.873
0.085, 3264.873
0.086, 3264.873
0.087, 3264.873
0.088, 3264.873
0.089, 3264.873
0.09, 3264.873
0.091, 3264.873
0.092, 3264.873
0.093, 3264.873
0.094, 3264.873
0.095, 3264.873
0.096, 3264.873
0.097, 3264.873
0.098, 3264.873
0.099, 3264.873
0.1, 3264.873


==> anc/data/engine-massfractions/Merchant-isobutanol.txt <==
# Fuel mass fraction for iso-butanol in engine simulation
#
# Merchant mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96, 1
-93, 1
-90, 1
-87, 1
-84, 1
-81, 1
-78, 1
-75, 1
-72, 1
-69, 1
-66, 1
-63, 1
-60, 1
-58.09214, 1
-57, 1
-55.30115, 1
-54, 1
-52.69591, 0.999999768
-51.65542, 0.999999768
-51, 0.999999768
-50.05493, 0.999999768
-48.65326, 0.999999768
-48, 0.999999768
-46.81506, 0.999999768
-45.94798, 0.999999535
-45.18069, 0.999999535
-45, 0.999999535
-44.41785, 0.999999303
-43.95937, 0.999999303
-43.35977, 0.99999907
-42, 0.999998606
-40.05323, 0.999997211
-39, 0.999996049
-38.03095, 0.99999419
-37.44515, 0.999992795
-36.59439, 0.999990006
-36, 0.999987217
-35.04015, 0.999981175
-33.92792, 0.999970484
-33, 0.999956539
-32.20849, 0.999939341
-31.74798, 0.999926326
-31.29466, 0.999910522
-30.85718, 0.999892161
-30.53105, 0.99987566
-30.239, 0.999858927
-30, 0.999843123
-29.74237, 0.999824298
-29.5215, 0.999806169
-29.17467, 0.999773864
-28.86738, 0.999740165
-28.58239, 0.999704374
-28.3369, 0.99966928
-28.12198, 0.999634883
-27.93402, 0.999601648
-27.76399, 0.999568646
-27.61596, 0.999537735
-27.22728, 0.999444306
-27, 0.999380393
-26.3043, 0.999130784
-25.87175, 0.998921847
-25.59169, 0.99875823
-25.31311, 0.998568118
-25.03453, 0.998346398
-24.76988, 0.998101205
-24.5496, 0.997867399
-24.36102, 0.997642194
-24.17825, 0.997399789
-24, 0.997137397
-23.8127, 0.99683108
-23.63775, 0.996513375
-23.43409, 0.996100381
-22.79176, 0.994422841
-22.27871, 0.992543568
-21.90246, 0.990752378
-21.64033, 0.98924473
-21.1924, 0.986051872
-21, 0.984393389
-20.73657, 0.981786206
-20.51595, 0.97925874
-20.324, 0.976765903
-20.29366, 0.97634431
-20.08079, 0.973156797
-19.89792, 0.970065038
-19.84479, 0.969099604
-19.84475, 0.969098674
-19.84343, 0.969074271
-19.74961, 0.967288195
-19.48568, 0.961668504
-19.28102, 0.956625889
-19.12063, 0.952194747
-18.60317, 0.934378376
-18.11871, 0.911284422
-18, 0.90439391
-17.68378, 0.883060003
-17.45135, 0.864075071
-17.25193, 0.84504017
-17.09226, 0.827623777
-16.95298, 0.810582031
-16.84537, 0.796067518
-16.51834, 0.743048596
-16.24609, 0.685218308
-16.04526, 0.630957151
-15.90084, 0.583288323
-15.78225, 0.536684169
-15.68824, 0.493290303
-15.56073, 0.421477258
-15.47297, 0.359162606
-15.41214, 0.306454649
-15.36645, 0.259378004
-15.33965, 0.227707236
-15.31776, 0.198977765
-15.30202, 0.176448918
-15.28899, 0.156438659
-15.27026, 0.125328722
-15.25915, 0.105536766
-15.25054, 0.089592882
-15.23851, 0.066804641
-15.23055, 0.051846178
-15.22425, 0.040470092
-15.21921, 0.031963954
-15.21101, 0.019907098
-15.20613, 0.014150046
-15.20231, 0.010484016
-15.19907, 0.007959515
-15.19327, 0.00465586
-15.18558, 0.002125812
-15.18036, 0.001181958
-15.17695, 7.79E-04
-15.16778, 2.01E-04
-15.16171, 5.91E-05
-15.15819, 2.36E-05
-15.1559, 1.15E-05
-15.15421, 6.29E-06
-15.15252, 3.18E-06
-15.15092, 1.56E-06
-15.14965, 8.52E-07
-15.14681, 2.27E-07
-15.14388, 8.57E-08
-15.1421, 4.98E-08
-15.14121, 3.57E-08
-15.14049, 2.58E-08
-15.13994, 1.91E-08
-15.13929, 1.25E-08
-15.1386, 6.95E-09
-15.13824, 4.70E-09
-15.13783, 2.76E-09
-15.13735, 1.28E-09
-15.13704, 6.96E-10
-15.13679, 4.09E-10
-15.13641, 1.68E-10
-15.13614, 8.58E-11
-15.13594, 4.99E-11
-15.13574, 2.93E-11
-15.1355, 1.47E-11
-15.13532, 8.50E-12
-15.13505, 3.69E-12
-15.13484, 1.89E-12
-15.13464, 9.59E-13
-15.13449, 5.49E-13
-15.13431, 2.93E-13
-15.1341, 1.31E-13
-15.13389, 5.69E-14
-15.13368, 2.41E-14
-15.13353, 1.27E-14
-15.13325, 3.67E-15
-15.13298, 9.93E-16
-15.13276, 3.45E-16
-15.13251, 9.36E-17
-15.13221, 1.89E-17
-15.13192, 3.51E-18
-15.13162, 5.94E-19
-15.13137, 1.18E-19
-15.13114, 2.62E-20
-15.13056, 4.60E-22
-15.12964, 8.15E-25
-15.12792, 1.46E-25
-15.12637, 5.52E-26
-15.12493, 2.38E-26
-15.12263, 7.27E-27
-15.1204, 2.47E-27
-15.11907, 1.63E-27
-15.11786, 1.07E-27
-15.11579, 5.66E-28
-15.11413, 3.64E-28
-15.11259, 2.53E-28
-15.10769, 1.03E-28
-15.10228, 5.35E-29
-15.09687, 2.04E-29
-15.093, 2.83E-29
-15.0864, 2.17E-29
-15.0749, 1.70E-29
-15.05627, 1.38E-29
-15.03557, 1.17E-29
-15.01487, 1.01E-29
-15, 9.11E-30
-14.93007, 5.56E-30
-14.64277, 6.90E-31
-14.37002, 8.86E-32
-14.18841, 2.20E-32
-14.03445, 6.70E-33
-13.90965, 2.56E-33
-13.59594, 2.40E-34
-13.36794, 4.59E-35
-13.17448, 1.19E-35
-13.00436, 3.70E-36
-12.87864, 1.57E-36
-12.63167, 2.92E-37
-12.22042, 1.58E-38
-12, 3.08E-39
-11.57417, -1.60E-39
-11.23179, -2.53E-40
-10.95912, -2.30E-41
-10.68929, -2.40E-40
-10.45177, 2.53E-40
-10.29338, -1.45E-38
-10.19814, -9.55E-40
-10.10761, -5.74E-39
-10.02614, -1.38E-39
-9.770068, -2.59E-41
-9.462795, -2.46E-37
-9.211924, -3.44E-38
-9, -5.80E-39
-8.804965, 3.45E-38
-8.618529, -1.94E-39
-8.121366, 2.93E-41
-6.139815, -9.70E-38
-6, 5.83E-39
-3, 1.40E-35
-1.99E-13, -1.95E-37
3, 6.62E-37
6, -3.18E-37
9, 5.98E-37
11.80934, 1.59E-36
12, -9.25E-38
13.82257, 2.35E-37
15, 3.18E-37
16.61854, -2.65E-37
17.73958, 7.93E-38
18, -3.54E-38
18.97552, -7.37E-37
19.81849, 1.58E-38
20.53122, 1.33E-40
21, 1.57E-40
24, -4.12E-37
26.50756, 1.02E-37
27, 1.25E-38
29.8024, 1.25E-37
30, -5.72E-38
31.67069, 7.91E-38
33, 4.76E-39
34.22084, 5.73E-39
36, -1.77E-39
38.85414, -1.02E-37
39, 1.44E-40
42, 1.08E-37
44.8802, 4.35E-39
45, -1.83E-39
48, -1.08E-37
51, 2.17E-37
53.32764, -3.91E-37
54, 1.93E-38
55.94659, -9.76E-38
57, -5.13E-38
60, 3.80E-36
62.34842, -2.31E-36
63, 1.06E-36
64.56747, 3.82E-37
66, 1.01E-36
69, -1.83E-37
72, 1.36E-36
75, 1.32E-37
78, 6.33E-37
81, 1.67E-39
84, 2.20E-40
87, 2.24E-40
90, 4.12E-38
93, 6.33E-38
96, 9.09E-38
99, 4.61E-38
102, 7.48E-37
105, 3.03E-37
108, 1.70E-37
111, 6.26E-40
114, 1.44E-40
117, 5.22E-40
120, 5.43E-41


==> anc/data/engine-massfractions/Merchant-nbutanol.txt <==
# Fuel mass fraction for n-butanol in engine simulation
#
# Merchant mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-177.027, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96, 1
-93, 1
-90, 1
-87, 1
-84, 1
-81, 1
-78, 1
-75, 1
-72, 1
-69, 1
-66.96111, 1
-66, 1
-63.86718, 1
-63, 1
-61.53357, 1
-60.46182, 1
-60, 1
-59.10886, 1
-58.34633, 1
-57.65294, 1
-57, 1
-56.25185, 1
-54.20649, 0.999999768
-54, 0.999999768
-52.83197, 0.999999768
-52.11641, 0.999999768
-51.52681, 0.999999768
-51, 0.999999768
-50.21899, 0.999999768
-49.59582, 0.999999768
-48.9964, 0.999999768
-48.43555, 0.999999768
-48, 0.999999768
-47.51725, 0.999999535
-46.39581, 0.999999535
-45, 0.99999907
-44.11289, 0.999998838
-44.09887, 0.999998838
-43.98644, 0.999998838
-43.54273, 0.999998606
-42.18693, 0.999997676
-42, 0.999997676
-40.60205, 0.999996049
-39.44912, 0.999993957
-39, 0.999992795
-38.27657, 0.999990239
-36.9868, 0.999983499
-36, 0.999975132
-34.70295, 0.999956307
-33.84817, 0.999935855
-33.39142, 0.99992098
-33, 0.999905176
-31.74532, 0.999827086
-30.78969, 0.999723199
-30.05004, 0.999599324
-30, 0.999589098
-29.52159, 0.999477308
-29.19956, 0.999385274
-28.87754, 0.999277668
-28.55552, 0.999151701
-28.23349, 0.99900505
-27.9176, 0.998837947
-27.63054, 0.998663639
-27.3697, 0.99848445
-27.10886, 0.998283647
-27, 0.998193007
-26.73623, 0.997954553
-26.4754, 0.997690767
-26.21456, 0.997396535
-25.95372, 0.997068372
-25.64816, 0.996636088
-24.86488, 0.995241856
-24.27454, 0.993844138
-24, 0.993064865
-23.54535, 0.991553498
-23.16615, 0.990041899
-22.82834, 0.988463133
-22.50092, 0.986685889
-22.03896, 0.983679191
-21.0852, 0.974974714
-21, 0.973986503
-20.50314, 0.967327705
-20.46022, 0.966672539
-20.05175, 0.95968116
-20.04556, 0.959563561
-20.04473, 0.959547989
-19.98887, 0.958471463
-19.42169, 0.945613574
-18.84893, 0.928135825
-18.45079, 0.912401853
-18.0787, 0.894206187
-18, 0.889840585
-17.79017, 0.877180245
-17.58796, 0.863402009
-17.40019, 0.849005561
-17.2182, 0.833350144
-17.0518, 0.817345182
-16.9026, 0.801413196
-16.63725, 0.768677453
-16.18439, 0.69522661
-15.92983, 0.639718337
-15.74724, 0.590509788
-15.6295, 0.553163946
-15.53788, 0.520231583
-15.47193, 0.493988
-15.42005, 0.471597322
-15.28936, 0.406783557
-15.18409, 0.3430763
-15.12065, 0.297897985
-15.07079, 0.257762285
-15.03676, 0.227556006
-15.01538, 0.207243381
-15, 0.191949084
-14.98384, 0.175221511
-14.9651, 0.154963688
-14.92463, 0.108197985
-14.89659, 0.074118164
-14.87816, 0.052002241
-14.86664, 0.038904342
-14.85584, 0.027623498
-14.84656, 0.019086119
-14.84036, 0.014136573
-14.83559, 0.010817558
-14.83143, 0.008293118
-14.82637, 0.005709489
-14.81686, 0.002295036
-14.81203, 0.001230576
-14.80883, 7.43E-04
-14.80509, 3.60E-04
-14.80222, 1.79E-04
-14.8, 9.29E-05
-14.79799, 4.49E-05
-14.79538, 1.36E-05
-14.79358, 4.75E-06
-14.79219, 1.79E-06
-14.79112, 7.68E-07
-14.79037, 4.20E-07
-14.78975, 2.58E-07
-14.78912, 1.65E-07
-14.78857, 1.17E-07
-14.78812, 8.98E-08
-14.78751, 6.44E-08
-14.78679, 4.29E-08
-14.78597, 2.49E-08
-14.78507, 1.13E-08
-14.78448, 5.69E-09
-14.78408, 3.21E-09
-14.78382, 2.08E-09
-14.78359, 1.34E-09
-14.78335, 7.88E-10
-14.78315, 4.86E-10
-14.78299, 3.27E-10
-14.7826, 1.04E-10
-14.78223, 2.99E-11
-14.78201, 1.32E-11
-14.78168, 3.53E-12
-14.78144, 1.28E-12
-14.78123, 5.05E-13
-14.7811, 2.72E-13
-14.78097, 1.49E-13
-14.78084, 8.03E-14
-14.78071, 4.13E-14
-14.78045, 1.09E-14
-14.78019, 2.66E-15
-14.77993, 6.08E-16
-14.77972, 1.84E-16
-14.77955, 6.61E-17
-14.77938, 2.33E-17
-14.77922, 8.49E-18
-14.7791, 4.13E-18
-14.77888, 1.03E-18
-14.77852, 1.01E-19
-14.77815, 9.86E-21
-14.77781, 1.10E-21
-14.77756, 2.12E-22
-14.77732, 4.44E-23
-14.77708, 9.13E-24
-14.77689, 2.63E-24
-14.77673, 8.91E-25
-14.77652, 2.00E-25
-14.77634, 5.70E-26
-14.77609, 9.81E-27
-14.7759, 2.62E-27
-14.77574, 7.94E-28
-14.77539, 6.70E-29
-14.77505, 5.97E-30
-14.77456, 7.30E-32
-14.77395, 8.90E-33
-14.77309, 3.44E-34
-14.77198, 3.49E-36
-14.77087, -1.01E-33
-14.76976, 2.23E-29
-14.7687, -5.67E-29
-14.76782, -1.04E-28
-14.76706, 4.58E-28
-14.76633, -1.47E-26
-14.76563, -4.06E-28
-14.76495, -7.49E-28
-14.76372, 1.69E-27
-14.76036, 4.83E-30
-14.75615, -8.28E-29
-14.75214, -2.75E-28
-14.74919, 8.72E-31
-14.7467, 7.42E-34
-14.74422, -2.94E-35
-14.74173, 1.42E-36
-14.73945, 3.00E-38
-14.737, -7.91E-42
-14.72744, 7.03E-42
-14.71996, 2.48E-45
-14.71249, -6.11E-46
-14.70008, -6.26E-52
-14.66772, -1.31E-58
-14.62127, -3.41E-63
-14.43446, 1.28E-63
-12, -7.01E-44
-9.553946, 1.77E-46
-9, 6.68E-45
-7.710496, 2.08E-47
-6, -6.73E-46
-3, 1.17E-44
-1.99E-13, 1.15E-42
2.378478, 6.21E-44
3, -7.76E-44
6, 1.38E-44
9, 5.39E-45
10.01495, -1.17E-58
11.17073, -2.26E-59
12, -2.35E-62
15, 7.56E-45
17.48834, -4.40E-45
18, 5.73E-45
20.87395, -1.53E-46
21, -1.06E-47
23.43122, -9.46E-49
24, 3.75E-49
25.72237, 3.30E-50
27, -2.05E-51
30, 2.21E-52
32.45655, -1.16E-51
33, 4.21E-50
34.65205, -1.68E-50
35.89768, -5.64E-52
36, -5.74E-54
39, 4.86E-52
41.7015, -1.95E-52
42, 2.13E-51
43.7073, -8.21E-51
45, 2.15E-54
47.78623, -4.53E-55
48, 2.30E-55
50.76088, 1.11E-54
51, -4.73E-55
54, -1.53E-57
56.80554, 7.57E-54
57, 1.27E-56
60, -1.00E-55
63, 4.55E-55
64.03181, 2.68E-54
66, 2.43E-55
69, 2.08E-53
72, 5.04E-54
75, 7.51E-55
78, -1.28E-56
80.62058, 1.01E-57
81, 4.23E-58
83.15729, 8.62E-57
84, -1.20E-56
85.94422, 1.08E-57
87, 2.87E-57
90, 3.50E-53
93, 1.59E-53
96, 6.98E-53
99, 6.25E-53
102, 7.50E-55
105, 4.13E-56
108, 4.23E-57
111, 6.04E-55
114, 4.43E-56
117, 2.27E-54
120, 1.55E-55


==> anc/data/engine-massfractions/Merchant-secbutanol.txt <==
# Fuel mass fraction for sec-butanol in engine simulation
#
# Merchant mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96, 1
-93, 1
-90, 1
-87, 1
-84, 1
-81, 1
-78, 1
-75.51371, 1
-75, 1
-72.43945, 1
-72, 1
-69, 1
-66, 1
-63, 1
-60, 1
-58.25139, 1
-57.20962, 1
-57, 1
-56.10398, 1
-55.32715, 1
-54.40236, 1
-54, 1
-52.57718, 1
-51.48803, 1
-51, 1
-50.19611, 1
-49.42834, 1
-48.7307, 1
-48.04635, 1
-48, 1
-46.01904, 0.999999768
-45, 0.999999768
-44.05317, 0.999999768
-43.26037, 0.999999768
-42.54308, 0.999999768
-42, 0.999999768
-41.45659, 0.999999768
-40.94388, 0.999999768
-40.21093, 0.999999768
-39.24417, 0.999999535
-39, 0.999999535
-38.26337, 0.999999303
-37.51138, 0.999999303
-36.67759, 0.99999907
-36.04278, 0.999998838
-36, 0.999998606
-35.51525, 0.999998373
-35.13641, 0.999998373
-34.6295, 0.999997908
-33.77265, 0.999997211
-33.16206, 0.999996514
-33, 0.999996281
-32.54261, 0.999995584
-32.14349, 0.999994887
-31.7005, 0.999993957
-31.27239, 0.999992795
-30.8986, 0.999991866
-30.56822, 0.999990704
-30.29698, 0.999989774
-30.06494, 0.999988844
-30, 0.999988612
-28.74267, 0.99998164
-27.65388, 0.999972343
-27, 0.999964674
-26.45067, 0.999956307
-25.97169, 0.999947243
-25.6449, 0.999940038
-25.34922, 0.999932833
-25.0551, 0.999924467
-24.77639, 0.999915635
-24.58446, 0.999909127
-24.40188, 0.999902155
-24, 0.999884724
-23.08133, 0.999831502
-22.47445, 0.999781766
-22.04043, 0.999735749
-21.69527, 0.999691359
-21.38462, 0.999643947
-21.09469, 0.999591654
-21, 0.999572829
-20.76944, 0.999522396
-20.55269, 0.999468244
-20.35276, 0.999412001
-20.12789, 0.999339954
-20.02946, 0.999305092
-19.61647, 0.999132876
-19.6153, 0.999132178
-19.61401, 0.999131481
-19.55495, 0.999102895
-19.02047, 0.998784957
-18.44067, 0.998275745
-18.08197, 0.997835094
-18, 0.997716565
-17.74117, 0.997291253
-17.24421, 0.996197064
-16.47036, 0.993389775
-15.98567, 0.990554829
-15.57974, 0.98722113
-15.26214, 0.983797488
-15, 0.980292038
-14.12584, 0.962360623
-13.49248, 0.940519364
-13.03041, 0.917624818
-12.6997, 0.896491714
-12.43234, 0.875863173
-12.19017, 0.853964508
-12.00717, 0.835098338
-12, 0.834314649
-11.64373, 0.790687675
-11.09087, 0.700698022
-10.6922, 0.613201904
-10.44988, 0.54782617
-10.26894, 0.491788465
-10.14445, 0.449257773
-9.953245, 0.377253222
-9.839067, 0.330412473
-9.76595, 0.299013556
-9.683335, 0.262378426
-9.599854, 0.224350668
-9.540586, 0.196918095
-9.49724, 0.176724278
-9.434908, 0.147638614
-9.374152, 0.119431998
-9.337486, 0.102584244
-9.294264, 0.083009756
-9.255397, 0.065802324
-9.229268, 0.054538005
-9.206156, 0.044855287
-9.187997, 0.037491029
-9.160813, 0.027008447
-9.140022, 0.019591348
-9.123495, 0.014207491
-9.112741, 0.011015988
-9.104143, 0.00867773
-9.096157, 0.006702125
-9.086048, 0.004511554
-9.078854, 0.00319118
-9.07282, 0.002252612
-9.068056, 0.001627444
-9.063838, 0.001162484
-9.057933, 6.54E-04
-9.053728, 3.91E-04
-9.050152, 2.28E-04
-9.046172, 1.08E-04
-9.042865, 4.82E-05
-9.040191, 2.10E-05
-9.038346, 1.03E-05
-9.036919, 5.41E-06
-9.035826, 3.06E-06
-9.034745, 1.62E-06
-9.033171, 5.57E-07
-9.031049, 1.16E-07
-9.029808, 5.40E-08
-9.028902, 3.44E-08
-9.028223, 2.47E-08
-9.027648, 1.82E-08
-9.027125, 1.32E-08
-9.026602, 8.96E-09
-9.026123, 5.84E-09
-9.025699, 3.68E-09
-9.025275, 2.07E-09
-9.024548, 5.15E-10
-9.024021, 1.12E-10
-9.023678, 3.03E-11
-9.023434, 1.02E-11
-9.023234, 3.94E-12
-9.023051, 1.62E-12
-9.022903, 8.01E-13
-9.022659, 2.73E-13
-9.022446, 1.20E-13
-9.022304, 7.36E-14
-9.022061, 3.40E-14
-9.021835, 1.73E-14
-9.021669, 1.08E-14
-9.021507, 6.85E-15
-9.021345, 4.38E-15
-9.021207, 3.01E-15
-9.02111, 2.30E-15
-9.021025, 1.83E-15
-9.020956, 1.51E-15
-9.020891, 1.27E-15
-9.020697, 7.46E-16
-9.020494, 4.25E-16
-9.020296, 2.44E-16
-9.020158, 1.66E-16
-9.019942, 8.98E-17
-9.019726, 4.82E-17
-9.019511, 2.57E-17
-9.019295, 1.37E-17
-9.019099, 7.67E-18
-9.018905, 4.30E-18
-9.018632, 1.90E-18
-9.01836, 8.39E-19
-9.018167, 4.69E-19
-9.017854, 1.82E-19
-9.017541, 7.05E-20
-9.017274, 3.13E-20
-9.017021, 1.45E-20
-9.016787, 7.16E-21
-9.01647, 2.74E-21
-9.016133, 9.92E-22
-9.015813, 3.79E-22
-9.015576, 1.86E-22
-9.015161, 5.41E-23
-9.014792, 1.81E-23
-9.014506, 7.79E-24
-9.013845, 1.12E-24
-9.012869, 6.69E-26
-9.011996, 7.47E-27
-9.011206, -5.11E-27
-9.010454, 5.82E-27
-9.009743, -2.41E-27
-9.009032, 3.87E-27
-9.008322, 9.22E-28
-9.007611, 9.37E-27
-9.0069, -3.18E-27
-9.006189, 1.35E-26
-9.005478, 2.90E-26
-9.004767, 3.02E-26
-9.004057, -2.10E-26
-9.003346, -1.08E-26
-9.002635, 8.83E-27
-9.001924, 6.46E-28
-9.001213, 1.16E-27
-9.000502, -5.42E-28
-9, 4.05E-28
-8.999284, -4.47E-29
-8.998607, -1.12E-30
-8.997807, 1.04E-34
-8.996769, 3.40E-32
-8.99182, 1.67E-32
-8.986081, -1.41E-32
-8.980997, 2.09E-32
-8.976885, 8.46E-33
-8.973319, -5.48E-32
-8.96597, -1.44E-33
-8.949184, -5.68E-33
-8.926194, -4.01E-33
-8.895873, 3.15E-34
-8.817917, 5.87E-34
-7.771995, -1.25E-32
-6, 4.11E-33
-3.456304, -1.68E-33
-3, 4.87E-33
-0.9523644, 2.13E-33
-1.99E-13, 6.94E-33
2.033102, -1.04E-33
3, 1.42E-33
5.396639, 2.87E-32
6, 3.39E-32
9, 1.15E-32
11.88953, -6.50E-32
12, 4.71E-32
14.32467, -8.24E-35
15, 8.60E-35
18, 9.52E-33
21, -1.67E-33
23.4534, -1.57E-34
24, -6.14E-35
25.77098, -2.26E-34
27, -1.18E-34
30, -6.68E-37
32.92898, 6.70E-33
33, 5.11E-33
34.70913, -4.28E-34
36, 1.18E-35
39, 1.40E-34
41.26167, 9.03E-35
42, 6.10E-34
45, 1.04E-33
47.85491, 3.13E-34
48, 1.83E-34
50.32704, 2.22E-34
51, 9.78E-34
54, 2.47E-33
57, 1.01E-31
60, 3.02E-32
62.58937, 3.94E-33
63, 1.62E-33
65.39276, 4.13E-37
66, 2.80E-38
69, 2.85E-36
72, 4.79E-36
75, -5.76E-38
77.31667, -1.95E-41
78, 5.38E-41
81, -5.95E-43
84, 4.26E-41
87, 4.71E-42
90, -5.29E-46
92.94944, 8.52E-50
93, 1.07E-50
96, 2.89E-52
99, -6.29E-53
102, 3.40E-53
105, 1.12E-52
108, 2.69E-53
111, 2.27E-54
114, 5.07E-55
117, 4.42E-55
120, 2.13E-55


==> anc/data/engine-massfractions/Merchant-tertbutanol.txt <==
# Fuel mass fraction for tert-butanol in engine simulation
#
# Merchant mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96, 1
-93, 1
-90, 1
-87, 1
-84, 1
-81, 1
-78, 1
-75, 1
-72, 1
-69, 1
-66, 1
-63, 1
-60.66972, 1
-60, 1
-58.45088, 1
-57, 1
-54.96541, 1
-54, 1
-52.69069, 1
-51.47665, 1
-51, 1
-49.46916, 1
-48.41258, 0.999999768
-48, 0.999999768
-47.16548, 0.999999768
-46.27775, 0.999999768
-45.2097, 0.999999768
-45, 0.999999768
-44.1418, 0.999999768
-43.32467, 0.999999768
-42, 0.999999535
-40.5324, 0.999999303
-39.50171, 0.99999907
-39, 0.999998838
-36.93706, 0.999997443
-36, 0.999996281
-34.34647, 0.999993028
-33.38569, 0.999990006
-33, 0.999988379
-32.3423, 0.999984893
-31.64134, 0.999980478
-30, 0.999963279
-28.79265, 0.999941897
-28.11753, 0.999924931
-27.5886, 0.999908198
-27, 0.999885422
-25.742, 0.999816396
-25.12126, 0.999768519
-24.70694, 0.999730171
-24.31985, 0.999688337
-24, 0.999649292
-23.66847, 0.999603507
-23.39664, 0.999561673
-23.1248, 0.999515424
-22.85297, 0.999464526
-22.58114, 0.999408282
-22.3093, 0.999346229
-22.05171, 0.999281386
-21.31776, 0.999059434
-21, 0.998943229
-20.40682, 0.998686182
-20.01611, 0.998483055
-19.86229, 0.998394507
-19.71579, 0.998305029
-19.54236, 0.998192774
-19.54158, 0.998192077
-19.53882, 0.998190218
-19.40103, 0.998095394
-18.72651, 0.997549229
-18.00353, 0.996775069
-18, 0.996770653
-17.52519, 0.996119439
-17.18007, 0.995556075
-16.91712, 0.995066153
-16.67232, 0.994555779
-16.15507, 0.993271478
-15.43457, 0.990879507
-15, 0.988984895
-14.58779, 0.986777458
-14.25149, 0.984614412
-13.7018, 0.980204419
-13.28661, 0.975976636
-12.95859, 0.971959882
-12.65766, 0.967649361
-12.41728, 0.963708838
-12.19812, 0.959678139
-12.01649, 0.955984668
-12, 0.955632334
-11.35936, 0.939386826
-10.83426, 0.921424269
-10.46495, 0.905414658
-10.17534, 0.890357931
-9.790826, 0.866028482
-9.427122, 0.837061046
-9.165816, 0.81149401
-9, 0.792631094
-8.86791, 0.7758278
-8.750623, 0.759365454
-8.633336, 0.741223243
-8.526829, 0.723065227
-8.294751, 0.676623993
-8.035445, 0.609414074
-7.852847, 0.547640474
-7.752127, 0.506263933
-7.681796, 0.473386651
-7.63061, 0.447007805
-7.507202, 0.372954089
-7.435697, 0.321582261
-7.396298, 0.289923509
-7.367657, 0.265145508
-7.341925, 0.241446357
-7.302257, 0.201838438
-7.282947, 0.181017508
-7.261484, 0.156536574
-7.238593, 0.128757849
-7.223289, 0.109207949
-7.210586, 0.092434079
-7.192599, 0.068081413
-7.181707, 0.053278687
-7.17345, 0.042268068
-7.169048, 0.036559852
-7.161307, 0.02696982
-7.151375, 0.01599713
-7.145513, 0.010565578
-7.141203, 0.007221714
-7.13789, 0.005081318
-7.135104, 0.003590968
-7.131959, 0.002256512
-7.12783, 0.001046306
-7.125129, 5.53E-04
-7.123054, 3.08E-04
-7.12098, 1.53E-04
-7.119076, 7.18E-05
-7.116499, 2.04E-05
-7.114183, 5.26E-06
-7.112406, 1.78E-06
-7.111137, 9.02E-07
-7.110094, 5.56E-07
-7.109278, 3.89E-07
-7.108505, 2.73E-07
-7.10713, 1.29E-07
-7.106207, 6.62E-08
-7.105535, 3.49E-08
-7.105007, 1.82E-08
-7.104594, 9.57E-09
-7.104143, 3.87E-09
-7.103597, 8.46E-10
-7.103174, 1.66E-10
-7.102866, 3.83E-11
-7.102619, 1.03E-11
-7.102425, 3.59E-12
-7.102177, 1.02E-12
-7.101914, 3.30E-13
-7.101654, 1.38E-13
-7.101461, 8.24E-14
-7.101288, 5.56E-14
-7.101135, 4.08E-14
-7.101022, 3.30E-14
-7.100912, 2.72E-14
-7.10081, 2.28E-14
-7.100708, 1.92E-14
-7.100607, 1.62E-14
-7.100457, 1.27E-14
-7.100342, 1.05E-14
-7.100243, 8.94E-15
-7.100156, 7.75E-15
-7.100073, 6.76E-15
-7.099989, 5.89E-15
-7.099906, 5.13E-15
-7.099822, 4.47E-15
-7.099739, 3.89E-15
-7.099655, 3.38E-15
-7.099572, 2.94E-15
-7.099488, 2.56E-15
-7.099405, 2.23E-15
-7.099321, 1.94E-15
-7.099083, 1.30E-15
-7.098482, 4.75E-16
-7.098027, 2.24E-16
-7.097672, 1.25E-16
-7.097317, 7.08E-17
-7.097024, 4.46E-17
-7.09668, 2.62E-17
-7.096222, 1.31E-17
-7.095845, 7.52E-18
-7.095475, 4.43E-18
-7.095065, 2.50E-18
-7.094527, 1.21E-18
-7.09405, 6.50E-19
-7.093616, 3.76E-19
-7.093243, 2.37E-19
-7.092625, 1.13E-19
-7.092606, 1.11E-19
-7.092484, 9.61E-20
-7.091946, 5.18E-20
-7.090742, 1.38E-20
-7.089435, 3.54E-21
-7.088672, 1.65E-21
-7.088436, 1.31E-21
-7.087526, 5.41E-22
-7.085919, 1.20E-22
-7.084312, 2.79E-23
-7.082705, 6.76E-24
-7.081429, 2.24E-24
-7.079762, 5.45E-25
-7.077864, 1.12E-25
-7.075967, 2.36E-26
-7.074607, 7.80E-27
-7.072593, 1.54E-27
-7.070424, 2.72E-28
-7.068069, 4.20E-29
-7.064164, 1.94E-30
-7.058438, 2.20E-32
-7.05141, 2.44E-34
-7.044382, 8.94E-34
-7.037766, -4.45E-33
-7.031338, 5.67E-37
-7.022294, -8.42E-40
-7.007809, -1.63E-41
-6.983797, -2.10E-45
-6.881662, 3.03E-52
-6, 1.17E-42
-3, -3.95E-41
-1.99E-13, 4.59E-41
3, 7.19E-42
6, 4.13E-44
9, -1.25E-40
12, -5.49E-41
14.70013, -1.24E-40
15, -2.44E-41
17.15888, 8.40E-42
18, 2.92E-41
20.24121, 1.39E-44
21, 6.58E-44
23.25865, 3.28E-45
24, 1.10E-45
25.7574, -2.29E-47
27, 9.87E-47
28.26711, -1.96E-47
30, 7.94E-50
33, 2.41E-51
36, 2.31E-50
39, 1.89E-49
41.2506, 3.44E-49
42, 8.76E-50
43.50102, 2.24E-53
45, -8.27E-55
48, 2.09E-54
51, -6.99E-55
53.83997, -2.60E-54
54, 1.17E-54
56.38601, 7.01E-57
57, 7.27E-57
60, 1.96E-56
63, 4.01E-56
66, 3.58E-58
69, 5.51E-57
72, 4.95E-57
74.83156, -1.22E-58
75, 9.04E-59
77.87279, 1.95E-60
78, 7.53E-61
81, -2.60E-63
84, 3.78E-62
87, -1.65E-62
90, 3.75E-62
93, 1.11E-62
96, 1.08E-62
98.81986, 9.16E-63
99, 9.07E-63
102, 8.13E-63
105, 7.41E-63
108, 6.75E-63
111, 6.19E-63
114, 5.68E-63
117, 5.23E-63
120, 4.86E-63


==> anc/data/engine-massfractions/Sarathy-isobutanol.txt <==
# Fuel mass fraction for iso-butanol in engine simulation
#
# Sarathy mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96, 1
-93, 1
-90, 1
-87, 1
-84, 1
-81, 1
-78, 1
-75, 1
-72, 1
-69, 1
-66, 1
-63, 1
-60, 1
-57.4941, 1
-57, 1
-54.92878, 1
-54, 1
-52.21417, 1
-51, 1
-49.78911, 1
-48.18346, 0.999999768
-48, 0.999999768
-45.70175, 0.999999768
-45, 0.999999768
-43.97069, 0.999999768
-43.85006, 0.999999768
-43.84977, 0.999999768
-43.73728, 0.999999768
-42.65693, 0.999999768
-42, 0.999999768
-40.9623, 0.999999535
-40.05402, 0.999999535
-39.05036, 0.999999303
-39, 0.999999303
-37.91742, 0.99999907
-36.62437, 0.999998606
-36, 0.999998141
-35.20881, 0.999997443
-34.57533, 0.999996746
-34.09631, 0.999996281
-33.61729, 0.999995352
-33.14055, 0.999994422
-33, 0.99999419
-31.77446, 0.999990471
-30.56145, 0.999984428
-30, 0.999980245
-29.25167, 0.999972808
-28.8131, 0.999966998
-28.40826, 0.999960723
-28.00342, 0.999952821
-27.59858, 0.999943292
-27.24747, 0.999933531
-27, 0.999925396
-25.90393, 0.999873801
-25.15855, 0.999816396
-24.58621, 0.99975225
-24.14749, 0.999685781
-24, 0.999659054
-23.73968, 0.999605367
-23.05815, 0.999412931
-22.27358, 0.999046651
-21.75573, 0.998664336
-21.27281, 0.998149081
-21, 0.997763977
-20.66522, 0.997168308
-20.09746, 0.995735264
-19.73695, 0.994445384
-19.73408, 0.994433531
-19.70012, 0.994292458
-19.21744, 0.991842617
-18.57044, 0.986808834
-18.03904, 0.980440316
-18, 0.979867191
-17.70316, 0.974934042
-17.27202, 0.965580906
-16.84252, 0.952853864
-16.49652, 0.939286425
-15.97635, 0.911163336
-15.49386, 0.873161631
-15.17135, 0.838422973
-15, 0.815826378
-14.77692, 0.780829046
-14.58729, 0.744759604
-14.43082, 0.709290478
-14.25956, 0.662611487
-14.0731, 0.598613019
-13.95514, 0.547708338
-13.8936, 0.516581341
-13.85504, 0.495017812
-13.82291, 0.475606638
-13.79607, 0.458227199
-13.74713, 0.423293083
-13.68657, 0.372633594
-13.63946, 0.325419594
-13.59771, 0.275635132
-13.56676, 0.232411624
-13.54469, 0.197712382
-13.52994, 0.172681796
-13.51959, 0.154363255
-13.50924, 0.135595162
-13.49971, 0.118149021
-13.48674, 0.094741685
-13.4757, 0.075836934
-13.46697, 0.062030856
-13.45995, 0.051883108
-13.45413, 0.044193056
-13.44841, 0.03728767
-13.44268, 0.0310381
-13.43736, 0.025802863
-13.43249, 0.021473
-13.42943, 0.018958951
-13.42582, 0.016202923
-13.42082, 0.01275188
-13.41384, 0.008614951
-13.40934, 0.0063789
-13.40443, 0.004327699
-13.40022, 0.00290142
-13.39689, 0.001991476
-13.39416, 0.001389441
-13.3908, 8.18E-04
-13.38725, 4.05E-04
-13.3849, 2.28E-04
-13.38298, 1.30E-04
-13.38049, 5.32E-05
-13.37846, 2.15E-05
-13.37702, 9.80E-06
-13.37595, 4.96E-06
-13.37503, 2.55E-06
-13.37423, 1.33E-06
-13.37288, 3.59E-07
-13.37114, 3.89E-08
-13.37013, 7.19E-09
-13.36953, 2.16E-09
-13.36906, 7.83E-10
-13.36865, 3.06E-10
-13.36825, 1.23E-10
-13.36804, 7.76E-11
-13.36788, 5.48E-11
-13.36754, 2.84E-11
-13.36711, 1.31E-11
-13.36687, 8.58E-12
-13.36669, 6.27E-12
-13.36652, 4.62E-12
-13.36637, 3.45E-12
-13.36608, 1.98E-12
-13.36553, 6.55E-13
-13.36505, 2.43E-13
-13.3647, 1.18E-13
-13.36445, 7.30E-14
-13.36424, 4.91E-14
-13.36405, 3.48E-14
-13.36375, 2.05E-14
-13.3631, 6.99E-15
-13.36263, 3.20E-15
-13.36224, 1.71E-15
-13.362, 1.14E-15
-13.36178, 8.05E-16
-13.36142, 4.34E-16
-13.36104, 2.24E-16
-13.36071, 1.24E-16
-13.36049, 8.35E-17
-13.36028, 5.66E-17
-13.36007, 3.81E-17
-13.35986, 2.55E-17
-13.35967, 1.76E-17
-13.35945, 1.13E-17
-13.35918, 6.44E-18
-13.35893, 3.81E-18
-13.3587, 2.37E-18
-13.3585, 1.54E-18
-13.35832, 1.03E-18
-13.35815, 7.00E-19
-13.35789, 3.91E-19
-13.35731, 1.00E-19
-13.35687, 3.43E-20
-13.35655, 1.56E-20
-13.35624, 7.09E-21
-13.35592, 3.12E-21
-13.35564, 1.48E-21
-13.35525, 5.16E-22
-13.35474, 1.28E-22
-13.35423, 3.04E-23
-13.35377, 8.09E-24
-13.35338, 2.60E-24
-13.35294, 7.05E-25
-13.35257, 2.27E-25
-13.35219, 7.27E-26
-13.35182, 2.29E-26
-13.35151, 8.64E-27
-13.35121, 3.38E-27
-13.35096, 1.54E-27
-13.35068, 6.18E-28
-13.34984, 4.07E-29
-13.3487, 9.74E-31
-13.3477, 3.68E-32
-13.34702, 6.97E-33
-13.34627, 2.63E-33
-13.34519, 2.40E-34
-13.34382, 4.10E-35
-13.34267, 9.58E-36
-13.34159, 3.21E-36
-13.34053, 7.86E-37
-13.33891, 9.77E-38
-13.33729, 1.57E-38
-13.33568, 2.67E-39
-13.33406, 8.84E-38
-13.33268, 4.25E-37
-13.33137, 4.35E-36
-13.33024, 3.15E-38
-13.32744, 1.65E-38
-13.32398, -7.11E-38
-13.32036, -6.55E-38
-13.31414, -8.00E-38
-13.30454, 5.56E-37
-13.29334, 5.08E-37
-13.28332, -4.32E-37
-13.26952, -1.92E-37
-13.25646, -2.20E-37
-13.23177, 3.44E-39
-13.18311, -1.03E-38
-12.70785, 3.54E-48
-12, 1.27E-49
-9.567927, 2.77E-49
-9, 5.25E-49
-7.148197, 8.13E-49
-6, 1.06E-48
-4.504675, 2.66E-50
-3, -4.40E-51
-1.99E-13, 1.68E-49
3, 3.12E-51
6, 1.07E-49
9, 1.82E-49
12, -3.24E-49
14.69327, 2.10E-50
15, -1.13E-50
18, 3.94E-51
20.45614, 4.41E-51
21, 1.42E-51
22.46011, 6.26E-54
24, 1.19E-51
27, 1.51E-51
29.43253, -2.95E-54
30, -1.37E-54
33, 4.01E-54
35.12724, -1.89E-54
36, 5.34E-56
38.84822, -2.23E-58
39, -7.95E-59
41.71063, -1.16E-58
42, 1.70E-58
43.95005, 5.38E-61
45, 9.33E-61
46.4765, -2.15E-62
47.58414, 2.89E-63
48, 2.05E-65
51, -2.56E-65
54, 1.84E-63
57, 4.58E-64
59.57776, -9.04E-65
60, 3.72E-64
61.84885, -3.36E-65
63, 1.92E-65
65.2395, 5.69E-67
66, 5.52E-67
69, 1.88E-68
72, 1.31E-69
74.11396, -1.94E-70
75, 7.15E-71
78, 5.72E-71
81, 8.45E-71
84, -3.13E-71
86.75296, 3.05E-71
87, 2.52E-71
90, 7.73E-71
93, 6.27E-71
96, 1.84E-71
99, 8.42E-72
102, 9.28E-74
105, 3.12E-71
108, 6.27E-71
111, 1.53E-69
112.2776, 9.15E-67
114, 1.81E-66
117, 6.34E-67
120, 1.21E-67


==> anc/data/engine-massfractions/Sarathy-nbutanol.txt <==
# Fuel mass fraction for n-butanol in engine simulation
#
# Sarathy mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96, 1
-93, 1
-90, 1
-87, 1
-84, 1
-81, 1
-78.02344, 1
-78, 1
-75, 1
-72, 1
-69.46316, 1
-69, 1
-67.15268, 1
-66, 1
-64.75001, 1
-63.57266, 1
-63, 1
-61.5276, 1
-60, 1
-58.2538, 1
-57.01214, 1
-57, 1
-55.97712, 1
-55.11047, 1
-54, 1
-52.40106, 1
-51.07468, 1
-51, 1
-49.80578, 1
-48.67455, 1
-48, 1
-46.09222, 0.999999768
-45, 0.999999768
-44.11145, 0.999999768
-43.97797, 0.999999768
-43.85226, 0.999999768
-43.85186, 0.999999768
-43.82827, 0.999999768
-43.55774, 0.999999768
-42, 0.999999768
-40.01009, 0.999999535
-39, 0.999999535
-38.07404, 0.999999303
-37.38413, 0.99999907
-36.63168, 0.999998838
-36, 0.999998606
-34.50705, 0.999997443
-33.49145, 0.999996049
-33, 0.999995119
-32.52242, 0.999993957
-31.1255, 0.999989077
-30, 0.999981872
-29.0087, 0.999970949
-28.30343, 0.999959096
-27.70565, 0.999944919
-27.27765, 0.999931206
-27, 0.999920516
-25.8794, 0.999853581
-24.88806, 0.99973877
-24.01497, 0.999548426
-24, 0.99954401
-23.27036, 0.999257215
-22.82926, 0.998988316
-22.47451, 0.99869269
-22.21804, 0.998420305
-22.00427, 0.998145827
-21.79049, 0.997819058
-21.53766, 0.997351448
-21.32537, 0.996876865
-21.14618, 0.996407163
-21, 0.995969999
-20.8253, 0.995374795
-20.65252, 0.994697782
-20.47973, 0.993920369
-20.30695, 0.993028376
-20.13417, 0.992006234
-19.98409, 0.990998966
-19.84414, 0.98994754
-19.75949, 0.989254259
-19.75945, 0.989254027
-19.75906, 0.989250773
-19.75797, 0.989241477
-19.75316, 0.989200572
-19.71763, 0.988894487
-19.52086, 0.987039385
-18.92619, 0.979419336
-18.26506, 0.96589466
-18, 0.958350609
-17.55534, 0.941943576
-17.20027, 0.92449023
-16.8926, 0.905295431
-16.38741, 0.862785888
-16.0262, 0.821008904
-15.76542, 0.782812439
-15.60675, 0.755413077
-15.46821, 0.728407884
-15.34895, 0.702498973
-15.23997, 0.676353467
-15.14875, 0.652409355
-15, 0.608684769
-14.8028, 0.539672738
-14.65553, 0.477420139
-14.54493, 0.422716937
-14.46459, 0.377581153
-14.40531, 0.340755911
-14.35835, 0.309117843
-14.31555, 0.278155858
-14.27784, 0.249026664
-14.24565, 0.222697972
-14.21737, 0.198409985
-14.19543, 0.178831802
-14.17707, 0.161983072
-14.16096, 0.146877771
-14.12625, 0.113600674
-14.1002, 0.088467688
-14.08301, 0.072214186
-14.07014, 0.060433079
-14.05988, 0.05142821
-14.05175, 0.044602355
-14.04502, 0.03920701
-14.03911, 0.034687296
-14.0326, 0.029968383
-14.01458, 0.01858024
-14.00259, 0.012531513
-13.99387, 0.008947196
-13.98245, 0.005278965
-13.97472, 0.003423563
-13.96989, 0.002504179
-13.9672, 0.002066509
-13.96476, 0.001713234
-13.96154, 0.00131077
-13.95758, 9.05E-04
-13.95375, 6.00E-04
-13.94781, 2.77E-04
-13.94395, 1.48E-04
-13.93997, 6.76E-05
-13.9383, 4.59E-05
-13.93565, 2.29E-05
-13.93365, 1.25E-05
-13.93189, 6.85E-06
-13.92898, 2.20E-06
-13.92691, 9.10E-07
-13.92568, 5.40E-07
-13.92463, 3.57E-07
-13.92297, 2.00E-07
-13.92152, 1.28E-07
-13.92049, 9.31E-08
-13.91946, 6.54E-08
-13.91801, 3.56E-08
-13.91719, 2.32E-08
-13.91658, 1.60E-08
-13.91608, 1.13E-08
-13.91566, 8.16E-09
-13.91525, 5.70E-09
-13.91484, 3.83E-09
-13.91443, 2.47E-09
-13.91403, 1.55E-09
-13.91365, 9.84E-10
-13.9133, 6.24E-10
-13.91302, 4.30E-10
-13.91257, 2.42E-10
-13.91214, 1.38E-10
-13.91176, 8.58E-11
-13.91127, 4.80E-11
-13.91093, 3.22E-11
-13.91066, 2.34E-11
-13.91042, 1.77E-11
-13.91019, 1.35E-11
-13.90995, 1.02E-11
-13.90961, 6.72E-12
-13.90936, 4.96E-12
-13.90916, 3.86E-12
-13.90897, 3.03E-12
-13.90837, 1.37E-12
-13.90791, 7.26E-13
-13.90756, 4.38E-13
-13.90729, 2.96E-13
-13.90695, 1.78E-13
-13.90651, 9.15E-14
-13.90622, 5.85E-14
-13.90601, 4.18E-14
-13.9058, 3.01E-14
-13.9056, 2.16E-14
-13.90539, 1.55E-14
-13.90514, 1.03E-14
-13.90475, 5.46E-15
-13.90449, 3.51E-15
-13.90373, 9.86E-16
-13.90311, 3.48E-16
-13.90262, 1.51E-16
-13.90222, 7.75E-17
-13.90182, 4.00E-17
-13.9009, 8.89E-18
-13.89995, 1.98E-18
-13.89906, 4.76E-19
-13.89845, 2.21E-19
-13.89799, 1.19E-19
-13.89743, 6.01E-20
-13.8967, 2.70E-20
-13.89568, 1.08E-20
-13.89435, 4.39E-21
-13.89303, 2.19E-21
-13.89064, 8.17E-22
-13.8883, 3.79E-22
-13.88667, 2.41E-22
-13.88504, 1.60E-22
-13.8814, 7.41E-23
-13.87828, 4.26E-23
-13.87292, 1.90E-23
-13.86755, 9.57E-24
-13.86281, 5.50E-24
-13.85887, 3.55E-24
-13.84831, 1.17E-24
-13.83564, 3.20E-25
-13.82297, 8.91E-26
-13.80102, 9.74E-27
-13.77822, 9.74E-28
-13.75542, 9.63E-29
-13.73283, 1.88E-29
-13.71593, 1.75E-30
-13.69028, 1.28E-31
-13.66036, 5.98E-33
-13.63044, 2.83E-34
-13.5934, 6.10E-36
-13.53954, -9.82E-37
-13.4316, 1.22E-37
-12.65956, 5.21E-33
-12, 1.41E-33
-9, -2.21E-32
-6.140135, 9.71E-32
-6, 4.00E-32
-3.634021, -6.75E-32
-3, 2.27E-31
-1.99E-13, -3.17E-33
3, 7.82E-33
6, 1.04E-31
9, 3.26E-30
12, -4.27E-33
15, 8.02E-33
17.44127, -2.23E-32
18, 7.30E-34
19.92535, 1.60E-33
21, 2.14E-33
22.66837, 1.81E-34
24, 2.19E-33
25.57081, 8.33E-33
26.74206, -7.25E-34
27, 1.05E-33
30, 3.54E-33
33, -2.04E-33
35.85991, -5.02E-34
36, 1.10E-33
37.90047, -3.35E-34
39, 3.11E-33
40.51307, -4.14E-33
42, 3.87E-33
45, 2.62E-30
47.7279, -1.40E-32
48, -1.02E-33
51, 9.24E-32
54, -1.19E-30
55.28838, 1.00E-31
56.72636, 5.11E-35
57, 1.33E-32
60, 8.05E-32
63, 6.97E-33
66, 3.22E-31
69, 1.55E-32
72, 9.54E-33
74.77143, -3.31E-32
75, 8.51E-32
77.51203, 6.36E-32
78, -1.58E-32
80.09174, -9.96E-32
81, 7.29E-33
84, -2.64E-31
87, -4.06E-31
90, 3.33E-32
93, 3.92E-32
96, 1.26E-31
99, 2.90E-30
102, 1.21E-31
105, -4.58E-31
108, -4.77E-31
111, -5.24E-32
114, 2.70E-31
117, 2.70E-32
120, 1.47E-31


==> anc/data/engine-massfractions/Sarathy-secbutanol.txt <==
# Fuel mass fraction for sec-butanol in engine simulation
#
# Sarathy mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96, 1
-93, 1
-90, 1
-87, 1
-84, 1
-81, 1
-78, 1
-75, 1
-72, 1
-69, 1
-66, 1
-63, 1
-60.26643, 1
-60, 1
-57.92378, 1
-57, 1
-54, 1
-52.33735, 1
-51.22749, 1
-51, 1
-50.19689, 1
-49.45565, 1
-48.43203, 1
-48, 1
-46.85048, 1
-45.65213, 0.999999768
-45, 0.999999768
-44.18519, 0.999999768
-43.84755, 0.999999768
-43.83962, 0.999999768
-43.83687, 0.999999768
-43.46835, 0.999999768
-42.42268, 0.999999768
-42, 0.999999768
-41.31984, 0.999999768
-40.84987, 0.999999768
-40.36602, 0.999999768
-39, 0.999999768
-36.9141, 0.999999303
-36, 0.99999907
-35.03411, 0.999998838
-34.41368, 0.999998373
-33.91035, 0.999998141
-33.4317, 0.999997676
-33.03857, 0.999997211
-33, 0.999997211
-32.58928, 0.999996746
-32.19614, 0.999996281
-31.81986, 0.999995584
-31.34136, 0.999994655
-30.30777, 0.999991633
-30, 0.999990471
-29.24018, 0.999986753
-28.61065, 0.999982569
-28.16784, 0.999978618
-27.7922, 0.999974667
-27.48244, 0.999970716
-27.21209, 0.999966765
-27, 0.999963279
-25.84455, 0.99993539
-24.90668, 0.999895415
-24.22631, 0.999849165
-24, 0.999828946
-23.49727, 0.99977247
-23.11251, 0.999715297
-22.79706, 0.999656032
-22.38683, 0.999557258
-21.98863, 0.999429897
-21.68367, 0.999304627
-21.45146, 0.999188654
-21.25253, 0.999072217
-21.06023, 0.998941602
-21, 0.998896746
-20.48753, 0.99841798
-20.07054, 0.997862054
-19.78464, 0.997362371
-19.67343, 0.997136003
-19.67336, 0.997136003
-19.67271, 0.997134609
-19.67128, 0.997131587
-19.66204, 0.997111832
-19.57911, 0.996928228
-19.21148, 0.995956286
-18.69327, 0.994023327
-18.35448, 0.992279084
-18.06299, 0.990378895
-18, 0.989911052
-17.73799, 0.987714073
-17.5492, 0.985847118
-17.1673, 0.981188214
-16.5315, 0.969955108
-16.10363, 0.959002754
-15.75522, 0.947329694
-15.4627, 0.935108145
-15, 0.909984085
-14.62314, 0.882727888
-14.40122, 0.863039913
-14.19932, 0.842298653
-13.70844, 0.777683135
-13.33142, 0.709822001
-13.05422, 0.645829344
-12.88905, 0.600264995
-12.76572, 0.561779411
-12.58791, 0.498130256
-12.46885, 0.448981669
-12.3979, 0.416719579
-12.3162, 0.376406085
-12.22406, 0.326346913
-12.17708, 0.298744424
-12.13898, 0.275262345
-12.06976, 0.23001691
-12.02812, 0.201243025
-12, 0.181223772
-11.97413, 0.162460304
-11.95582, 0.149034961
-11.94045, 0.137708008
-11.92376, 0.125393053
-11.87996, 0.093363396
-11.85676, 0.076905303
-11.83693, 0.063342558
-11.82124, 0.053057014
-11.80172, 0.040978909
-11.78758, 0.032826012
-11.78651, 0.032232807
-11.77749, 0.02736952
-11.77748, 0.02736622
-11.77741, 0.027328523
-11.77707, 0.027151867
-11.77374, 0.025426799
-11.75696, 0.017377461
-11.75122, 0.014888171
-11.74487, 0.012309084
-11.73991, 0.010430332
-11.73506, 0.008719405
-11.72126, 0.004601894
-11.71223, 0.002584188
-11.70823, 0.001878309
-11.70494, 0.001388119
-11.70206, 0.001026594
-11.69952, 7.60E-04
-11.69683, 5.30E-04
-11.69232, 2.54E-04
-11.68925, 1.36E-04
-11.68701, 7.93E-05
-11.68501, 4.55E-05
-11.68164, 1.43E-05
-11.67912, 4.67E-06
-11.67746, 1.90E-06
-11.67491, 3.29E-07
-11.67324, 7.57E-08
-11.67197, 2.05E-08
-11.67117, 8.60E-09
-11.67053, 4.29E-09
-11.66952, 1.58E-09
-11.66849, 6.35E-10
-11.66783, 3.58E-10
-11.66736, 2.34E-10
-11.66695, 1.57E-10
-11.66655, 1.05E-10
-11.66615, 6.93E-11
-11.66575, 4.53E-11
-11.66521, 2.52E-11
-11.66455, 1.28E-11
-11.66351, 5.04E-12
-11.66272, 2.89E-12
-11.66211, 1.99E-12
-11.66163, 1.53E-12
-11.66122, 1.24E-12
-11.66086, 1.03E-12
-11.66056, 8.82E-13
-11.66029, 7.68E-13
-11.66003, 6.69E-13
-11.65977, 5.83E-13
-11.65931, 4.56E-13
-11.65863, 3.15E-13
-11.65813, 2.38E-13
-11.65771, 1.87E-13
-11.65734, 1.50E-13
-11.65701, 1.24E-13
-11.65671, 1.03E-13
-11.65643, 8.69E-14
-11.65616, 7.37E-14
-11.6558, 5.91E-14
-11.65471, 3.00E-14
-11.65412, 2.07E-14
-11.6537, 1.60E-14
-11.65325, 1.20E-14
-11.65275, 8.87E-15
-11.65198, 5.57E-15
-11.65147, 4.10E-15
-11.65104, 3.19E-15
-11.6502, 1.98E-15
-11.64958, 1.41E-15
-11.64824, 6.98E-16
-11.64666, 3.27E-16
-11.64559, 2.05E-16
-11.64463, 1.38E-16
-11.64381, 1.01E-16
-11.64299, 7.50E-17
-11.64225, 5.81E-17
-11.64165, 4.77E-17
-11.64073, 3.58E-17
-11.63991, 2.81E-17
-11.6392, 2.31E-17
-11.63849, 1.91E-17
-11.63779, 1.60E-17
-11.63709, 1.35E-17
-11.63638, 1.15E-17
-11.63568, 9.82E-18
-11.63497, 8.46E-18
-11.63427, 7.34E-18
-11.63357, 6.41E-18
-11.63286, 5.62E-18
-11.63216, 4.96E-18
-11.63146, 4.40E-18
-11.63075, 3.92E-18
-11.63005, 3.51E-18
-11.62936, 3.16E-18
-11.62878, 2.91E-18
-11.62821, 2.68E-18
-11.62766, 2.48E-18
-11.62703, 2.28E-18
-11.62351, 1.49E-18
-11.6189, 9.25E-19
-11.61151, 4.91E-19
-11.60496, 3.02E-19
-11.60102, 2.29E-19
-11.59771, 1.83E-19
-11.58888, 1.03E-19
-11.57858, 5.36E-20
-11.56828, 2.81E-20
-11.55797, 1.48E-20
-11.54767, 7.80E-21
-11.53737, 4.11E-21
-11.52707, 2.16E-21
-11.51677, 1.14E-21
-11.50646, 6.00E-22
-11.49616, 3.16E-22
-11.48586, 1.66E-22
-11.47556, 8.72E-23
-11.46526, 4.58E-23
-11.45495, 2.40E-23
-11.44465, 1.26E-23
-11.42954, 4.88E-24
-11.411, 1.52E-24
-11.39245, 4.73E-25
-11.37038, 1.17E-25
-11.31457, 3.42E-27
-11.19377, 1.63E-30
-9.698401, -1.64E-34
-9, 2.26E-33
-6.112443, -4.11E-34
-6, 4.78E-36
-3.469447, 3.21E-34
-3, 8.19E-34
-1.99E-13, 3.12E-34
3, 1.59E-34
6, 1.30E-33
8.710609, -1.90E-34
9, 2.93E-35
11.47841, 1.62E-33
12, 6.51E-33
14.40415, -1.01E-34
15, -7.78E-35
16.71069, 5.66E-34
18, 6.75E-35
19.3891, -2.38E-35
21, 7.97E-34
24, 1.56E-32
25.99008, -2.02E-33
27, 1.02E-34
29.61714, 2.20E-33
30, -6.39E-34
31.69503, 2.91E-33
32.92753, -8.00E-37
33, 2.24E-38
36, 9.96E-38
38.23242, 1.95E-37
39, 4.93E-38
40.56131, -1.83E-37
42, 1.03E-39
45, -4.09E-37
47.79403, 8.69E-38
48, 3.14E-39
50.18473, -1.95E-39
51, 2.59E-38
54, 1.10E-35
57, 5.09E-38
60, 9.36E-38
62.6595, 2.06E-38
63, 8.73E-38
65.54527, 5.52E-39
66, 8.02E-40
68.01719, 1.17E-38
69, 1.70E-39
71.10657, 5.15E-37
72, 5.42E-38
73.937, 2.35E-39
75, 1.61E-38
78, 6.04E-38
81, -2.90E-37
84, -3.61E-41
87, 3.12E-38
90, 2.10E-39
93, 2.17E-38
96, 8.44E-39
99, 2.53E-36
102, 1.53E-38
105, 1.10E-36
108, 4.13E-37
111, 6.60E-38
114, -7.23E-38
117, 2.25E-36
120, 8.35E-36


==> anc/data/engine-massfractions/Sarathy-tertbutanol.txt <==
# Fuel mass fraction for tert-butanol in engine simulation
#
# Sarathy mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96, 1
-93, 1
-90, 1
-87, 1
-84, 1
-81, 1
-78, 1
-75, 1
-72, 1
-69, 1
-66.70463, 1
-66, 1
-64.53776, 1
-63.43328, 1
-63, 1
-60.39694, 1
-60, 1
-58.44374, 1
-57.31517, 1
-57, 1
-55.02431, 1
-54, 1
-52.77976, 1
-51.34116, 1
-51, 1
-49.88489, 1
-48.96732, 1
-48.25397, 1
-48, 1
-46.82398, 0.999999768
-45, 0.999999768
-43.2403, 0.999999768
-42.18316, 0.999999768
-42, 0.999999768
-41.24832, 0.999999768
-40.54314, 0.999999535
-39.03223, 0.999999303
-39, 0.999999303
-37.10162, 0.999998606
-36, 0.999998141
-35.15661, 0.999997443
-34.48946, 0.999996746
-33.96131, 0.999996049
-33.16479, 0.999994422
-33, 0.99999419
-32.36431, 0.999992563
-31.34077, 0.999988844
-30.46213, 0.999984196
-30.02019, 0.999981175
-30, 0.999981175
-28.92281, 0.999970484
-28.43186, 0.999963744
-28.04092, 0.999957236
-27.28184, 0.99994027
-27, 0.999932136
-25.96946, 0.999890535
-25.06485, 0.999828713
-24.22455, 0.999732263
-24, 0.999696704
-23.39152, 0.999569111
-22.87369, 0.999409444
-22.54624, 0.999273019
-22.31939, 0.999157279
-22.10239, 0.999026432
-21.92567, 0.998902789
-21.77683, 0.998784724
-21.62955, 0.998653877
-21.48367, 0.998508621
-21.35112, 0.998361505
-21, 0.997889478
-20.52019, 0.996996324
-20.20379, 0.996201015
-19.93901, 0.995376654
-19.68542, 0.994427489
-19.61802, 0.994146272
-19.61795, 0.994146039
-19.61738, 0.994143483
-19.61596, 0.99413744
-19.60923, 0.994108621
-19.5795, 0.993979866
-19.4302, 0.993293092
-18.83303, 0.98981739
-18.07149, 0.983430512
-18, 0.98270632
-17.51318, 0.977161466
-17.21713, 0.973236747
-16.6327, 0.964144143
-15.70655, 0.945538737
-15.14977, 0.931422809
-15, 0.927193632
-14.66326, 0.916945714
-14.32835, 0.905649625
-14.04857, 0.895275741
-13.83303, 0.886641916
-13.14388, 0.854639196
-12.62892, 0.825274802
-12.2016, 0.796177681
-12, 0.780562703
-11.72452, 0.756793829
-11.52515, 0.737486311
-11.37355, 0.72138118
-11.09754, 0.688152725
-10.91213, 0.662263801
-10.75919, 0.638116795
-10.64689, 0.618401628
-10.53412, 0.596538289
-10.3723, 0.560625259
-10.26502, 0.533032764
-10.18686, 0.510496829
-10.12019, 0.489300044
-9.96191, 0.429426401
-9.805105, 0.350697743
-9.691922, 0.275013666
-9.62939, 0.223573974
-9.595666, 0.19234481
-9.570944, 0.167738653
-9.551605, 0.147434511
-9.532265, 0.126198681
-9.514584, 0.106006817
-9.501553, 0.090714542
-9.491689, 0.0789666
-9.485839, 0.071956954
-9.485467, 0.071510702
-9.485122, 0.071097127
-9.483146, 0.068726585
-9.472785, 0.056327056
-9.463875, 0.045809077
-9.457224, 0.038147101
-9.4521, 0.032419386
-9.442024, 0.021840121
-9.429424, 0.010654596
-9.422986, 0.006249723
-9.419192, 0.004183118
-9.413679, 0.001956667
-9.410285, 0.001049362
-9.408071, 6.36E-04
-9.406281, 3.95E-04
-9.404851, 2.54E-04
-9.403603, 1.64E-04
-9.402303, 9.73E-05
-9.399145, 1.87E-05
-9.397048, 4.02E-06
-9.395719, 1.17E-06
-9.394911, 5.02E-07
-9.394247, 2.46E-07
-9.393749, 1.47E-07
-9.393048, 7.97E-08
-9.391665, 3.50E-08
-9.39076, 2.19E-08
-9.390078, 1.44E-08
-9.38959, 1.01E-08
-9.388755, 4.53E-09
-9.388241, 2.36E-09
-9.387912, 1.43E-09
-9.38747, 6.55E-10
-9.387011, 2.58E-10
-9.386643, 1.15E-10
-9.386313, 5.36E-11
-9.386037, 2.80E-11
-9.385734, 1.36E-11
-9.385311, 4.82E-12
-9.384979, 2.08E-12
-9.38452, 6.28E-13
-9.384114, 2.08E-13
-9.383823, 9.21E-14
-9.383556, 4.30E-14
-9.383348, 2.35E-14
-9.383048, 9.69E-15
-9.382698, 3.39E-15
-9.382449, 1.59E-15
-9.382083, 5.13E-16
-9.381727, 1.67E-16
-9.381392, 5.74E-17
-9.381086, 2.13E-17
-9.380842, 9.59E-18
-9.380484, 2.93E-18
-9.380044, 6.72E-19
-9.379605, 1.53E-19
-9.379223, 4.20E-20
-9.378926, 1.55E-20
-9.378755, 8.70E-21
-9.378602, 5.22E-21
-9.378368, 2.40E-21
-9.377814, 3.90E-22
-9.377262, 6.61E-23
-9.37671, 1.16E-23
-9.376268, 2.95E-24
-9.375733, 5.82E-25
-9.37513, 9.85E-26
-9.374528, 1.80E-26
-9.373925, 3.64E-27
-9.373325, 8.55E-28
-9.372937, 3.64E-28
-9.372412, 1.26E-28
-9.371145, 1.41E-29
-9.369864, 2.03E-30
-9.367985, 1.44E-31
-9.36568, 6.84E-33
-9.363418, 3.86E-34
-9.361613, 1.10E-33
-9.359932, 1.93E-34
-9.358147, 5.57E-35
-9.356529, 2.18E-36
-9.353277, 3.39E-30
-9.346847, 1.95E-26
-9.337204, 4.40E-26
-9.32779, 1.82E-26
-9.319978, -3.91E-27
-9.312204, 1.09E-27
-9.301123, 1.72E-26
-9.288677, -2.28E-27
-9.25983, -3.32E-27
-9.231161, -4.32E-27
-9, 2.15E-31
-6, 3.08E-33
-3.177342, -1.67E-34
-3, -1.83E-36
-0.8890528, 2.39E-36
-1.99E-13, 1.80E-36
2.832118, 3.32E-36
3, -2.44E-37
6, -1.14E-35
9, 1.81E-34
11.35305, -5.59E-36
12, -2.27E-36
13.72525, -1.53E-35
15, 5.99E-36
16.83956, 7.00E-36
18, 1.31E-36
21, 1.22E-34
23.02332, -3.03E-28
24, 3.10E-29
27, 3.02E-27
28.89723, -1.57E-27
30, 2.58E-29
31.4779, 4.03E-28
32.76069, 1.07E-28
33, -8.43E-29
34.24567, -6.23E-28
35.24515, 6.09E-28
36, 2.35E-27
38.84986, 1.41E-27
39, 1.10E-27
42, 7.94E-28
44.27363, -2.24E-30
45, 7.85E-45
47.19899, -1.19E-27
48, 1.91E-28
50.65814, 4.59E-28
51, -5.69E-29
53.25974, 8.15E-28
54, 3.71E-29
55.52113, 4.09E-31
57, 2.76E-29
60, 5.10E-27
62.96012, -1.46E-27
63, 9.45E-29
64.859, 8.80E-33
66, 0
69, 3.72E-32
72, -8.33E-34
75, -3.63E-35
78, -2.98E-34
81, 2.59E-35
84, -5.86E-35
87, 1.18E-36
90, -3.40E-40
93, 1.96E-40
96, 6.89E-41
99, 3.18E-41
102, 1.72E-41
105, 1.03E-41
108, 6.72E-42
111, 4.70E-42
114, 3.45E-42
117, 2.65E-42
120, 2.09E-42


==> anc/data/engine-massfractions/gasoline-surrogate.txt <==
# Fuel mass fraction for gasoline surrogate in engine simulation
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), mass fraction
-180, 1
-178.4517, 1
-177, 1
-174, 1
-171, 1
-168, 1
-165, 1
-162, 1
-159, 1
-156, 1
-153, 1
-150, 1
-147, 1
-144, 1
-141, 1
-138, 1
-135, 1
-132, 1
-129, 1
-126, 1
-123, 1
-120, 1
-117, 1
-114, 1
-111, 1
-108, 1
-105, 1
-102, 1
-99, 1
-96.14768, 1
-96, 1
-93.46169, 1
-93, 1
-90.54214, 1
-90, 1
-87.56186, 1
-87, 1
-85.17811, 1
-84, 1
-82.23247, 1
-81, 1
-78.96077, 1
-78, 1
-75.11288, 1
-75, 1
-72, 0.999999972
-69, 0.999999943
-66.60608, 0.999999915
-66, 0.999999915
-64.46751, 0.999999886
-63.14328, 0.99999983
-63, 0.99999983
-61.04984, 0.999999745
-60, 0.999999659
-58.68669, 0.999999546
-57.27039, 0.999999376
-57, 0.999999319
-55.97252, 0.99999912
-55.02382, 0.999998922
-54.07027, 0.999998666
-54, 0.999998638
-51.43756, 0.999997531
-51, 0.999997276
-49.29778, 0.999995601
-48.14065, 0.999994211
-48, 0.99999404
-47.34504, 0.999993019
-46.86158, 0.999992167
-45.85282, 0.999989698
-45, 0.999987315
-43.8407, 0.999982888
-43.0329, 0.999978886
-42.49883, 0.999975623
-42.02914, 0.999972359
-42, 0.999971877
-41.58192, 0.999968585
-40.45687, 0.999957375
-39.53023, 0.999944718
-39, 0.999935892
-38.42973, 0.999924512
-37.64489, 0.999904846
-37.14036, 0.999889379
-36.6324, 0.99987116
-36, 0.999843122
-35.05816, 0.999787556
-34.41303, 0.99973619
-34.02671, 0.999698616
-33.4248, 0.999626137
-33, 0.999562199
-32.38197, 0.999444228
-31.95796, 0.999340532
-31.63069, 0.999244242
-31.3628, 0.999152323
-31.09771, 0.999047889
-30.88135, 0.998951202
-30.3108, 0.998633358
-30, 0.998412684
-29.57225, 0.998037884
-29.21502, 0.997645915
-28.91444, 0.99724776
-28.63216, 0.996806355
-27.89608, 0.995265013
-27.41228, 0.993860514
-27.04507, 0.99253383
-27, 0.99235351
-26.08988, 0.987757949
-25.39818, 0.982806374
-24.86346, 0.977909372
-24.51269, 0.974103254
-24.2332, 0.970688736
-24, 0.967552842
-23.78192, 0.964362091
-23.58364, 0.961226225
-23.40425, 0.958180235
-23.21799, 0.954791201
-22.70314, 0.944069094
-22.23062, 0.932160892
-21.84727, 0.920737373
-21.45474, 0.907088212
-21.08312, 0.892024875
-21.08149, 0.891953644
-21.08095, 0.89192972
-21.0552, 0.890799049
-21, 0.888334457
-20.29428, 0.851411921
-19.56525, 0.800130412
-19.09355, 0.757530682
-18.73276, 0.718583938
-18.43003, 0.680740735
-18, 0.616980217
-17.61781, 0.54763349
-17.41732, 0.505011877
-17.27409, 0.471249267
-17.16931, 0.444480475
-17.06012, 0.414418592
-16.92218, 0.372699708
-16.83901, 0.345146433
-16.77656, 0.32306143
-16.72229, 0.302771722
-16.67216, 0.283019179
-16.62332, 0.262747617
-16.57936, 0.243553938
-16.51118, 0.211830356
-16.46849, 0.19067761
-16.43381, 0.172744504
-16.39881, 0.153996499
-16.3505, 0.127235676
-16.3211, 0.110652449
-16.29918, 0.098301813
-16.27559, 0.085176018
-16.25135, 0.072095559
-16.22619, 0.05920967
-16.22397, 0.058117564
-16.21657, 0.054534933
-16.20622, 0.049685232
-16.19562, 0.044932261
-16.18441, 0.040153164
-16.17426, 0.036058692
-16.16456, 0.032345546
-16.15387, 0.028480167
-16.14271, 0.024669145
-16.13365, 0.02171893
-16.12482, 0.01894424
-16.11687, 0.016513804
-16.10979, 0.014393873
-16.10041, 0.011653389
-16.09354, 0.009714476
-16.08818, 0.008252823
-16.08497, 0.007407223
-16.08155, 0.00653337
-16.07754, 0.005557242
-16.07433, 0.004816737
-16.07034, 0.00395531
-16.06382, 0.002716693
-16.06022, 0.002135396
-16.05742, 0.00173822
-16.05519, 0.001456773
-16.05393, 0.001311548
-16.0528, 0.001189773
-16.05167, 0.001075843
-16.05053, 9.70E-04
-16.04944, 8.74E-04
-16.04676, 6.67E-04
-16.04471, 5.34E-04
-16.04304, 4.37E-04
-16.04099, 3.30E-04
-16.03903, 2.36E-04
-16.03781, 1.80E-04
-16.03693, 1.41E-04
-16.03611, 1.06E-04
-16.03537, 7.73E-05
-16.03475, 5.64E-05
-16.03385, 3.23E-05
-16.03316, 1.98E-05
-16.03267, 1.37E-05
-16.03226, 1.03E-05
-16.03192, 8.18E-06
-16.03168, 7.07E-06
-16.03146, 6.24E-06
-16.03125, 5.61E-06
-16.03073, 4.39E-06
-16.03006, 3.38E-06
-16.02953, 2.81E-06
-16.0291, 2.43E-06
-16.02879, 2.20E-06
-16.02832, 1.90E-06
-16.02787, 1.65E-06
-16.02746, 1.45E-06
-16.02716, 1.32E-06
-16.02689, 1.21E-06
-16.02656, 1.09E-06
-16.02617, 9.58E-07
-16.02591, 8.77E-07
-16.02572, 8.21E-07
-16.02553, 7.68E-07
-16.02534, 7.18E-07
-16.02515, 6.70E-07
-16.02496, 6.25E-07
-16.02432, 4.87E-07
-16.0238, 3.93E-07
-16.02318, 2.99E-07
-16.02268, 2.37E-07
-16.02233, 2.00E-07
-16.02211, 1.79E-07
-16.02187, 1.58E-07
-16.02126, 1.15E-07
-16.02059, 7.85E-08
-16.01999, 5.49E-08
-16.019, 2.94E-08
-16.0183, 1.83E-08
-16.01788, 1.38E-08
-16.01751, 1.06E-08
-16.01643, 4.72E-09
-16.01553, 2.33E-09
-16.01426, 8.24E-10
-16.0131, 3.02E-10
-16.01218, 1.32E-10
-16.01145, 6.80E-11
-16.01085, 3.89E-11
-16.00988, 1.53E-11
-16.0089, 5.93E-12
-16.00804, 2.51E-12
-16.00725, 1.14E-12
-16.00644, 4.97E-13
-16.00539, 1.68E-13
-16.00434, 5.58E-14
-16.00331, 1.85E-14
-16.00247, 7.50E-15
-16.00178, 3.55E-15
-16.00109, 1.68E-15
-16.0004, 7.90E-16
-15.99972, 3.72E-16
-15.9991, 1.87E-16
-15.99815, 6.57E-17
-15.99414, 7.24E-19
-15.98632, 2.04E-22
-15.9774, 3.72E-24
-15.97023, 1.92E-24
-15.96443, 1.34E-24
-15.95545, 1.14E-24
-15.93831, 1.31E-24
-15.90639, 1.02E-24
-15.88011, 1.25E-24
-15.82522, 1.27E-24
-15, 1.58E-24
-12, 3.24E-24
-10.23697, 4.62E-24
-9, 5.86E-24
-7.563496, 7.48E-24
-6, 9.11E-24
-3, 1.25E-23
-0.13222, 1.33E-23
-1.99E-13, 1.34E-23
3, 1.21E-23
6, 1.07E-23
9, 6.05E-24
12, 3.32E-24
14.56338, 1.77E-24
15, 1.60E-24
17.21169, 8.50E-25
18, 7.34E-25
19.6657, 4.93E-25
21, 2.80E-25
23.58766, 1.81E-25
24, 1.16E-25
25.82089, 7.07E-26
27, 3.81E-26
28.40269, 2.27E-26
30, 1.36E-26
33, 5.02E-27
36, 9.78E-27
38.19474, 4.16E-28
39, 2.60E-28
40.67229, -1.73E-28
41.97418, -8.41E-28
42, 1.92E-28
43.33807, -1.11E-27
44.45696, 3.85E-29
45, 2.00E-28
45.93933, 1.34E-27
48, 2.81E-28
51, 7.69E-27
52.45406, 1.11E-26
54, -4.82E-28
57, 2.07E-26
59.16311, 2.13E-25
60, -6.73E-27
63, 4.71E-26
66, 2.83E-29
68.63792, 2.98E-28
69, 9.35E-27
72, 7.34E-26
74.80078, 2.06E-26
75, 4.58E-26
78, -6.16E-29
81, 6.89E-29
84, 1.30E-26
86.63767, 4.55E-26
87, 3.08E-26
90, 3.36E-27
93, 4.88E-26
96, 1.21E-26
99, -2.33E-30
102, 3.63E-28
104.8364, 5.69E-27
105, 5.39E-27
108, -3.70E-27
111, 3.27E-26
114, 7.41E-26
117, 2.14E-25
120, 9.31E-26


==> anc/data/engine-pressure/Merchant-isobutanol.txt <==
# Pressure for isobutanol in engine simulation
#
# Merchant mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-177, 1.480874
-174, 1.483501
-171, 1.487899
-168, 1.494099
-165, 1.502142
-162, 1.512084
-159, 1.523994
-156, 1.537956
-153, 1.554069
-150, 1.57245
-147, 1.593233
-144, 1.616574
-141, 1.642651
-138, 1.671667
-135, 1.703851
-132, 1.739468
-129, 1.778815
-126, 1.82223
-123, 1.870097
-120, 1.922853
-117, 1.980994
-114, 2.045086
-111, 2.115774
-108, 2.193797
-105, 2.279998
-102, 2.375348
-99, 2.480965
-96, 2.598137
-93, 2.728356
-90, 2.873356
-87, 3.035153
-84, 3.216103
-81, 3.418969
-78, 3.646996
-75, 3.904015
-72, 4.194557
-69, 4.524001
-66, 4.898754
-63, 5.326459
-60, 5.816265
-58.09214, 6.164987
-57, 6.379132
-55.30115, 6.735162
-54, 7.028207
-52.69591, 7.341123
-51.65542, 7.605557
-51, 7.779248
-50.05493, 8.039883
-48.65326, 8.449889
-48, 8.651104
-46.81506, 9.033558
-45.94798, 9.328445
-45.18069, 9.60056
-45, 9.666218
-44.41785, 9.881968
-43.95937, 10.05651
-43.35977, 10.29114
-42, 10.85108
-40.05323, 11.72519
-39, 12.23656
-38.03095, 12.73267
-37.44515, 13.04502
-36.59439, 13.51605
-36, 13.8578
-35.04015, 14.43254
-33.92792, 15.13537
-33, 15.75342
-32.20849, 16.30434
-31.74798, 16.63524
-31.29466, 16.96859
-30.85718, 17.29757
-30.53105, 17.54754
-30.239, 17.77485
-30, 17.96334
-29.74237, 18.16902
-29.5215, 18.34743
-29.17467, 18.63151
-28.86738, 18.88723
-28.58239, 19.1278
-28.3369, 19.33769
-28.12198, 19.52346
-27.93402, 19.6875
-27.76399, 19.83714
-27.61596, 19.96839
-27.22728, 20.31739
-27, 20.5244
-26.3043, 21.17162
-25.87175, 21.58442
-25.59169, 21.85595
-25.31311, 22.1294
-25.03453, 22.40619
-24.76988, 22.67223
-24.5496, 22.89598
-24.36102, 23.0892
-24.17825, 23.27794
-24, 23.46341
-23.8127, 23.65978
-23.63775, 23.84457
-23.43409, 24.06137
-22.79176, 24.757
-22.27871, 25.32564
-21.90246, 25.7501
-21.64033, 26.04958
-21.1924, 26.56867
-21, 26.79453
-20.73657, 27.1067
-20.51595, 27.37081
-20.324, 27.60266
-20.29366, 27.63948
-20.08079, 27.89929
-19.89792, 28.12452
-19.84479, 28.19033
-19.84475, 28.19038
-19.84343, 28.19202
-19.74961, 28.30867
-19.48568, 28.6398
-19.28102, 28.89984
-19.12063, 29.10579
-18.60317, 29.78519
-18.11871, 30.44713
-18, 30.61422
-17.68378, 31.07129
-17.45135, 31.42086
-17.25193, 31.73258
-17.09226, 31.99192
-16.95298, 32.22685
-16.84537, 32.41495
-16.51834, 33.03374
-16.24609, 33.63001
-16.04526, 34.14955
-15.90084, 34.59159
-15.78225, 35.02188
-15.68824, 35.42885
-15.56073, 36.13506
-15.47297, 36.80477
-15.41214, 37.43552
-15.36645, 38.07067
-15.33965, 38.54993
-15.31776, 39.03242
-15.30202, 39.45116
-15.28899, 39.86054
-15.27026, 40.58929
-15.25915, 41.13238
-15.25054, 41.63273
-15.23851, 42.48913
-15.23055, 43.18916
-15.22425, 43.83987
-15.21921, 44.43082
-15.21101, 45.5389
-15.20613, 46.27933
-15.20231, 46.8936
-15.19907, 47.4306
-15.19327, 48.40801
-15.18558, 49.69485
-15.18036, 50.5625
-15.17695, 51.13522
-15.16778, 52.79503
-15.16171, 54.08396
-15.15819, 54.95451
-15.1559, 55.58986
-15.15421, 56.10283
-15.15252, 56.66049
-15.15092, 57.23525
-15.14965, 57.73179
-15.14681, 59.01544
-15.14388, 60.68971
-15.1421, 61.99528
-15.14121, 62.77824
-15.14049, 63.49183
-15.13994, 64.10024
-15.13929, 64.89339
-15.1386, 65.83633
-15.13824, 66.37587
-15.13783, 67.01067
-15.13735, 67.75939
-15.13704, 68.23886
-15.13679, 68.60057
-15.13641, 69.11865
-15.13614, 69.46075
-15.13594, 69.71533
-15.13574, 69.95242
-15.1355, 70.24496
-15.13532, 70.4652
-15.13505, 70.78815
-15.13484, 71.03623
-15.13464, 71.27715
-15.13449, 71.46897
-15.13431, 71.67774
-15.1341, 71.93361
-15.13389, 72.18903
-15.13368, 72.43992
-15.13353, 72.62018
-15.13325, 72.95037
-15.13298, 73.27675
-15.13276, 73.52584
-15.13251, 73.81533
-15.13221, 74.14677
-15.13192, 74.47069
-15.13162, 74.78643
-15.13137, 75.05358
-15.13114, 75.28704
-15.13056, 75.84868
-15.12964, 76.66465
-15.12792, 77.93547
-15.12637, 78.81343
-15.12493, 79.45462
-15.12263, 80.20465
-15.1204, 80.71218
-15.11907, 80.94341
-15.11786, 81.11778
-15.11579, 81.35739
-15.11413, 81.50902
-15.11259, 81.62413
-15.10769, 81.88207
-15.10228, 82.0518
-15.09687, 82.15716
-15.093, 82.20957
-15.0864, 82.27318
-15.0749, 82.34361
-15.05627, 82.41838
-15.03557, 82.48729
-15.01487, 82.55342
-15, 82.60053
-14.93007, 82.82117
-14.64277, 83.71867
-14.37002, 84.56178
-14.18841, 85.12017
-14.03445, 85.59216
-13.90965, 85.97401
-13.59594, 86.93123
-13.36794, 87.62471
-13.17448, 88.21161
-13.00436, 88.72645
-12.87864, 89.10612
-12.63167, 89.84977
-12.22042, 91.08075
-12, 91.73621
-11.57417, 92.99256
-11.23179, 93.99193
-10.95912, 94.78011
-10.68929, 95.55263
-10.45177, 96.22607
-10.29338, 96.67152
-10.19814, 96.93788
-10.10761, 97.19002
-10.02614, 97.41604
-9.770068, 98.12067
-9.462795, 98.95408
-9.211924, 99.6241
-9, 100.1824
-8.804965, 100.6896
-8.618529, 101.1685
-8.121366, 102.4145
-6.139815, 106.8647
-6, 107.1434
-3, 111.7623
-1.99E-13, 113.3842
3, 111.7621
6, 107.143
9, 100.1819
11.80934, 92.29984
12, 91.73563
13.82257, 86.2414
15, 82.64421
16.61854, 77.71793
17.73958, 74.35638
18, 73.58431
18.97552, 70.72798
19.81849, 68.31142
20.53122, 66.31018
21, 65.0164
24, 57.20066
26.50756, 51.32615
27, 50.24446
29.8024, 44.52948
30, 44.15415
31.67069, 41.12004
33, 38.87766
34.22084, 36.94539
36, 34.33462
38.85414, 30.61144
39, 30.4354
42, 27.09197
44.8802, 24.32978
45, 24.2234
48, 21.75817
51, 19.63447
53.32764, 18.18822
54, 17.79974
55.94659, 16.74258
57, 16.20963
60, 14.82694
62.34842, 13.86896
63, 13.62053
64.56747, 13.05142
66, 12.56437
69, 11.63665
72, 10.81914
75, 10.09648
78, 9.455767
81, 8.886096
84, 8.378232
87, 7.924327
90, 7.517691
93, 7.152605
96, 6.824159
99, 6.52813
102, 6.260873
105, 6.01923
108, 5.800461
111, 5.602181
114, 5.422309
117, 5.259025
120, 5.110733


==> anc/data/engine-pressure/Merchant-nbutanol.txt <==
# Pressure for n-butanol in engine simulation
#
# Merchant mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-177.027, 1.480858
-177, 1.480874
-174, 1.483501
-171, 1.4879
-168, 1.494101
-165, 1.502145
-162, 1.512089
-159, 1.524001
-156, 1.537965
-153, 1.55408
-150, 1.572464
-147, 1.593251
-144, 1.616595
-141, 1.642676
-138, 1.671697
-135, 1.703887
-132, 1.73951
-129, 1.778863
-126, 1.822286
-123, 1.870162
-120, 1.922928
-117, 1.981081
-114, 2.045186
-111, 2.115889
-108, 2.193928
-105, 2.280148
-102, 2.37552
-99, 2.481161
-96, 2.598361
-93, 2.728613
-90, 2.87365
-87, 3.035489
-84, 3.216488
-81, 3.41941
-78, 3.647502
-75, 3.904595
-72, 4.195224
-69, 4.524769
-66.96111, 4.774169
-66, 4.899639
-63.86718, 5.197861
-63, 5.32748
-61.53357, 5.558584
-60.46182, 5.737557
-60, 5.817443
-59.10886, 5.976516
-58.34633, 6.117984
-57.65294, 6.251098
-57, 6.380493
-56.25185, 6.533777
-54.20649, 6.982017
-54, 7.029781
-52.83197, 7.3092
-52.11641, 7.488448
-51.52681, 7.640969
-51, 7.781068
-50.21899, 7.995642
-49.59582, 8.172959
-48.9964, 8.348834
-48.43555, 8.518272
-48, 8.65321
-47.51725, 8.806295
-46.39581, 9.176783
-45, 9.668654
-44.11289, 10.00015
-44.09887, 10.00551
-43.98644, 10.04865
-43.54273, 10.22138
-42.18693, 10.77453
-42, 10.8539
-40.60205, 11.4727
-39.44912, 12.01823
-39, 12.23982
-38.27657, 12.6079
-36.9868, 13.29977
-36, 13.86156
-34.70295, 14.64537
-33.84817, 15.19153
-33.39142, 15.4934
-33, 15.75781
-31.74532, 16.64191
-30.78969, 17.35402
-30.05004, 17.92908
-30, 17.96875
-29.52159, 18.35304
-29.19956, 18.61685
-28.87754, 18.88484
-28.55552, 19.15705
-28.23349, 19.43354
-27.9176, 19.70894
-27.63054, 19.96283
-27.3697, 20.19655
-27.10886, 20.43316
-27, 20.53276
-26.73623, 20.77622
-26.4754, 21.01992
-26.21456, 21.26658
-25.95372, 21.5162
-25.64816, 21.81241
-24.86488, 22.59061
-24.27454, 23.19526
-24, 23.48183
-23.54535, 23.96399
-23.16615, 24.37343
-22.82834, 24.74385
-22.50092, 25.10805
-22.03896, 25.63074
-21.0852, 26.74391
-21, 26.8457
-20.50314, 27.44747
-20.46022, 27.50012
-20.05175, 28.00705
-20.04556, 28.01483
-20.04473, 28.01586
-19.98887, 28.08606
-19.42169, 28.81136
-18.84893, 29.5705
-18.45079, 30.11774
-18.0787, 30.64748
-18, 30.76221
-17.79017, 31.07341
-17.58796, 31.38162
-17.40019, 31.67639
-17.2182, 31.97139
-17.0518, 32.25062
-16.9026, 32.51017
-16.63725, 32.99842
-16.18439, 33.94791
-15.92983, 34.58728
-15.74724, 35.12527
-15.6295, 35.5249
-15.53788, 35.87571
-15.47193, 36.15645
-15.42005, 36.39808
-15.28936, 37.11777
-15.18409, 37.87427
-15.12065, 38.45698
-15.07079, 39.02064
-15.03676, 39.4829
-15.01538, 39.81717
-15, 40.0839
-14.98384, 40.3931
-14.9651, 40.79692
-14.92463, 41.90343
-14.89659, 42.96846
-14.87816, 43.8902
-14.86664, 44.59904
-14.85584, 45.38974
-14.84656, 46.19469
-14.84036, 46.81525
-14.83559, 47.34572
-14.83143, 47.85287
-14.82637, 48.53446
-14.81686, 50.06245
-14.81203, 51.00855
-14.80883, 51.72139
-14.80509, 52.67393
-14.80222, 53.51615
-14.8, 54.25409
-14.79799, 55.01104
-14.79538, 56.14586
-14.79358, 57.06511
-14.79219, 57.8746
-14.79112, 58.57666
-14.79037, 59.11189
-14.78975, 59.59455
-14.78912, 60.11361
-14.78857, 60.60658
-14.78812, 61.04107
-14.78751, 61.66547
-14.78679, 62.47672
-14.78597, 63.52757
-14.78507, 64.86455
-14.78448, 65.85388
-14.78408, 66.56053
-14.78382, 67.03455
-14.78359, 67.46765
-14.78335, 67.92646
-14.78315, 68.30016
-14.78299, 68.5756
-14.7826, 69.25534
-14.78223, 69.84312
-14.78201, 70.17076
-14.78168, 70.63207
-14.78144, 70.95077
-14.78123, 71.2255
-14.7811, 71.39933
-14.78097, 71.56428
-14.78084, 71.72886
-14.78071, 71.90103
-14.78045, 72.2333
-14.78019, 72.5705
-14.77993, 72.90688
-14.77972, 73.16895
-14.77955, 73.38784
-14.77938, 73.6056
-14.77922, 73.81121
-14.7791, 73.95572
-14.77888, 74.23059
-14.77852, 74.67686
-14.77815, 75.11226
-14.77781, 75.51057
-14.77756, 75.79875
-14.77732, 76.06264
-14.77708, 76.31999
-14.77689, 76.51537
-14.77673, 76.67951
-14.77652, 76.89812
-14.77634, 77.07537
-14.77609, 77.31331
-14.7759, 77.48467
-14.77574, 77.6346
-14.77539, 77.93364
-14.77505, 78.21796
-14.77456, 78.59913
-14.77395, 79.03902
-14.77309, 79.5808
-14.77198, 80.17446
-14.77087, 80.66465
-14.76976, 81.06969
-14.7687, 81.39379
-14.76782, 81.61982
-14.76706, 81.79352
-14.76633, 81.94023
-14.76563, 82.06614
-14.76495, 82.17798
-14.76372, 82.35225
-14.76036, 82.70314
-14.75615, 82.97857
-14.75214, 83.14463
-14.74919, 83.23054
-14.7467, 83.28669
-14.74422, 83.33199
-14.74173, 83.36903
-14.73945, 83.39744
-14.737, 83.42324
-14.72744, 83.4943
-14.71996, 83.53189
-14.71249, 83.56217
-14.70008, 83.60532
-14.66772, 83.70667
-14.62127, 83.84891
-14.43446, 84.42029
-12, 91.78612
-9.553946, 98.76152
-9, 100.2363
-7.710496, 103.4638
-6, 107.2006
-3, 111.8217
-1.99E-13, 113.4443
2.378478, 112.4192
3, 111.8215
6, 107.2003
9, 100.2359
10.01495, 97.49915
11.17073, 94.21956
12, 91.78553
15, 82.6897
17.48834, 75.14644
18, 73.62531
20.87395, 65.39934
21, 65.05308
23.43122, 58.65141
24, 57.23332
25.72237, 53.13023
27, 50.27347
30, 44.17991
32.45655, 39.79994
33, 38.90056
34.65205, 36.3123
35.89768, 34.49893
36, 34.35503
39, 30.45363
41.7015, 27.41862
42, 27.10831
43.7073, 25.42143
45, 24.23811
47.78623, 21.93524
48, 21.77146
50.76088, 19.80465
51, 19.64653
54, 17.81073
56.80554, 16.31616
57, 16.21969
60, 14.83618
63, 13.62905
64.03181, 13.24981
66, 12.57226
69, 11.64399
72, 10.82598
75, 10.10289
78, 9.461786
80.62058, 8.960268
81, 8.891769
83.15729, 8.520574
84, 8.383596
85.94422, 8.083537
87, 7.929413
90, 7.522529
93, 7.157218
96, 6.828571
99, 6.532359
102, 6.264937
105, 6.023144
108, 5.80424
111, 5.605837
114, 5.425853
117, 5.262467
120, 5.114083


==> anc/data/engine-pressure/Merchant-secbutanol.txt <==
# Pressure for sec-butanol in engine simulation
#
# Merchant mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-177, 1.480873
-174, 1.483498
-171, 1.487893
-168, 1.494088
-165, 1.502125
-162, 1.51206
-159, 1.523961
-156, 1.537912
-153, 1.554013
-150, 1.57238
-147, 1.593147
-144, 1.616471
-141, 1.642527
-138, 1.67152
-135, 1.70368
-132, 1.739269
-129, 1.778584
-126, 1.821965
-123, 1.869794
-120, 1.922509
-117, 1.980603
-114, 2.044644
-111, 2.115276
-108, 2.193235
-105, 2.279367
-102, 2.37464
-99, 2.480171
-96, 2.597248
-93, 2.727362
-90, 2.872244
-87, 3.03391
-84, 3.214714
-81, 3.417416
-78, 3.64526
-75.51371, 3.855855
-75, 3.902073
-72.43945, 4.147567
-72, 4.192384
-69, 4.521569
-66, 4.896027
-63, 5.3234
-60, 5.812826
-58.25139, 6.130988
-57.20962, 6.333327
-57, 6.375261
-56.10398, 6.559292
-55.32715, 6.72535
-54.40236, 6.93131
-54, 7.023838
-52.57718, 7.365985
-51.48803, 7.644537
-51, 7.774304
-50.19611, 7.99505
-49.42834, 8.214322
-48.7307, 8.421034
-48.04635, 8.631006
-48, 8.645491
-46.01904, 9.297664
-45, 9.65982
-44.05317, 10.01379
-43.26037, 10.32382
-42.54308, 10.61553
-42, 10.84376
-41.45659, 11.07868
-40.94388, 11.30653
-40.21093, 11.64306
-39.24417, 12.10715
-39, 12.22813
-38.26337, 12.60263
-37.51138, 13.00015
-36.67759, 13.4596
-36.04278, 13.82309
-36, 13.84803
-35.51525, 14.13445
-35.13641, 14.36338
-34.6295, 14.67685
-33.77265, 15.22579
-33.16206, 15.63203
-33, 15.74201
-32.54261, 16.05737
-32.14349, 16.33864
-31.7005, 16.65756
-31.27239, 16.97263
-30.8986, 17.25333
-30.56822, 17.50582
-30.29698, 17.71624
-30.06494, 17.89851
-30, 17.94989
-28.74267, 18.97764
-27.65388, 19.91922
-27, 20.50826
-26.45067, 21.01699
-25.97169, 21.47096
-25.6449, 21.7863
-25.34922, 22.07551
-25.0551, 22.3669
-24.77639, 22.64642
-24.58446, 22.84083
-24.40188, 23.02722
-24, 23.44248
-23.08133, 24.4173
-22.47445, 25.08056
-22.04043, 25.56412
-21.69527, 25.95408
-21.38462, 26.30908
-21.09469, 26.64379
-21, 26.7538
-20.76944, 27.02308
-20.55269, 27.27806
-20.35276, 27.51478
-20.12789, 27.78275
-20.02946, 27.90061
-19.61647, 28.39885
-19.6153, 28.40028
-19.61401, 28.40183
-19.55495, 28.47357
-19.02047, 29.12801
-18.44067, 29.84823
-18.08197, 30.29886
-18, 30.40236
-17.74117, 30.73041
-17.24421, 31.36542
-16.47036, 32.36717
-15.98567, 33.00258
-15.57974, 33.5397
-15.26214, 33.96341
-15, 34.31571
-14.12584, 35.5119
-13.49248, 36.40825
-13.03041, 37.08698
-12.6997, 37.59121
-12.43234, 38.01383
-12.19017, 38.41132
-12.00717, 38.72304
-12, 38.73549
-11.64373, 39.37933
-11.09087, 40.51646
-10.6922, 41.50604
-10.44988, 42.22007
-10.26894, 42.83401
-10.14445, 43.30932
-9.953245, 44.1503
-9.839067, 44.73572
-9.76595, 45.15246
-9.683335, 45.67133
-9.599854, 46.25885
-9.540586, 46.72375
-9.49724, 47.09451
-9.434908, 47.68405
-9.374152, 48.34131
-9.337486, 48.79037
-9.294264, 49.38799
-9.255397, 50.01056
-9.229268, 50.49111
-9.206156, 50.97201
-9.187997, 51.39742
-9.160813, 52.14028
-9.140022, 52.82879
-9.123495, 53.48453
-9.112741, 53.98281
-9.104143, 54.43492
-9.096157, 54.9093
-9.086048, 55.60832
-9.078854, 56.19488
-9.07282, 56.76356
-9.068056, 57.27649
-9.063838, 57.79049
-9.057933, 58.6335
-9.053728, 59.35103
-9.050152, 60.06532
-9.046172, 61.01325
-9.042865, 61.96942
-9.040191, 62.89802
-9.038346, 63.64688
-9.036919, 64.30425
-9.035826, 64.86347
-9.034745, 65.47403
-9.033171, 66.48723
-9.031049, 68.16765
-9.029808, 69.38331
-9.028902, 70.41937
-9.028223, 71.30204
-9.027648, 72.13383
-9.027125, 72.973
-9.026602, 73.9035
-9.026123, 74.84878
-9.025699, 75.76935
-9.025275, 76.77607
-9.024548, 78.69398
-9.024021, 80.16777
-9.023678, 81.09414
-9.023434, 81.7113
-9.023234, 82.18064
-9.023051, 82.58288
-9.022903, 82.8925
-9.022659, 83.37801
-9.022446, 83.78381
-9.022304, 84.04831
-9.022061, 84.4947
-9.021835, 84.90669
-9.021669, 85.20781
-9.021507, 85.49987
-9.021345, 85.7907
-9.021207, 86.03704
-9.02111, 86.21128
-9.021025, 86.36175
-9.020956, 86.48394
-9.020891, 86.59892
-9.020697, 86.93775
-9.020494, 87.28933
-9.020296, 87.6281
-9.020158, 87.85928
-9.019942, 88.21743
-9.019726, 88.56826
-9.019511, 88.9112
-9.019295, 89.24577
-9.019099, 89.54077
-9.018905, 89.82737
-9.018632, 90.21579
-9.01836, 90.58889
-9.018167, 90.84346
-9.017854, 91.23996
-9.017541, 91.61583
-9.017274, 91.92092
-9.017021, 92.19652
-9.016787, 92.43884
-9.01647, 92.75146
-9.016133, 93.06269
-9.015813, 93.33922
-9.015576, 93.53303
-9.015161, 93.84998
-9.014792, 94.11032
-9.014506, 94.29821
-9.013845, 94.69308
-9.012869, 95.18474
-9.011996, 95.54931
-9.011206, 95.82855
-9.010454, 96.05746
-9.009743, 96.2458
-9.009032, 96.41101
-9.008322, 96.55644
-9.007611, 96.68489
-9.0069, 96.79871
-9.006189, 96.89989
-9.005478, 96.99011
-9.004767, 97.07077
-9.004057, 97.14308
-9.003346, 97.20807
-9.002635, 97.26662
-9.001924, 97.31948
-9.001213, 97.36732
-9.000502, 97.41069
-9, 97.43892
-8.999284, 97.47603
-8.998607, 97.50805
-8.997807, 97.54249
-8.996769, 97.58226
-8.99182, 97.71675
-8.986081, 97.80409
-8.980997, 97.85041
-8.976885, 97.87648
-8.973319, 97.89419
-8.96597, 97.92257
-8.949184, 97.97159
-8.926194, 98.03124
-8.895873, 98.10858
-8.817917, 98.30656
-7.771995, 100.8584
-6, 104.6603
-3.456304, 108.6739
-3, 109.185
-0.9523644, 110.6119
-1.99E-13, 110.7739
2.033102, 110.0388
3, 109.1848
5.396639, 105.7792
6, 104.66
9, 97.84213
11.88953, 89.89235
12, 89.57198
14.32467, 82.69374
15, 80.67317
18, 71.80866
21, 63.42901
23.4534, 57.11904
24, 55.78823
25.77098, 51.67142
27, 48.99057
30, 43.04138
32.92898, 38.00237
33, 37.88904
34.70913, 35.28019
36, 33.45435
39, 29.64926
41.26167, 27.14423
42, 26.3874
45, 23.58949
47.85491, 21.29363
48, 21.18549
50.32704, 19.55317
51, 19.11493
54, 17.32642
57, 15.7766
60, 14.42913
62.58937, 13.40533
63, 13.25361
65.39276, 12.42214
66, 12.2246
69, 11.32084
72, 10.52451
75, 9.820647
77.31667, 9.33234
78, 9.196651
81, 8.641889
84, 8.147352
87, 7.705391
90, 7.309481
92.94944, 6.959728
93, 6.954046
96, 6.634303
99, 6.346133
102, 6.085984
105, 5.85078
108, 5.63785
111, 5.44487
114, 5.269814
117, 5.110907
120, 4.966595


==> anc/data/engine-pressure/Merchant-tertbutanol.txt <==
# Pressure for tert-butanol in engine simulation
#
# Merchant mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-177, 1.480873
-174, 1.483498
-171, 1.487892
-168, 1.494087
-165, 1.502123
-162, 1.512056
-159, 1.523956
-156, 1.537905
-153, 1.554004
-150, 1.572368
-147, 1.593133
-144, 1.616452
-141, 1.642505
-138, 1.671493
-135, 1.703648
-132, 1.739231
-129, 1.77854
-126, 1.821913
-123, 1.869733
-120, 1.922436
-117, 1.980519
-114, 2.044546
-111, 2.115161
-108, 2.193101
-105, 2.279211
-102, 2.374458
-99, 2.479959
-96, 2.597001
-93, 2.727073
-90, 2.871906
-87, 3.033515
-84, 3.214251
-81, 3.416873
-78, 3.644621
-75, 3.901321
-72, 4.191498
-69, 4.520521
-66, 4.894787
-63, 5.321929
-60.66972, 5.695974
-60, 5.811078
-58.45088, 6.091451
-57, 6.373179
-54.96541, 6.802474
-54, 7.021355
-52.69069, 7.335125
-51.47665, 7.644644
-51, 7.771338
-49.46916, 8.1992
-48.41258, 8.514274
-48, 8.641943
-47.16548, 8.908494
-46.27775, 9.204764
-45.2097, 9.579539
-45, 9.655569
-44.1418, 9.975441
-43.32467, 10.2935
-42, 10.83866
-40.5324, 11.48829
-39.50171, 11.97528
-39, 12.22201
-36.93706, 13.30755
-36, 13.8407
-34.34647, 14.84739
-33.38569, 15.47318
-33, 15.73323
-32.3423, 16.18869
-31.64134, 16.69117
-30, 17.93939
-28.79265, 18.92429
-28.11753, 19.50056
-27.5886, 19.96511
-27, 20.49572
-25.742, 21.67862
-25.12126, 22.28703
-24.70694, 22.70224
-24.31985, 23.09675
-24, 23.42752
-23.66847, 23.77494
-23.39664, 24.06324
-23.1248, 24.35463
-22.85297, 24.64909
-22.58114, 24.9466
-22.3093, 25.24713
-22.05171, 25.53468
-21.31776, 26.36844
-21, 26.7359
-20.40682, 27.43204
-20.01611, 27.89755
-19.86229, 28.0823
-19.71579, 28.25901
-19.54236, 28.46914
-19.54158, 28.4701
-19.53882, 28.47345
-19.40103, 28.64112
-18.72651, 29.47077
-18.00353, 30.3751
-18, 30.37955
-17.52519, 30.98115
-17.18007, 31.42187
-16.91712, 31.75943
-16.67232, 32.07497
-16.15507, 32.74541
-15.43457, 33.68633
-15, 34.25699
-14.58779, 34.79999
-14.25149, 35.24398
-13.7018, 35.97118
-13.28661, 36.52149
-12.95859, 36.9569
-12.65766, 37.35695
-12.41728, 37.67704
-12.19812, 37.96942
-12.01649, 38.21225
-12, 38.23433
-11.35936, 39.09712
-10.83426, 39.81699
-10.46495, 40.336
-10.17534, 40.7548
-9.790826, 41.33565
-9.427122, 41.9259
-9.165816, 42.3884
-9, 42.70599
-8.86791, 42.97669
-8.750623, 43.23347
-8.633336, 43.5092
-8.526829, 43.77965
-8.294751, 44.45764
-8.035445, 45.43602
-7.852847, 46.36263
-7.752127, 47.00922
-7.681796, 47.54214
-7.63061, 47.98393
-7.507202, 49.30511
-7.435697, 50.30764
-7.396298, 50.96944
-7.367657, 51.51542
-7.341925, 52.06449
-7.302257, 53.05367
-7.282947, 53.6182
-7.261484, 54.33241
-7.238593, 55.22832
-7.223289, 55.93192
-7.210586, 56.60107
-7.192599, 57.72763
-7.181707, 58.54832
-7.17345, 59.26445
-7.169048, 59.68702
-7.161307, 60.5144
-7.151375, 61.77539
-7.145513, 62.65795
-7.141203, 63.39131
-7.13789, 64.01367
-7.135104, 64.58339
-7.131959, 65.28583
-7.12783, 66.32355
-7.125129, 67.08936
-7.123054, 67.73471
-7.12098, 68.43986
-7.119076, 69.15044
-7.116499, 70.23386
-7.114183, 71.36499
-7.112406, 72.37451
-7.111137, 73.19788
-7.110094, 73.96061
-7.109278, 74.6255
-7.108505, 75.32556
-7.10713, 76.80125
-7.106207, 78.02669
-7.105535, 79.08827
-7.105007, 80.05124
-7.104594, 80.89921
-7.104143, 81.9227
-7.103597, 83.27297
-7.103174, 84.34491
-7.102866, 85.08907
-7.102619, 85.65068
-7.102425, 86.0668
-7.102177, 86.57109
-7.101914, 87.08483
-7.101654, 87.58012
-7.101461, 87.94674
-7.101288, 88.27242
-7.101135, 88.56028
-7.101022, 88.77324
-7.100912, 88.97875
-7.10081, 89.16968
-7.100708, 89.36012
-7.100607, 89.54998
-7.100457, 89.82758
-7.100342, 90.03892
-7.100243, 90.2199
-7.100156, 90.3787
-7.100073, 90.53024
-7.099989, 90.68095
-7.099906, 90.83076
-7.099822, 90.97962
-7.099739, 91.12749
-7.099655, 91.27431
-7.099572, 91.42005
-7.099488, 91.56465
-7.099405, 91.70809
-7.099321, 91.85031
-7.099083, 92.24834
-7.098482, 93.20484
-7.098027, 93.8765
-7.097672, 94.36898
-7.097317, 94.83285
-7.097024, 95.19381
-7.09668, 95.59363
-7.096222, 96.08583
-7.095845, 96.45962
-7.095475, 96.79932
-7.095065, 97.14613
-7.094527, 97.55813
-7.09405, 97.88608
-7.093616, 98.15667
-7.093243, 98.36981
-7.092625, 98.68878
-7.092606, 98.69789
-7.092484, 98.75609
-7.091946, 98.99491
-7.090742, 99.44304
-7.089435, 99.823
-7.088672, 100.0047
-7.088436, 100.0561
-7.087526, 100.2345
-7.085919, 100.4882
-7.084312, 100.6826
-7.082705, 100.8337
-7.081429, 100.9303
-7.079762, 101.0326
-7.077864, 101.1238
-7.075967, 101.1948
-7.074607, 101.2362
-7.072593, 101.2863
-7.070424, 101.3285
-7.068069, 101.3642
-7.064164, 101.4071
-7.058438, 101.4479
-7.05141, 101.4793
-7.044382, 101.5016
-7.037766, 101.5188
-7.031338, 101.534
-7.022294, 101.5543
-7.007809, 101.5859
-6.983797, 101.6377
-6.881662, 101.8565
-6, 103.6425
-3, 108.1282
-1.99E-13, 109.7035
3, 108.128
6, 103.6421
9, 96.88356
12, 88.68617
14.70013, 80.75606
15, 79.86688
17.15888, 73.51242
18, 71.08295
20.24121, 64.81838
21, 62.78085
23.25865, 57.00659
24, 55.21204
25.7574, 51.16465
27, 48.47948
28.26711, 45.89062
30, 42.58818
33, 37.48667
36, 33.0963
39, 29.32965
41.2506, 26.8616
42, 26.10108
43.50102, 24.66272
45, 23.33198
48, 20.95292
51, 18.904
53.83997, 17.22238
54, 17.13429
56.38601, 15.89731
57, 15.60086
60, 14.26771
63, 13.10474
66, 12.08677
69, 11.19274
72, 10.40501
74.83156, 9.745671
75, 9.70878
77.87279, 9.116283
78, 9.091571
81, 8.54286
84, 8.053733
87, 7.616618
90, 7.225061
93, 6.873543
96, 6.55733
98.81986, 6.288647
99, 6.272349
102, 6.015084
105, 5.782492
108, 5.57193
111, 5.381101
114, 5.207998
117, 5.050866
120, 4.908169


==> anc/data/engine-pressure/Sarathy-isobutanol.txt <==
# Pressure for iso-butanol in engine simulation
#
# Sarathy mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-177, 1.480874
-174, 1.483502
-171, 1.487903
-168, 1.494105
-165, 1.502151
-162, 1.512097
-159, 1.524012
-156, 1.53798
-153, 1.5541
-150, 1.572488
-147, 1.59328
-144, 1.616631
-141, 1.642719
-138, 1.671746
-135, 1.703945
-132, 1.739577
-129, 1.77894
-126, 1.822373
-123, 1.87026
-120, 1.923038
-117, 1.981204
-114, 2.045323
-111, 2.11604
-108, 2.194095
-105, 2.28033
-102, 2.375718
-99, 2.481376
-96, 2.598591
-93, 2.728858
-90, 2.873909
-87, 3.035759
-84, 3.216766
-81, 3.419691
-78, 3.64778
-75, 3.904861
-72, 4.195466
-69, 4.524974
-66, 4.899786
-63, 5.327548
-60, 5.817404
-57.4941, 6.282054
-57, 6.380313
-54.92878, 6.818356
-54, 7.02942
-52.21417, 7.463096
-51, 7.780483
-49.78911, 8.116678
-48.18346, 8.595168
-48, 8.652351
-45.70175, 9.415852
-45, 9.66747
-43.97069, 10.05341
-43.85006, 10.1
-43.84977, 10.10011
-43.73728, 10.14382
-42.65693, 10.57687
-42, 10.85234
-40.9623, 11.30719
-40.05402, 11.72609
-39.05036, 12.21274
-39, 12.23784
-37.91742, 12.79375
-36.62437, 13.50041
-36, 13.85913
-35.20881, 14.33081
-34.57533, 14.72271
-34.09631, 15.02773
-33.61729, 15.3404
-33.14055, 15.65933
-33, 15.75485
-31.77446, 16.61749
-30.56145, 17.52562
-30, 17.96492
-29.25167, 18.56965
-28.8131, 18.93443
-28.40826, 19.27807
-28.00342, 19.62842
-27.59858, 19.98553
-27.24747, 20.30076
-27, 20.52605
-25.90393, 21.55495
-25.15855, 22.28384
-24.58621, 22.85962
-24.14749, 23.31044
-24, 23.46384
-23.73968, 23.73684
-23.05815, 24.46514
-22.27358, 25.32761
-21.75573, 25.91077
-21.27281, 26.4644
-21, 26.7813
-20.66522, 27.17421
-20.09746, 27.85071
-19.73695, 28.28687
-19.73408, 28.29036
-19.70012, 28.33173
-19.21744, 28.92456
-18.57044, 29.73442
-18.03904, 30.41378
-18, 30.46425
-17.70316, 30.85068
-17.27202, 31.42145
-16.84252, 32.00368
-16.49652, 32.48536
-15.97635, 33.23909
-15.49386, 33.98659
-15.17135, 34.52823
-15, 34.83666
-14.77692, 35.26895
-14.58729, 35.67484
-14.43082, 36.04841
-14.25956, 36.51701
-14.0731, 37.14226
-13.95514, 37.64331
-13.8936, 37.95743
-13.85504, 38.18034
-13.82291, 38.38561
-13.79607, 38.57372
-13.74713, 38.96646
-13.68657, 39.5792
-13.63946, 40.21008
-13.59771, 40.95844
-13.56676, 41.70027
-13.54469, 42.37841
-13.52994, 42.92716
-13.51959, 43.36865
-13.50924, 43.86421
-13.49971, 44.3735
-13.48674, 45.15377
-13.4757, 45.89685
-13.46697, 46.53208
-13.45995, 47.06978
-13.45413, 47.53205
-13.44841, 48.00136
-13.44268, 48.48587
-13.43736, 48.95179
-13.43249, 49.39463
-13.42943, 49.68392
-13.42582, 50.03708
-13.42082, 50.55199
-13.41384, 51.34009
-13.40934, 51.90336
-13.40443, 52.58562
-13.40022, 53.24275
-13.39689, 53.82438
-13.39416, 54.3515
-13.3908, 55.08284
-13.38725, 55.97956
-13.3849, 56.66613
-13.38298, 57.29658
-13.38049, 58.2274
-13.37846, 59.1017
-13.37702, 59.80425
-13.37595, 60.37775
-13.37503, 60.90929
-13.37423, 61.40608
-13.37288, 62.32812
-13.37114, 63.71907
-13.37013, 64.65408
-13.36953, 65.27588
-13.36906, 65.78357
-13.36865, 66.25637
-13.36825, 66.7394
-13.36804, 67.00479
-13.36788, 67.21826
-13.36754, 67.66479
-13.36711, 68.25717
-13.36687, 68.59711
-13.36669, 68.85052
-13.36652, 69.09524
-13.36637, 69.327
-13.36608, 69.75704
-13.36553, 70.57445
-13.36505, 71.29331
-13.3647, 71.82209
-13.36445, 72.18561
-13.36424, 72.49321
-13.36405, 72.76704
-13.36375, 73.19722
-13.3631, 74.09584
-13.36263, 74.74646
-13.36224, 75.25807
-13.362, 75.5755
-13.36178, 75.84655
-13.36142, 76.30864
-13.36104, 76.77801
-13.36071, 77.18242
-13.36049, 77.43758
-13.36028, 77.68259
-13.36007, 77.92416
-13.35986, 78.16224
-13.35967, 78.3753
-13.35945, 78.62084
-13.35918, 78.91842
-13.35893, 79.18675
-13.3587, 79.41812
-13.3585, 79.62363
-13.35832, 79.80829
-13.35815, 79.97777
-13.35789, 80.22644
-13.35731, 80.76742
-13.35687, 81.1552
-13.35655, 81.42078
-13.35624, 81.67217
-13.35592, 81.91831
-13.35564, 82.12955
-13.35525, 82.41011
-13.35474, 82.75098
-13.35423, 83.06748
-13.35377, 83.33337
-13.35338, 83.54313
-13.35294, 83.76561
-13.35257, 83.94398
-13.35219, 84.11114
-13.35182, 84.26859
-13.35151, 84.39326
-13.35121, 84.50651
-13.35096, 84.59651
-13.35068, 84.69604
-13.34984, 84.96361
-13.3487, 85.27332
-13.3477, 85.50347
-13.34702, 85.64195
-13.34627, 85.77787
-13.34519, 85.94798
-13.34382, 86.1295
-13.34267, 86.2568
-13.34159, 86.36029
-13.34053, 86.44831
-13.33891, 86.56156
-13.33729, 86.65444
-13.33568, 86.73121
-13.33406, 86.79514
-13.33268, 86.84151
-13.33137, 86.87964
-13.33024, 86.90861
-13.32744, 86.96803
-13.32398, 87.02307
-13.32036, 87.06586
-13.31414, 87.11746
-13.30454, 87.1691
-13.29334, 87.21203
-13.28332, 87.24496
-13.26952, 87.28767
-13.25646, 87.32726
-13.23177, 87.40166
-13.18311, 87.54809
-12.70785, 88.97298
-12, 91.07345
-9.567927, 97.95883
-9, 99.46012
-7.148197, 103.9571
-6, 106.3723
-4.504675, 108.9973
-3, 110.959
-1.99E-13, 112.5696
3, 110.9589
6, 106.372
9, 99.45972
12, 91.07294
14.69327, 82.97709
15, 82.04594
18, 73.05063
20.45614, 66.03604
21, 64.54415
22.46011, 60.66476
24, 56.78471
27, 49.8788
29.43253, 44.91224
30, 43.83263
33, 38.59443
35.12724, 35.32652
36, 34.08436
38.84822, 30.3953
39, 30.21342
41.71063, 27.19259
42, 26.89419
43.95005, 24.99408
45, 24.04635
46.4765, 22.79579
47.58414, 21.91663
48, 21.59889
51, 19.49048
54, 17.66893
57, 16.09021
59.57776, 14.89939
60, 14.71741
61.84885, 13.96029
63, 13.51962
65.2395, 12.72396
66, 12.47099
69, 11.54989
72, 10.73819
74.11396, 10.2236
75, 10.02068
78, 9.384527
81, 8.81891
84, 8.314661
86.75296, 7.899242
87, 7.863988
90, 7.460249
93, 7.097765
96, 6.771663
99, 6.477748
102, 6.2124
105, 5.972486
108, 5.755284
111, 5.558425
112.2776, 5.480251
114, 5.379844
117, 5.217733
120, 5.070507


==> anc/data/engine-pressure/Sarathy-nbutanol.txt <==
# Pressure for n-butanol in engine simulation
#
# Sarathy mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-177, 1.480874
-174, 1.483503
-171, 1.487903
-168, 1.494106
-165, 1.502153
-162, 1.5121
-159, 1.524016
-156, 1.537984
-153, 1.554105
-150, 1.572495
-147, 1.593289
-144, 1.616641
-141, 1.642731
-138, 1.67176
-135, 1.703961
-132, 1.739596
-129, 1.778962
-126, 1.822399
-123, 1.87029
-120, 1.923072
-117, 1.981243
-114, 2.045367
-111, 2.11609
-108, 2.194151
-105, 2.280395
-102, 2.375791
-99, 2.481458
-96, 2.598684
-93, 2.728963
-90, 2.874027
-87, 3.035893
-84, 3.216917
-81, 3.419861
-78.02344, 3.646083
-78, 3.647972
-75, 3.905079
-72, 4.195713
-69.46316, 4.471592
-69, 4.525253
-67.15268, 4.750258
-66, 4.900103
-64.75001, 5.071431
-63.57266, 5.241754
-63, 5.327908
-61.5276, 5.55996
-60, 5.817814
-58.2538, 6.135823
-57.01214, 6.378338
-57, 6.38078
-55.97712, 6.591705
-55.11047, 6.778672
-54, 7.029954
-52.40106, 7.416486
-51.07468, 7.761016
-51, 7.781094
-49.80578, 8.112554
-48.67455, 8.445367
-48, 8.653053
-46.09222, 9.280495
-45, 9.668278
-44.11145, 10.00025
-43.97797, 10.05145
-43.85226, 10.1
-43.85186, 10.10016
-43.82827, 10.1093
-43.55774, 10.21498
-42, 10.85328
-40.01009, 11.74788
-39, 12.23892
-38.07404, 12.71249
-37.38413, 13.08058
-36.63168, 13.49749
-36, 13.86039
-34.50705, 14.76709
-33.49145, 15.42525
-33, 15.75631
-32.52242, 16.08612
-31.1255, 17.09808
-30, 17.96663
-29.0087, 18.77259
-28.30343, 19.37003
-27.70565, 19.89236
-27.27765, 20.27546
-27, 20.52807
-25.8794, 21.58071
-24.88806, 22.5565
-24.01497, 23.45066
-24, 23.46627
-23.27036, 24.23887
-22.82926, 24.71683
-22.47451, 25.10716
-22.21804, 25.39262
-22.00427, 25.63265
-21.79049, 25.87457
-21.53766, 26.16312
-21.32537, 26.40745
-21.14618, 26.61512
-21, 26.78553
-20.8253, 26.99034
-20.65252, 27.19416
-20.47973, 27.39923
-20.30695, 27.60557
-20.13417, 27.81318
-19.98409, 27.99455
-19.84414, 28.16459
-19.75949, 28.26786
-19.75945, 28.26792
-19.75906, 28.26839
-19.75797, 28.26973
-19.75316, 28.2756
-19.71763, 28.31905
-19.52086, 28.56075
-18.92619, 29.30259
-18.26506, 30.15018
-18, 30.49809
-17.55534, 31.09471
-17.20027, 31.58565
-16.8926, 32.02456
-16.38741, 32.78319
-16.0262, 33.36807
-15.76542, 33.82372
-15.60675, 34.12003
-15.46821, 34.39414
-15.34895, 34.64443
-15.23997, 34.88744
-15.14875, 35.10364
-15, 35.48794
-14.8028, 36.08281
-14.65553, 36.62559
-14.54493, 37.12205
-14.46459, 37.55536
-14.40531, 37.93152
-14.35835, 38.27605
-14.31555, 38.63749
-14.27784, 39.00503
-14.24565, 39.36602
-14.21737, 39.72938
-14.19543, 40.04861
-14.17707, 40.34641
-14.16096, 40.63537
-14.12625, 41.36907
-14.1002, 42.05177
-14.08301, 42.58514
-14.07014, 43.03872
-14.05988, 43.43867
-14.05175, 43.78337
-14.04502, 44.08904
-14.03911, 44.37395
-14.0326, 44.70737
-14.01458, 45.74929
-14.00259, 46.55669
-13.99387, 47.21401
-13.98245, 48.18712
-13.97472, 48.93907
-13.96989, 49.45816
-13.9672, 49.7677
-13.96476, 50.06327
-13.96154, 50.4747
-13.95758, 51.02428
-13.95375, 51.60783
-13.94781, 52.64243
-13.94395, 53.42241
-13.93997, 54.3412
-13.9383, 54.77042
-13.93565, 55.50816
-13.93365, 56.12083
-13.93189, 56.70881
-13.92898, 57.7911
-13.92691, 58.66003
-13.92568, 59.22954
-13.92463, 59.74691
-13.92297, 60.63642
-13.92152, 61.50186
-13.92049, 62.17532
-13.91946, 62.91674
-13.91801, 64.09709
-13.91719, 64.85126
-13.91658, 65.46124
-13.91608, 65.999
-13.91566, 66.47035
-13.91525, 66.96821
-13.91484, 67.49341
-13.91443, 68.04551
-13.91403, 68.60534
-13.91365, 69.14059
-13.9133, 69.66072
-13.91302, 70.0797
-13.91257, 70.72436
-13.91214, 71.3486
-13.91176, 71.8682
-13.91127, 72.50523
-13.91093, 72.94044
-13.91066, 73.28613
-13.91042, 73.57953
-13.91019, 73.86288
-13.90995, 74.14758
-13.90961, 74.56154
-13.90936, 74.85187
-13.90916, 75.08476
-13.90897, 75.30407
-13.90837, 75.99098
-13.90791, 76.50702
-13.90756, 76.89514
-13.90729, 77.1855
-13.90695, 77.54817
-13.90651, 77.99654
-13.90622, 78.28531
-13.90601, 78.49514
-13.9058, 78.69496
-13.9056, 78.89119
-13.90539, 79.08372
-13.90514, 79.30976
-13.90475, 79.65246
-13.90449, 79.87948
-13.90373, 80.48921
-13.90311, 80.94602
-13.90262, 81.28479
-13.90222, 81.54153
-13.90182, 81.78312
-13.9009, 82.28746
-13.89995, 82.73844
-13.89906, 83.10528
-13.89845, 83.32685
-13.89799, 83.48237
-13.89743, 83.65498
-13.8967, 83.85948
-13.89568, 84.10737
-13.89435, 84.37548
-13.89303, 84.59544
-13.89064, 84.90137
-13.8883, 85.11869
-13.88667, 85.23531
-13.88504, 85.33118
-13.8814, 85.48978
-13.87828, 85.58404
-13.87292, 85.69159
-13.86755, 85.75891
-13.86281, 85.79971
-13.85887, 85.82568
-13.84831, 85.87628
-13.83564, 85.92174
-13.82297, 85.96215
-13.80102, 86.0295
-13.77822, 86.09881
-13.75542, 86.16804
-13.73283, 86.2366
-13.71593, 86.28791
-13.69028, 86.36574
-13.66036, 86.45651
-13.63044, 86.54726
-13.5934, 86.65959
-13.53954, 86.82283
-13.4316, 87.14977
-12.65956, 89.47564
-12, 91.4389
-9, 99.85519
-6.140135, 106.5132
-6, 106.7915
-3.634021, 110.6532
-3, 111.394
-1.99E-13, 113.0101
3, 111.3939
6, 106.7912
9, 99.8548
12, 91.43839
15, 82.379
17.44127, 75.00594
18, 73.35082
19.92535, 67.79474
21, 64.81266
22.66837, 60.37887
24, 57.02376
25.57081, 53.28482
26.74206, 50.65291
27, 50.09114
30, 44.02118
33, 38.76203
35.85991, 34.43015
36, 34.23367
37.90047, 31.70258
39, 30.34682
40.51307, 28.60182
42, 27.0138
45, 24.15401
47.7279, 21.90422
48, 21.69619
51, 19.57878
54, 17.74939
55.28838, 17.04091
56.72636, 16.29939
57, 16.16385
60, 14.78508
63, 13.58205
66, 12.52881
69, 11.60364
72, 10.78835
74.77143, 10.11953
75, 10.06765
77.51203, 9.527499
78, 9.428652
80.09174, 9.025614
81, 8.860503
84, 8.353988
87, 7.901285
90, 7.495723
93, 7.131598
96, 6.804016
99, 6.508764
102, 6.242207
105, 6.001197
108, 5.783002
111, 5.585241
114, 5.405841
117, 5.242984
120, 5.095081


==> anc/data/engine-pressure/Sarathy-secbutanol.txt <==
# Pressure for sec-butanol in engine simulation
#
# Sarathy mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-177, 1.480874
-174, 1.483501
-171, 1.487901
-168, 1.494101
-165, 1.502145
-162, 1.512089
-159, 1.524001
-156, 1.537965
-153, 1.554081
-150, 1.572464
-147, 1.59325
-144, 1.616595
-141, 1.642675
-138, 1.671695
-135, 1.703884
-132, 1.739505
-129, 1.778857
-126, 1.822277
-123, 1.87015
-120, 1.922912
-117, 1.981059
-114, 2.045158
-111, 2.115852
-108, 2.19388
-105, 2.280086
-102, 2.375441
-99, 2.48106
-96, 2.598233
-93, 2.728451
-90, 2.873446
-87, 3.035232
-84, 3.216166
-81, 3.419007
-78, 3.646999
-75, 3.903968
-72, 4.194444
-69, 4.5238
-66, 4.898437
-63, 5.325994
-60.26643, 5.769347
-60, 5.815609
-57.92378, 6.196467
-57, 6.378237
-54, 7.027013
-52.33735, 7.429332
-51.22749, 7.716789
-51, 7.777685
-50.19689, 7.998269
-49.45565, 8.209869
-48.43203, 8.515349
-48, 8.649094
-46.85048, 9.019583
-45.65213, 9.429674
-45, 9.66367
-44.18519, 9.967317
-43.84755, 10.09694
-43.83962, 10.10001
-43.83687, 10.10108
-43.46835, 10.24524
-42.42268, 10.66967
-42, 10.8479
-41.31984, 11.14308
-40.84987, 11.35326
-40.36602, 11.5751
-39, 12.23265
-36.9141, 13.33209
-36, 13.85305
-35.03411, 14.43121
-34.41368, 14.8182
-33.91035, 15.14142
-33.4317, 15.45667
-33.03857, 15.72148
-33, 15.74774
-32.58928, 16.03071
-32.19614, 16.30717
-31.81986, 16.57701
-31.34136, 16.92766
-30.30777, 17.71442
-30, 17.95662
-29.24018, 18.57048
-28.61065, 19.09653
-28.16784, 19.47621
-27.7922, 19.8046
-27.48244, 20.07979
-27.21209, 20.32325
-27, 20.51637
-25.84455, 21.60188
-24.90668, 22.52471
-24.22631, 23.21765
-24, 23.4525
-23.49727, 23.98196
-23.11251, 24.39438
-22.79706, 24.7371
-22.38683, 25.18897
-21.98863, 25.63417
-21.68367, 25.97946
-21.45146, 26.24488
-21.25253, 26.47394
-21.06023, 26.69684
-21, 26.76695
-20.48753, 27.36913
-20.07054, 27.86644
-19.78464, 28.21116
-19.67343, 28.34606
-19.67336, 28.34614
-19.67271, 28.34693
-19.67128, 28.34867
-19.66204, 28.3599
-19.57911, 28.46083
-19.21148, 28.91123
-18.69327, 29.55443
-18.35448, 29.98023
-18.06299, 30.34998
-18, 30.4303
-17.73799, 30.76607
-17.5492, 31.00971
-17.1673, 31.50718
-16.5315, 32.35085
-16.10363, 32.93179
-15.75522, 33.41483
-15.4627, 33.82901
-15, 34.50522
-14.62314, 35.08199
-14.40122, 35.43664
-14.19932, 35.77184
-13.70844, 36.65754
-13.33142, 37.44541
-13.05422, 38.12763
-12.88905, 38.59966
-12.76572, 38.99813
-12.58791, 39.67144
-12.46885, 40.21601
-12.3979, 40.59118
-12.3162, 41.08615
-12.22406, 41.7536
-12.17708, 42.15372
-12.13898, 42.51641
-12.06976, 43.28778
-12.02812, 43.842
-12, 44.26545
-11.97413, 44.69718
-11.95582, 45.03091
-11.94045, 45.33146
-11.92376, 45.68127
-11.87996, 46.73867
-11.85676, 47.39898
-11.83693, 48.03321
-11.82124, 48.59031
-11.80172, 49.36648
-11.78758, 50.00087
-11.78651, 50.05176
-11.77749, 50.49986
-11.77748, 50.50019
-11.77741, 50.5039
-11.77707, 50.52136
-11.77374, 50.69684
-11.75696, 51.67098
-11.75122, 52.04677
-11.74487, 52.49449
-11.73991, 52.8718
-11.73506, 53.26758
-11.72126, 54.58422
-11.71223, 55.66164
-11.70823, 56.21802
-11.70494, 56.72215
-11.70206, 57.20414
-11.69952, 57.66436
-11.69683, 58.19394
-11.69232, 59.19992
-11.68925, 59.98277
-11.68701, 60.61769
-11.68501, 61.23111
-11.68164, 62.39656
-11.67912, 63.40048
-11.67746, 64.13757
-11.67491, 65.42929
-11.67324, 66.40268
-11.67197, 67.22609
-11.67117, 67.78307
-11.67053, 68.25863
-11.66952, 69.0507
-11.66849, 69.92743
-11.66783, 70.51396
-11.66736, 70.94148
-11.66695, 71.32851
-11.66655, 71.703
-11.66615, 72.07879
-11.66575, 72.45378
-11.66521, 72.96265
-11.66455, 73.56087
-11.66351, 74.49822
-11.66272, 75.20011
-11.66211, 75.75863
-11.66163, 76.20002
-11.66122, 76.57805
-11.66086, 76.91933
-11.66056, 77.20318
-11.66029, 77.46236
-11.66003, 77.72094
-11.65977, 77.97791
-11.65931, 78.43442
-11.65863, 79.11109
-11.65813, 79.61475
-11.65771, 80.03875
-11.65734, 80.41418
-11.65701, 80.74529
-11.65671, 81.04762
-11.65643, 81.33267
-11.65616, 81.60174
-11.6558, 81.95714
-11.65471, 83.00381
-11.65412, 83.5504
-11.6537, 83.91915
-11.65325, 84.31204
-11.65275, 84.72475
-11.65198, 85.32625
-11.65147, 85.70651
-11.65104, 86.00743
-11.6502, 86.55517
-11.64958, 86.92912
-11.64824, 87.64347
-11.64666, 88.34027
-11.64559, 88.73205
-11.64463, 89.03939
-11.64381, 89.27023
-11.64299, 89.4767
-11.64225, 89.64513
-11.64165, 89.76954
-11.64073, 89.94303
-11.63991, 90.08036
-11.6392, 90.18823
-11.63849, 90.28576
-11.63779, 90.37504
-11.63709, 90.45685
-11.63638, 90.53192
-11.63568, 90.60089
-11.63497, 90.66432
-11.63427, 90.72273
-11.63357, 90.77658
-11.63286, 90.82628
-11.63216, 90.87219
-11.63146, 90.91466
-11.63075, 90.95399
-11.63005, 90.99043
-11.62936, 91.02347
-11.62878, 91.04965
-11.62821, 91.0738
-11.62766, 91.09573
-11.62703, 91.11965
-11.62351, 91.22802
-11.6189, 91.32535
-11.61151, 91.42026
-11.60496, 91.47135
-11.60102, 91.49403
-11.59771, 91.51021
-11.58888, 91.54568
-11.57858, 91.58
-11.56828, 91.61142
-11.55797, 91.64179
-11.54767, 91.67178
-11.53737, 91.70162
-11.52707, 91.73142
-11.51677, 91.76118
-11.50646, 91.79093
-11.49616, 91.82067
-11.48586, 91.8504
-11.47556, 91.88012
-11.46526, 91.90983
-11.45495, 91.93953
-11.44465, 91.96923
-11.42954, 92.01276
-11.411, 92.06616
-11.39245, 92.11953
-11.37038, 92.18303
-11.31457, 92.34336
-11.19377, 92.68946
-9.698401, 96.84472
-9, 98.68492
-6.112443, 105.3291
-6, 105.5497
-3.469447, 109.5748
-3, 110.1052
-1.99E-13, 111.7049
3, 110.105
6, 105.5494
8.710609, 99.42447
9, 98.68452
11.47841, 91.87141
12, 90.35602
14.40415, 83.18867
15, 81.39276
16.71069, 76.26219
18, 72.46209
19.3891, 68.47201
21, 64.0179
24, 56.31636
25.99008, 51.67346
27, 49.46291
29.61714, 44.18298
30, 43.46345
31.69503, 40.43315
32.92753, 38.38302
33, 38.26634
36, 33.79215
38.23242, 30.87932
39, 29.95237
40.56131, 28.17591
42, 26.66017
45, 23.83575
47.79403, 21.56383
48, 21.40858
50.18473, 19.8558
51, 19.31779
54, 17.51156
57, 15.94621
60, 14.5851
62.6595, 13.52446
63, 13.39756
65.54527, 12.5069
66, 12.35794
68.01719, 11.73118
69, 11.4448
71.10657, 10.86937
72, 10.64014
73.937, 10.17105
75, 9.928865
78, 9.298266
81, 8.737603
84, 8.237783
87, 7.79108
90, 7.390907
93, 7.031632
96, 6.708423
99, 6.417122
102, 6.154139
105, 5.916366
108, 5.701106
111, 5.506011
114, 5.329032
117, 5.168378
120, 5.022477


==> anc/data/engine-pressure/Sarathy-tertbutanol.txt <==
# Pressure for tert-butanol in engine simulation
#
# Sarathy mechanism
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-177, 1.480873
-174, 1.4835
-171, 1.487898
-168, 1.494096
-165, 1.502138
-162, 1.512078
-159, 1.523985
-156, 1.537945
-153, 1.554054
-150, 1.572431
-147, 1.59321
-144, 1.616546
-141, 1.642617
-138, 1.671626
-135, 1.703803
-132, 1.739411
-129, 1.778748
-126, 1.822151
-123, 1.870006
-120, 1.922747
-117, 1.980871
-114, 2.044944
-111, 2.11561
-108, 2.193606
-105, 2.279776
-102, 2.375091
-99, 2.480665
-96, 2.597788
-93, 2.72795
-90, 2.872881
-87, 3.034596
-84, 3.21545
-81, 3.418199
-78, 3.646088
-75, 3.902941
-72, 4.193284
-69, 4.52249
-66.70463, 4.804554
-66, 4.896955
-64.53776, 5.098122
-63.43328, 5.258995
-63, 5.324316
-60.39694, 5.745024
-60, 5.813709
-58.44374, 6.095558
-57.31517, 6.313199
-57, 6.376081
-55.02431, 6.792547
-54, 7.024564
-52.77976, 7.316483
-51.34116, 7.683873
-51, 7.774901
-49.88489, 8.083457
-48.96732, 8.350596
-48.25397, 8.566979
-48, 8.645923
-46.82398, 9.025046
-45, 9.660056
-43.2403, 10.33195
-42.18316, 10.7661
-42, 10.84378
-41.24832, 11.17047
-40.54314, 11.48884
-39.03223, 12.21188
-39, 12.22793
-37.10162, 13.22313
-36, 13.84765
-35.15661, 14.35065
-34.48946, 14.76448
-33.96131, 15.10239
-33.16479, 15.62973
-33, 15.74155
-32.36431, 16.18186
-31.34077, 16.92141
-30.46213, 17.58738
-30.02019, 17.93351
-30, 17.94951
-28.92281, 18.82621
-28.43186, 19.24121
-28.04092, 19.57872
-27.28184, 20.25206
-27, 20.50819
-25.96946, 21.4732
-25.06485, 22.35745
-24.22455, 23.21007
-24, 23.44299
-23.39152, 24.08487
-22.87369, 24.64335
-22.54624, 25.00223
-22.31939, 25.25344
-22.10239, 25.49569
-21.92567, 25.69439
-21.77683, 25.86271
-21.62955, 26.03013
-21.48367, 26.1968
-21.35112, 26.34897
-21, 26.75537
-20.52019, 27.31835
-20.20379, 27.69431
-19.93901, 28.01177
-19.68542, 28.31821
-19.61802, 28.40004
-19.61795, 28.40012
-19.61738, 28.40081
-19.61596, 28.40254
-19.60923, 28.41072
-19.5795, 28.44688
-19.4302, 28.62893
-18.83303, 29.36491
-18.07149, 30.32107
-18, 30.41181
-17.51318, 31.03409
-17.21713, 31.41617
-16.6327, 32.17842
-15.70655, 33.40817
-15.14977, 34.16116
-15, 34.36564
-14.66326, 34.82871
-14.32835, 35.29429
-14.04857, 35.68766
-13.83303, 35.9939
-13.14388, 36.99676
-12.62892, 37.7797
-12.2016, 38.46368
-12, 38.8018
-11.72452, 39.28585
-11.52515, 39.65684
-11.37355, 39.95399
-11.09754, 40.53969
-10.91213, 40.97735
-10.75919, 41.37588
-10.64689, 41.6969
-10.53412, 42.05053
-10.3723, 42.63127
-10.26502, 43.08167
-10.18686, 43.45476
-10.12019, 43.81158
-9.96191, 44.86158
-9.805105, 46.37593
-9.691922, 48.03911
-9.62939, 49.33419
-9.595666, 50.20894
-9.570944, 50.95892
-9.551605, 51.62786
-9.532265, 52.3881
-9.514584, 53.18458
-9.501553, 53.85028
-9.491689, 54.40934
-9.485839, 54.76755
-9.485467, 54.79107
-9.485122, 54.81295
-9.483146, 54.93991
-9.472785, 55.65327
-9.463875, 56.34178
-9.457224, 56.91152
-9.4521, 57.38957
-9.442024, 58.45342
-9.429424, 60.10648
-9.422986, 61.15848
-9.419192, 61.87419
-9.413679, 63.08833
-9.410285, 63.97503
-9.408071, 64.63027
-9.406281, 65.21587
-9.404851, 65.72599
-9.403603, 66.20763
-9.402303, 66.75118
-9.399145, 68.29859
-9.397048, 69.56597
-9.395719, 70.50637
-9.394911, 71.14458
-9.394247, 71.71211
-9.393749, 72.16794
-9.393048, 72.85674
-9.391665, 74.41286
-9.39076, 75.60026
-9.390078, 76.59541
-9.38959, 77.36425
-9.388755, 78.7691
-9.388241, 79.66799
-9.387912, 80.24386
-9.38747, 81.0026
-9.387011, 81.76257
-9.386643, 82.34614
-9.386313, 82.85347
-9.386037, 83.26528
-9.385734, 83.70941
-9.385311, 84.31552
-9.384979, 84.78289
-9.38452, 85.41738
-9.384114, 85.97019
-9.383823, 86.35969
-9.383556, 86.71277
-9.383348, 86.98579
-9.383048, 87.37285
-9.382698, 87.8155
-9.382449, 88.12358
-9.382083, 88.56648
-9.381727, 88.98403
-9.381392, 89.36389
-9.381086, 89.69924
-9.380842, 89.95893
-9.380484, 90.32638
-9.380044, 90.75504
-9.379605, 91.15882
-9.379223, 91.48935
-9.378926, 91.73389
-9.378755, 91.86991
-9.378602, 91.98839
-9.378368, 92.16343
-9.377814, 92.55325
-9.377262, 92.90656
-9.37671, 93.22779
-9.376268, 93.46383
-9.375733, 93.72603
-9.37513, 93.9926
-9.374528, 94.23201
-9.373925, 94.44709
-9.373325, 94.63957
-9.372937, 94.75369
-9.372412, 94.89648
-9.371145, 95.19251
-9.369864, 95.43436
-9.367985, 95.71011
-9.36568, 95.95626
-9.363418, 96.12983
-9.361613, 96.23456
-9.359932, 96.31218
-9.358147, 96.37851
-9.356529, 96.42741
-9.353277, 96.50203
-9.346847, 96.59169
-9.337204, 96.65944
-9.32779, 96.69735
-9.319978, 96.72166
-9.312204, 96.74347
-9.301123, 96.77307
-9.288677, 96.80566
-9.25983, 96.88065
-9.231161, 96.95499
-9, 97.5497
-6, 104.3447
-3.177342, 108.6643
-3, 108.8543
-0.8890528, 110.2971
-1.99E-13, 110.4379
2.832118, 109.0244
3, 108.8541
6, 104.3444
9, 97.5493
11.35305, 91.16349
12, 89.30657
13.72525, 84.2354
15, 80.43705
16.83956, 74.98178
18, 71.60142
21, 63.24873
23.02332, 58.02217
24, 55.63216
27, 48.85566
28.89723, 45.00895
30, 42.92464
31.4779, 40.29929
32.76069, 38.17008
33, 37.78769
34.24567, 35.86983
35.24515, 34.416
36, 33.36599
38.84986, 29.74811
39, 29.57179
42, 26.31907
44.27363, 24.1659
45, 23.52884
47.19899, 21.7366
48, 21.1313
50.65814, 19.28646
51, 19.06622
53.25974, 17.69886
54, 17.28234
55.52113, 16.47121
57, 15.73649
60, 14.39242
62.96012, 13.23439
63, 13.21982
64.859, 12.56795
66, 12.19334
69, 11.29178
72, 10.49738
75, 9.7952
78, 9.172691
81, 8.619244
84, 8.125876
87, 7.684954
90, 7.289975
93, 6.935373
96, 6.616378
99, 6.328883
102, 6.069342
105, 5.834688
108, 5.622257
111, 5.429729
114, 5.255083
117, 5.096549
120, 4.952576


==> anc/data/engine-pressure/gasoline-surrogate.txt <==
# Pressure for gasoline surrogate in engine simulation
#
# equivalence ratio = 0.5, initial temperature = 489 K,
# initial pressure = 1.48 atm, compression ratio = 14, engine speed = 1200 rpm
#
# crank angle (deg), pressure (atm)
-180, 1.48
-178.4517, 1.480233
-177, 1.480875
-174, 1.483509
-171, 1.487918
-168, 1.494132
-165, 1.502195
-162, 1.512161
-159, 1.5241
-156, 1.538097
-153, 1.55425
-150, 1.572678
-147, 1.593515
-144, 1.616917
-141, 1.643063
-138, 1.672158
-135, 1.704432
-132, 1.74015
-129, 1.779611
-126, 1.823156
-123, 1.87117
-120, 1.924092
-117, 1.982422
-114, 2.046729
-111, 2.117662
-108, 2.195962
-105, 2.282482
-102, 2.378197
-99, 2.484232
-96.14768, 2.5958
-96, 2.601885
-93.46169, 2.711614
-93, 2.732661
-90.54214, 2.850796
-90, 2.878304
-87.56186, 3.009014
-87, 3.040847
-85.17811, 3.148798
-84, 3.222666
-82.23247, 3.339919
-81, 3.426545
-78.96077, 3.579371
-78, 3.655758
-75.11288, 3.903867
-75, 3.91417
-72, 4.206353
-69, 4.537736
-66.60608, 4.834579
-66, 4.914786
-64.46751, 5.127454
-63.14328, 5.323321
-63, 5.345223
-61.04984, 5.657968
-60, 5.838286
-58.68669, 6.076599
-57.27039, 6.350613
-57, 6.405047
-55.97252, 6.618413
-55.02382, 6.82498
-54.07027, 7.042368
-54, 7.058792
-51.43756, 7.697978
-51, 7.815444
-49.29778, 8.297643
-48.14065, 8.649826
-48, 8.694059
-47.34504, 8.904252
-46.86158, 9.063976
-45.85282, 9.410243
-45, 9.717325
-43.8407, 10.15706
-43.0329, 10.47949
-42.49883, 10.70023
-42.02914, 10.89951
-42, 10.91203
-41.58192, 11.09385
-40.45687, 11.60335
-39.53023, 12.04616
-39, 12.3094
-38.42973, 12.60082
-37.64489, 13.01642
-37.14036, 13.29277
-36.6324, 13.57849
-36, 13.94499
-35.05816, 14.51377
-34.41303, 14.91979
-34.02671, 15.16952
-33.4248, 15.56869
-33, 15.85797
-32.38197, 16.29026
-31.95796, 16.59485
-31.63069, 16.83449
-31.3628, 17.03364
-31.09771, 17.23339
-30.88135, 17.3984
-30.3108, 17.84229
-30, 18.08951
-29.57225, 18.43608
-29.21502, 18.73123
-28.91444, 18.98367
-28.63216, 19.22419
-27.89608, 19.8674
-27.41228, 20.30305
-27.04507, 20.64069
-27, 20.68255
-26.08988, 21.54791
-25.39818, 22.23171
-24.86346, 22.77626
-24.51269, 23.1412
-24.2332, 23.43646
-24, 23.6859
-23.78192, 23.92176
-23.58364, 24.13839
-23.40425, 24.33624
-23.21799, 24.54355
-22.70314, 25.12688
-22.23062, 25.67631
-21.84727, 26.13268
-21.45474, 26.61074
-21.08312, 27.07432
-21.08149, 27.07638
-21.08095, 27.07707
-21.0552, 27.10962
-21, 27.17961
-20.29428, 28.10022
-19.56525, 29.11401
-19.09355, 29.81764
-18.73276, 30.39155
-18.43003, 30.90561
-18, 31.70881
-17.61781, 32.53445
-17.41732, 33.03462
-17.27409, 33.43395
-17.16931, 33.75568
-17.06012, 34.12556
-16.92218, 34.6606
-16.83901, 35.03286
-16.77656, 35.34527
-16.72229, 35.64558
-16.67216, 35.95242
-16.62332, 36.28483
-16.57936, 36.61886
-16.51118, 37.22175
-16.46849, 37.6678
-16.43381, 38.08094
-16.39881, 38.55539
-16.3505, 39.33101
-16.3211, 39.88968
-16.29918, 40.35819
-16.27559, 40.92044
-16.25135, 41.56927
-16.22619, 42.332
-16.22397, 42.4041
-16.21657, 42.65073
-16.20622, 43.01267
-16.19562, 43.40542
-16.18441, 43.84814
-16.17426, 44.27583
-16.16456, 44.71251
-16.15387, 45.22902
-16.14271, 45.81546
-16.13365, 46.33352
-16.12482, 46.88104
-16.11687, 47.41623
-16.10979, 47.93257
-16.10041, 48.6845
-16.09354, 49.29175
-16.08818, 49.80611
-16.08497, 50.13297
-16.08155, 50.49974
-16.07754, 50.95454
-16.07433, 51.34194
-16.07034, 51.85766
-16.06382, 52.80182
-16.06022, 53.39402
-16.05742, 53.90042
-16.05519, 54.33969
-16.05393, 54.60438
-16.0528, 54.85316
-16.05167, 55.11399
-16.05053, 55.38821
-16.04944, 55.66891
-16.04676, 56.42289
-16.04471, 57.08588
-16.04304, 57.69866
-16.04099, 58.56901
-16.03903, 59.56672
-16.03781, 60.30643
-16.03693, 60.90974
-16.03611, 61.53462
-16.03537, 62.15763
-16.03475, 62.71746
-16.03385, 63.59993
-16.03316, 64.30625
-16.03267, 64.82656
-16.03226, 65.24663
-16.03192, 65.60638
-16.03168, 65.85278
-16.03146, 66.07701
-16.03125, 66.28206
-16.03073, 66.80423
-16.03006, 67.44773
-16.02953, 67.95602
-16.0291, 68.36478
-16.02879, 68.64983
-16.02832, 69.09024
-16.02787, 69.49585
-16.02746, 69.86735
-16.02716, 70.13961
-16.02689, 70.38165
-16.02656, 70.67098
-16.02617, 71.01514
-16.02591, 71.23955
-16.02572, 71.4024
-16.02553, 71.56396
-16.02534, 71.72417
-16.02515, 71.88296
-16.02496, 72.03744
-16.02432, 72.55533
-16.0238, 72.96155
-16.02318, 73.43174
-16.02268, 73.79065
-16.02233, 74.03289
-16.02211, 74.183
-16.02187, 74.34137
-16.02126, 74.72399
-16.02059, 75.12819
-16.01999, 75.46218
-16.019, 75.96474
-16.0183, 76.28797
-16.01788, 76.46502
-16.01751, 76.6167
-16.01643, 77.01994
-16.01553, 77.31419
-16.01426, 77.67346
-16.0131, 77.95506
-16.01218, 78.14948
-16.01145, 78.28691
-16.01085, 78.39089
-16.00988, 78.54434
-16.0089, 78.68004
-16.00804, 78.78736
-16.00725, 78.87557
-16.00644, 78.95808
-16.00539, 79.0538
-16.00434, 79.13854
-16.00331, 79.21306
-16.00247, 79.26732
-16.00178, 79.30838
-16.00109, 79.34629
-16.0004, 79.38151
-15.99972, 79.41411
-15.9991, 79.44165
-15.99815, 79.4804
-15.99414, 79.60999
-15.98632, 79.75952
-15.9774, 79.84854
-15.97023, 79.89271
-15.96443, 79.91995
-15.95545, 79.95465
-15.93831, 80.01129
-15.90639, 80.10977
-15.88011, 80.1901
-15.82522, 80.35784
-15, 82.88611
-12, 92.01183
-10.23697, 97.12438
-9, 100.4901
-7.563496, 104.0768
-6, 107.4776
-3, 112.1141
-0.13222, 113.739
-1.99E-13, 113.7422
3, 112.114
6, 107.4774
9, 100.4898
12, 92.01142
14.56338, 84.22563
15, 82.88564
17.21169, 76.14849
18, 73.79179
19.6657, 68.93511
21, 65.19223
23.58766, 58.37627
24, 57.34817
25.82089, 53.00602
27, 50.36741
28.40269, 47.40404
30, 44.25626
33, 38.96236
36, 34.40494
38.19474, 31.48534
39, 30.49389
40.67229, 28.56135
41.97418, 27.16749
42, 27.14078
43.33807, 25.80342
44.45696, 24.75301
45, 24.2643
45.93933, 23.44997
48, 21.7926
51, 19.66361
52.45406, 18.73896
54, 17.82453
57, 16.23084
59.16311, 15.21272
60, 14.84519
63, 13.63632
66, 12.57811
68.63792, 11.75466
69, 11.64868
72, 10.82972
74.80078, 10.15124
75, 10.10585
78, 9.464106
81, 8.893557
84, 8.384944
86.63767, 7.982657
87, 7.930396
90, 7.523207
93, 7.157642
96, 6.828783
99, 6.532394
102, 6.264822
104.8364, 6.035483
105, 6.022905
108, 5.803896
111, 5.605405
114, 5.425347
117, 5.261897
120, 5.113459


==> anc/data/isobutanol-autoignition-exp/Merchant-1.5atm.txt <==
# iso-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
0.78431,    9.27E-04
0.76923,    7.10E-04
0.75472,    5.52E-04
0.74074,    4.35E-04
0.72727,    3.46E-04
0.71429,    2.78E-04
0.70175,    2.25E-04
0.68966,    1.84E-04
0.67797,    1.50E-04
0.66667,    1.25E-04
0.65574,    1.03E-04
0.64516,    8.64E-05
0.63492,    7.22E-05
0.625,      6.07E-05
0.61538,    5.11E-05
#0.60606,    4.31E-05


==> anc/data/isobutanol-autoignition-exp/Merchant-19atm.txt <==
# iso-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.95238,    0.0021859
0.93023,    0.0015736
0.90909,    0.001161
0.88889,    8.73E-04
0.86957,    6.68E-04
0.85106,    5.16E-04
0.83333,    4.01E-04
0.81633,    3.12E-04
0.8,        2.43E-04
0.78431,    1.89E-04
0.76923,    1.48E-04
0.75472,    1.17E-04
0.74074,    9.25E-05
0.72727,    7.38E-05
0.71429,    5.93E-05


==> anc/data/isobutanol-autoignition-exp/Merchant-3atm.txt <==
# iso-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
0.83333,    0.0014941
0.81633,    0.0010996
0.8,        8.19E-04
0.78431,    6.18E-04
0.76923,    4.72E-04
0.75472,    3.67E-04
0.74074,    2.88E-04
0.72727,    2.28E-04
0.71429,    1.83E-04
0.70175,    1.48E-04
0.68966,    1.20E-04
0.67797,    9.89E-05
0.66667,    8.15E-05
0.65574,    6.74E-05
0.64516,    5.67E-05


==> anc/data/isobutanol-autoignition-exp/Merchant-43atm.txt <==
# iso-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
1,          0.0022837
0.97561,    0.0015529
0.95238,    0.0010838
0.93023,    7.76E-04
0.90909,    5.70E-04
0.88889,    4.29E-04
0.86957,    3.29E-04
0.85106,    2.57E-04
0.83333,    2.03E-04
0.81633,    1.62E-04
0.8,        1.29E-04
0.78431,    1.03E-04
0.76923,    8.29E-05
0.75472,    6.65E-05


==> anc/data/isobutanol-autoignition-exp/Sarathy-1.5atm.txt <==
# iso-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.1122769
#0.980392157,    0.08314949
#0.961538462,    0.05989574
#0.943396226,    0.04223433
#0.925925926,    0.02942953
#0.909090909,    0.02045097
#0.892857143,    0.01427809
#0.877192982,    0.01006978
#0.862068966,    0.007200831
#0.847457627,    0.005233237
#0.833333333,    0.003870041
#0.819672131,    0.002913272
0.806451613,    0.002231382
0.793650794,    0.001737376
0.78125,        0.001373275
0.769230769,    0.001100123
0.757575758,    8.92E-04
0.746268657,    7.30E-04
0.735294118,    6.02E-04
0.724637681,    5.00E-04
0.714285714,    4.18E-04
0.704225352,    3.51E-04
0.694444444,    2.96E-04
0.684931507,    2.50E-04
0.675675676,    2.13E-04
0.666666667,    1.81E-04
0.657894737,    1.55E-04
0.649350649,    1.33E-04
0.641025641,    1.14E-04
0.632911392,    9.90E-05
0.625,          8.60E-05
0.617283951,    7.50E-05
0.609756098,    6.58E-05
#0.602409639,    5.80E-05
#0.595238095,    5.14E-05
#0.588235294,    4.58E-05


==> anc/data/isobutanol-autoignition-exp/Sarathy-19atm.txt <==
# iso-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.006818401
#0.980392157,    0.005204798
#0.961538462,    0.004128397
0.943396226,    0.003381401
0.925925926,    0.002827501
0.909090909,    0.002379539
0.892857143,    0.001988314
0.877192982,    0.001634255
0.862068966,    0.001316632
0.847457627,    0.00104166
0.833333333,    8.13E-04
0.819672131,    6.30E-04
0.806451613,    4.87E-04
0.793650794,    3.78E-04
0.78125,        2.94E-04
0.769230769,    2.31E-04
0.757575758,    1.82E-04
0.746268657,    1.46E-04
0.735294118,    1.17E-04
0.724637681,    9.54E-05
0.714285714,    7.82E-05
0.704225352,    6.47E-05
#0.694444444,    5.39E-05
#0.684931507,    4.52E-05
#0.675675676,    3.81E-05
#0.666666667,    3.23E-05
#0.657894737,    2.75E-05
#0.649350649,    2.36E-05
#0.641025641,    2.03E-05
#0.632911392,    1.75E-05
#0.625,          1.51E-05
#0.617283951,    1.31E-05
#0.609756098,    1.14E-05
#0.602409639,    9.96E-06
#0.595238095,    8.71E-06
#0.588235294,    7.64E-06


==> anc/data/isobutanol-autoignition-exp/Sarathy-3atm.txt <==
# iso-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.05292308
#0.980392157,    0.04183138
#0.961538462,    0.0324412
#0.943396226,    0.02448876
#0.925925926,    0.01802743
#0.909090909,    0.01303942
#0.892857143,    0.009349764
#0.877192982,    0.00669867
#0.862068966,    0.004824878
#0.847457627,    0.003509114
#0.833333333,    0.002584528
0.819672131,    0.001931042
0.806451613,    0.001464777
0.793650794,    0.001128072
0.78125,        8.82E-04
0.769230769,    6.99E-04
0.757575758,    5.60E-04
0.746268657,    4.55E-04
0.735294118,    3.73E-04
0.724637681,    3.08E-04
0.714285714,    2.56E-04
0.704225352,    2.15E-04
0.694444444,    1.81E-04
0.684931507,    1.53E-04
0.675675676,    1.30E-04
0.666666667,    1.10E-04
0.657894737,    9.43E-05
0.649350649,    8.09E-05
0.641025641,    6.96E-05
0.632911392,    6.01E-05
#0.625,          5.21E-05
#0.617283951,    4.53E-05
#0.609756098,    3.96E-05
#0.602409639,    3.47E-05
#0.595238095,    3.06E-05
#0.588235294,    2.71E-05


==> anc/data/isobutanol-autoignition-exp/Sarathy-43atm.txt <==
# iso-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
1,              0.003158437
0.980392157,    0.002316929
0.961538462,    0.001756678
0.943396226,    0.001377781
0.925925926,    0.001116244
0.909090909,    9.29E-04
0.892857143,    7.88E-04
0.877192982,    6.74E-04
0.862068966,    5.75E-04
0.847457627,    4.86E-04
0.833333333,    4.04E-04
0.819672131,    3.31E-04
0.806451613,    2.68E-04
0.793650794,    2.15E-04
0.78125,        1.72E-04
0.769230769,    1.37E-04
0.757575758,    1.10E-04
0.746268657,    8.84E-05
0.735294118,    7.15E-05
#0.724637681,    5.82E-05
#0.714285714,    4.77E-05
#0.704225352,    3.94E-05
#0.694444444,    3.27E-05
#0.684931507,    2.74E-05
#0.675675676,    2.31E-05
#0.666666667,    1.95E-05
#0.657894737,    1.66E-05
#0.649350649,    1.42E-05
#0.641025641,    1.22E-05
#0.632911392,    1.05E-05
#0.625,          9.08E-06
#0.617283951,    7.88E-06
#0.609756098,    6.85E-06
#0.602409639,    5.98E-06
#0.595238095,    5.23E-06
#0.588235294,    4.58E-06


==> anc/data/isobutanol-autoignition-exp/Stranic-1.5atm.txt <==
# iso-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
0.69784,    3.22E-04
0.72411,    5.01E-04
0.77882,    0.00121
0.75815,    8.98E-04
0.74129,    6.75E-04
0.65833,    1.42E-04
0.67431,    1.89E-04
0.67295,    1.90E-04
0.6734,     1.78E-04
0.62972,    8.70E-05
0.72674,    4.52E-04
0.72886,    4.97E-04
0.71378,    3.71E-04


==> anc/data/isobutanol-autoignition-exp/Stranic-19atm.txt <==
# iso-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.80064,    3.04E-04
0.84104,    5.88E-04
0.75643,    1.47E-04
0.90416,    0.001395
0.84317,    6.25E-04
0.86806,    8.66E-04
0.88028,    0.00102
0.89286,    0.001207
0.89206,    0.001148
0.93458,    0.001949
0.73638,    9.50E-05
0.78678,    2.32E-04
0.777,      2.34E-04
0.82781,    5.31E-04
0.76104,    1.78E-04
0.8569,     7.70E-04


==> anc/data/isobutanol-autoignition-exp/Stranic-3atm.txt <==
# iso-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
0.69589,    1.67E-04
0.73368,    3.48E-04
0.73153,    3.43E-04
0.7446,     4.06E-04
0.7776,     7.92E-04
0.76336,    5.28E-04
0.66979,    1.07E-04
0.78678,    8.05E-04
0.78247,    7.51E-04
0.80645,    0.001032


==> anc/data/isobutanol-autoignition-exp/Stranic-43atm.txt <==
# iso-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
0.87719,    5.09E-04
0.81766,    2.16E-04
0.91827,    8.48E-04
0.8658,     3.81E-04
0.93284,    0.001041
0.87489,    4.23E-04
0.85763,    3.42E-04
0.83056,    2.25E-04
0.88417,    4.81E-04
0.92081,    8.51E-04
0.92593,    9.03E-04
0.81633,    1.75E-04
0.88417,    4.72E-04
0.91324,    7.31E-04
0.95694,    0.001303
0.85034,    3.32E-04
0.97847,    0.00184
0.79554,    1.32E-04
0.78064,    1.03E-04


==> anc/data/laminar-flame-exp/isobutanol-flamespeed-Veloo.txt <==
# iso-butanol laminar flame speeds
# Veloo & Egolfopoulos, Proc. Combust. Inst. (2011), 33:987–993. doi:10.1016/j.proci.2010.06.163
#
# 1 atm, unburned temperature of 434 K
#
# Equivalence ratio, laminar flame speed (cm/s)
0.752384895,    26.89421166
0.802061583,    31.84114837
0.900752602,    42.49608896
1.000105977,    45.8257579
1.053756799,    45.92089129
1.102771131,    46.63439178
1.154434886,    43.87552323
1.202124506,    42.11555537
1.299490814,    36.35998478
1.404143036,    26.79907826
1.503496411,    17.33330515


==> anc/data/laminar-flame-exp/isobutanol-flamespeed-simulated.txt <==
# iso-butanol laminar flame speeds
# calculated using Sarathy and Merchant detailed mechanisms
#
# 1 atm, unburned temperature of 434 K
#
# Equivalence ratio, Sarathy flame speed (cm/s), Merchant flame speed (cm/s)
0.6,    14.05875,    16.58812
0.7,    22.0915,     27.01597
0.8,    29.88068,    36.08929
0.9,    36.34355,    43.17816
1.0,    40.78282,    47.00164
1.1,    42.65582,    47.14553
1.2,    41.45589,    43.16297
1.3,    36.49228,    34.6626
1.4,    28.79062,    24.41637
1.5,    20.06887,    15.33042
1.6,    13.31062,    10.97983


==> anc/data/laminar-flame-exp/nbutanol-flamespeed-Veloo.txt <==
# n-butanol laminar flame speeds
# Veloo & Egolfopoulos, Proc. Combust. Inst. (2011), 33:987–993. doi:10.1016/j.proci.2010.06.163
#
# 1 atm, unburned temperature of 434 K
#
# Equivalence ratio, laminar flame speed (cm/s)
0.700470791,    28.95687793
0.800386418,    37.31431731
0.850344232,    42.42775061
0.897996301,    44.95697568
1.003292,       49.5755606
1.103207628,    49.74051006
1.205429001,    45.83670614
1.250775324,    44.4621273
1.303038883,    40.00849184
1.405260256,    28.62697901
1.502870138,    20.10459018


==> anc/data/laminar-flame-exp/nbutanol-flamespeed-simulated.txt <==
# n-butanol laminar flame speeds
# calculated using Sarathy and Merchant detailed mechanisms
#
# 1 atm, unburned temperature of 434 K
#
# Equivalence ratio, Sarathy flame speed (cm/s), Merchant flame speed (cm/s)
0.6,    18.03025,    18.92382
0.7,    26.95019,    29.65311
0.8,    34.77659,    38.99651
0.9,    42.05712,    46.21365
1.0,    46.28427,    49.74774
1.1,    48.08092,    49.79198
1.2,    46.63376,    45.67096
1.3,    41.2111,     37.05601
1.4,    32.85001,    26.61154
1.5,    23.53288,    16.46476
1.6,    15.46797,    11.54801


==> anc/data/laminar-flame-exp/secbutanol-flamespeed-Veloo.txt <==
# sec-butanol laminar flame speeds
# Veloo & Egolfopoulos, Proc. Combust. Inst. (2011), 33:987–993. doi:10.1016/j.proci.2010.06.163
#
# 1 atm, unburned temperature of 434 K
#
# Equivalence ratio, laminar flame speed (cm/s)
0.748526288,    29.96120212
0.801633032,    33.24054687
0.895897504,    43.77140042
1.00011949,     47.51262471
1.051234732,    48.11306811
1.098366968,    48.39019584
1.151473712,    45.43416677
1.202588954,    43.49427269
1.296853425,    37.5360266
1.401075412,    27.60561646
1.501314392,    18.82990516


==> anc/data/laminar-flame-exp/secbutanol-flamespeed-simulated.txt <==
# sec-butanol laminar flame speeds
# calculated using Sarathy and Merchant detailed mechanisms
#
# 1 atm, unburned temperature of 434 K
#
# Equivalence ratio, Sarathy flame speed (cm/s), Merchant flame speed (cm/s)
0.6,    15.67266,    17.5009
0.7,    24.21362,    27.46008
0.8,    32.03247,    36.39153
0.9,    38.42776,    42.87408
1.0,    42.7721,     46.14999
1.1,    44.65768,    45.59274
1.2,    43.26024,    40.63093
1.3,    38.40635,    31.06053
1.4,    30.46277,    20.21388
1.5,    21.42791,    12.19623
1.6,    14.1846,     8.893484


==> anc/data/laminar-flame-exp/tertbutanol-flamespeed-Veloo.txt <==
# tert-butanol laminar flame speeds
# Veloo & Egolfopoulos, Proc. Combust. Inst. (2011), 33:987–993. doi:10.1016/j.proci.2010.06.163
#
# 1 atm, unburned temperature of 434 K
#
# Equivalence ratio, laminar flame speed (cm/s)
0.749329932,    21.35644059
0.797665461,    24.87147975
0.899707134,    31.62035494
0.999734826,    35.83840193
1.048070355,    37.90055824
1.098419865,    38.83790202
1.146755394,    36.91634728
1.196433576,    35.08852691
1.300489229,    29.46446426
1.398502941,    19.20054991
1.49920196,     12.45167472


==> anc/data/laminar-flame-exp/tertbutanol-flamespeed-simulated.txt <==
# tert-butanol laminar flame speeds
# calculated using Sarathy and Merchant detailed mechanisms
#
# 1 atm, unburned temperature of 434 K
#
# Equivalence ratio, Sarathy flame speed (cm/s), Merchant flame speed (cm/s)
0.6,    12.95896,    15.31666
0.7,    20.3525,     24.25189
0.8,    27.25517,    32.65059
0.9,    32.84093,    38.48378
1.0,    36.00295,    41.29163
1.1,    37.13409,    40.47279
1.2,    34.96422,    34.25427
1.3,    29.56746,    23.11205
1.4,    21.55061,    12.77646
1.5,    13.69459,    7.823246
1.6,    8.949024,    5.960283


==> anc/data/nbutanol-autoignition-exp/Merchant-1.5atm.txt <==
# n-butanol autoignition delays
# calculated using Merchant detailed mechanism
# 
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
0.81633,    0.0017362
0.8,        0.00122
0.78431,    8.77E-04
0.76923,    6.44E-04
0.75472,    4.84E-04
0.74074,    3.70E-04
0.72727,    2.89E-04
0.71429,    2.29E-04
0.70175,    1.84E-04
0.68966,    1.49E-04
0.67797,    1.23E-04
0.66667,    1.02E-04

==> anc/data/nbutanol-autoignition-exp/Merchant-19atm.txt <==
# n-butanol autoignition delays
# calculated using Merchant detailed mechanism
# 
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.90909,    0.0018368
0.88889,    0.0012733
0.86957,    8.87E-04
0.85106,    6.21E-04
0.83333,    4.38E-04
0.81633,    3.12E-04
0.8,        2.25E-04
0.78431,    1.64E-04
0.76923,    1.22E-04
0.75472,    9.16E-05
0.74074,    7.00E-05
0.72727,    5.44E-05
0.71429,    4.29E-05

==> anc/data/nbutanol-autoignition-exp/Merchant-3atm.txt <==
# n-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
#0.85106,    0.0023838
0.83333,    0.0016136
0.81633,    0.0011122
0.8,        7.82E-04
0.78431,    5.62E-04
0.76923,    4.13E-04
0.75472,    3.08E-04
0.74074,    2.36E-04
0.72727,    1.84E-04
0.71429,    1.44E-04
0.70175,    1.16E-04
0.68966,    9.42E-05
0.67797,    7.71E-05


==> anc/data/nbutanol-autoignition-exp/Merchant-43atm.txt <==
# n-butanol autoignition delays
# calculated using Merchant detailed mechanism
# 
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
0.97561,    0.0023458
0.95238,    0.0016755
0.93023,    0.0012003
0.90909,    8.60E-04
0.88889,    6.17E-04
0.86957,    4.43E-04
0.85106,    3.19E-04
0.83333,    2.31E-04
0.81633,    1.68E-04
0.8,        1.23E-04
0.78431,    9.14E-05
0.76923,    6.85E-05
0.75472,    5.20E-05

==> anc/data/nbutanol-autoignition-exp/Sarathy-1.5atm.txt <==
# n-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
0.819672131,    0.002074688
0.806451613,    0.001580946
0.793650794,    0.001217912
0.78125,        9.49E-04
0.769230769,    7.48E-04
0.757575758,    5.95E-04
0.746268657,    4.79E-04
0.735294118,    3.90E-04
0.724637681,    3.20E-04
0.714285714,    2.64E-04
0.704225352,    2.20E-04
0.694444444,    1.85E-04
0.684931507,    1.56E-04
0.675675676,    1.33E-04
0.666666667,    1.13E-04


==> anc/data/nbutanol-autoignition-exp/Sarathy-19atm.txt <==
# n-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.943396226,    0.002650519
0.925925926,    0.002020039
0.909090909,    0.001554886
0.892857143,    0.001206301
0.877192982,    9.42E-04
0.862068966,    7.38E-04
0.847457627,    5.81E-04
0.833333333,    4.58E-04
0.819672131,    3.62E-04
0.806451613,    2.87E-04
0.793650794,    2.28E-04
0.78125,        1.82E-04
0.769230769,    1.46E-04
0.757575758,    1.17E-04
0.746268657,    9.47E-05
0.735294118,    7.69E-05
0.724637681,    6.28E-05
0.714285714,    5.15E-05
0.704225352,    4.25E-05


==> anc/data/nbutanol-autoignition-exp/Sarathy-3atm.txt <==
# n-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
0.833333333,    0.00172784
0.819672131,    0.001314674
0.806451613,    0.001007638
0.793650794,    7.79E-04
0.78125,        6.07E-04
0.769230769,    4.78E-04
0.757575758,    3.79E-04
0.746268657,    3.04E-04
0.735294118,    2.46E-04
0.724637681,    2.01E-04
0.714285714,    1.65E-04
0.704225352,    1.37E-04
0.694444444,    1.15E-04
0.684931507,    9.66E-05
0.675675676,    8.18E-05


==> anc/data/nbutanol-autoignition-exp/Sarathy-43atm.txt <==
# n-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
0.980392157,    0.0022518
0.961538462,    0.001676366
0.943396226,    0.001267891
0.925925926,    9.73E-04
0.909090909,    7.56E-04
0.892857143,    5.94E-04
0.877192982,    4.70E-04
0.862068966,    3.75E-04
0.847457627,    3.00E-04
0.833333333,    2.41E-04
0.819672131,    1.95E-04
0.806451613,    1.57E-04
0.793650794,    1.27E-04
0.78125,        1.03E-04
0.769230769,    8.41E-05
0.757575758,    6.86E-05
0.746268657,    5.61E-05


==> anc/data/nbutanol-autoignition-exp/Stranic-1.5atm.txt <==
# n-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 1.5 atm
# phi = 1.0
# X_O2 = 0.04
#
# 1000/T (1/K), ignition delay (s)
0.78493,    0.001013
0.70423,    2.07E-04
0.78431,    9.93E-04
0.74405,    4.68E-04
0.68966,    1.58E-04
0.75758,    5.75E-04
0.69832,    1.72E-04
0.72464,    2.96E-04
0.68587,    1.48E-04
0.75075,    4.30E-04
0.72254,    2.59E-04


==> anc/data/nbutanol-autoignition-exp/Stranic-19atm.txt <==
# n-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
# 
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.7593, 1.18E-04
0.80321, 2.83E-04
0.81699, 3.41E-04
0.79177, 2.35E-04
0.84531, 7.23E-04
0.75988, 1.13E-04
0.81967, 4.34E-04
0.85763, 7.02E-04
0.84317, 5.28E-04
0.81103, 2.97E-04
0.87951, 9.62E-04
0.91996, 0.00175
0.78616, 1.97E-04
0.89206, 0.001157
0.73855, 7.30E-05
0.76278, 1.20E-04
0.84962, 6.28E-04

==> anc/data/nbutanol-autoignition-exp/Stranic-3atm.txt <==
# n-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
# 
# 3 atm
# phi = 1.0
# X_O2 = 0.04
#
# 1000/T (1/K), ignition delay (s)
0.7485, 3.12E-04
0.7278, 2.13E-04
0.77459, 5.06E-04
0.80192, 8.32E-04
0.82169, 0.001133
0.83403, 0.001382
0.70175, 1.28E-04

==> anc/data/nbutanol-autoignition-exp/Stranic-43atm.txt <==
# n-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
# 
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
0.93897,    0.001141
0.88106,    5.32E-04
0.89445,    6.12E-04
0.7874,     1.11E-04
0.83403,    2.26E-04
0.90009,    7.00E-04
0.94877,    0.001221
0.78125,    9.20E-05
0.82988,    2.07E-04
0.83472,    2.52E-04
0.87796,    4.93E-04
0.87413,    4.66E-04
0.85106,    3.20E-04
0.82988,    2.13E-04
0.8285,     2.16E-04
0.85911,    3.30E-04
0.78864,    1.13E-04
0.82576,    1.96E-04
0.85543,    3.14E-04

==> anc/data/plog-half-life-isobutanol.txt <==
# Mass fractions of isobutanol as a function of time
# for various reaction formulations
# iBuOH = iC4H8 + H2O
#
# constant temperature of 1000 K and pressure of 40 atm
#
#
# Time (s), Duplicate,  Single, 1st,    2nd
0,1,1,1,1
10,0.8637097,0.7867835,0.9107907,0.9484576
20,0.7459949,0.6190296,0.8295398,0.8995718
30,0.644324,0.4870452,0.7555375,0.8532058
40,0.5565104,0.3832035,0.688137,0.8092296
50,0.4806656,0.3015039,0.6267496,0.7675202
60,0.4151583,0.237225,0.5708388,0.7279606
70,0.3585795,0.1866524,0.5199159,0.6904401
80,0.3097124,0.1468633,0.4735362,0.6548536
90,0.2675057,0.1155585,0.4312941,0.6211014
100,0.2310518,0.09092888,0.3928207,0.5890889
110,0.1995666,0.07155103,0.3577796,0.5587265
120,0.1723727,0.05630515,0.3258648,0.5299292
130,0.1488854,0.04431016,0.2967972,0.5026162
140,0.1285994,0.03487288,0.2703229,0.476711
150,0.1110783,0.02744792,0.2462105,0.4521412
160,0.09594541,0.0216062,0.2242493,0.4288378
170,0.0828751,0.01701011,0.2042473,0.4067356
180,0.07158627,0.01339406,0.1860299,0.3857727
190,0.06183611,0.01054906,0.1694377,0.3658903
200,0.0534149,0.008310703,0.1543258,0.3470328
210,0.04614149,0.006549635,0.1405621,0.3291473
220,0.03985946,0.005164082,0.1280264,0.3121837
230,0.03443366,0.004073972,0.116609,0.2960945
240,0.0297474,0.003216308,0.1062103,0.2808347
250,0.02569988,0.002541525,0.09673926,0.2663614
260,0.02220404,0.002010627,0.08811321,0.2526342
270,0.01918468,0.001592933,0.08025673,0.2396145
280,0.01657686,0.001264305,0.07310118,0.227266
290,0.01432448,0.00100575,0.06658401,0.215554
300,0.01237911,8.02E-04,0.06064828,0.2044457
310,0.01069889,6.42E-04,0.05524211,0.1939099
320,0.009247681,5.16E-04,0.05031825,0.1839173
330,0.007994274,4.17E-04,0.04583368,0.1744397
340,0.006911707,3.39E-04,0.04174921,0.1654507
350,0.005976694,2.78E-04,0.03802913,0.156925
360,0.005169123,2.30E-04,0.03464094,0.1488388
370,0.004471625,1.92E-04,0.03155504,0.1411694
380,0.003869195,1.62E-04,0.02874444,0.1338953
390,0.003348877,1.38E-04,0.0261846,0.1269962
400,0.002899478,1.20E-04,0.02385313,0.1204527
410,0.002511333,1.05E-04,0.02172967,0.1142464
420,0.002176091,9.40E-05,0.01979566,0.1083601
430,0.001886543,8.50E-05,0.01803419,0.1027773
440,0.001636461,7.79E-05,0.01642987,0.09748214
450,0.001420465,7.23E-05,0.01496868,0.09245997
460,0.001233909,6.79E-05,0.01363785,0.08769667
470,0.001072781,6.45E-05,0.01242576,0.0831789
480,9.34E-04,6.18E-05,0.0113218,0.07889401
490,8.13E-04,5.96E-05,0.01031633,0.07482999
500,7.10E-04,5.80E-05,0.009400566,0.07097545
510,6.20E-04,5.66E-05,0.008566503,0.06731959
520,5.42E-04,5.56E-05,0.007806852,0.06385219
530,4.76E-04,5.48E-05,0.007114973,0.06056351
540,4.18E-04,5.41E-05,0.006484821,0.05744436
550,3.68E-04,5.36E-05,0.005910889,0.05448598
560,3.25E-04,5.32E-05,0.005388161,0.0516801
570,2.88E-04,5.29E-05,0.004912068,0.04901885
580,2.55E-04,5.27E-05,0.004478451,0.04649478
590,2.28E-04,5.25E-05,0.004083518,0.04410081
600,2.04E-04,5.23E-05,0.003723821,0.04183025
610,1.83E-04,5.22E-05,0.003396214,0.03967672
620,1.65E-04,5.21E-05,0.003097834,0.0376342
630,1.50E-04,5.20E-05,0.002826075,0.03569697
640,1.36E-04,5.20E-05,0.002578561,0.03385959
650,1.25E-04,5.19E-05,0.00235313,0.03211692
660,1.15E-04,5.19E-05,0.00214781,0.03046408
670,1.06E-04,5.19E-05,0.001960808,0.02889644
680,9.88E-05,5.18E-05,0.00179049,0.0274096
690,9.24E-05,5.18E-05,0.001635367,0.0259994
700,8.69E-05,5.18E-05,0.001494083,0.0246619
710,8.21E-05,5.18E-05,0.001365404,0.02339334
720,7.79E-05,5.18E-05,0.001248205,0.02219017
730,7.44E-05,5.18E-05,0.001141463,0.02104901
740,7.13E-05,5.18E-05,0.001044243,0.01996668
750,6.86E-05,5.18E-05,9.56E-04,0.01894014
760,6.63E-05,5.18E-05,8.75E-04,0.01796651
770,6.43E-05,5.18E-05,8.02E-04,0.01704307
780,6.26E-05,5.18E-05,7.35E-04,0.01616723
790,6.11E-05,5.18E-05,6.74E-04,0.01533654
800,5.99E-05,5.18E-05,6.18E-04,0.01454867
810,5.88E-05,5.18E-05,5.68E-04,0.0138014
820,5.78E-05,5.18E-05,5.22E-04,0.01309266
830,5.70E-05,5.18E-05,4.80E-04,0.01242045
840,5.63E-05,5.18E-05,4.42E-04,0.01178289
850,5.56E-05,5.18E-05,4.07E-04,0.01117819
860,5.51E-05,5.18E-05,3.75E-04,0.01060467
870,5.47E-05,5.18E-05,3.46E-04,0.0100607
880,5.43E-05,5.18E-05,3.20E-04,0.009544777
890,5.39E-05,5.18E-05,2.96E-04,0.009055447
900,5.36E-05,5.18E-05,2.74E-04,0.00859134
910,5.34E-05,5.18E-05,2.54E-04,0.008151155
920,5.31E-05,5.18E-05,2.36E-04,0.007733661
930,5.30E-05,5.18E-05,2.20E-04,0.007337687
940,5.28E-05,5.18E-05,2.05E-04,0.006962124
950,5.27E-05,5.18E-05,1.91E-04,0.00660592
960,5.25E-05,5.18E-05,1.79E-04,0.006268077
970,5.24E-05,5.18E-05,1.67E-04,0.005947648
980,5.23E-05,5.18E-05,1.57E-04,0.005643736
990,5.23E-05,5.18E-05,1.48E-04,0.00535549
1000,5.22E-05,5.18E-05,1.39E-04,0.005082102


==> anc/data/plot-Merchant-PSR-skeletal.py <==
#! /usr/bin/env python
"""Plots validation of Merchant skeletal mechanisms for n-butanol PSR.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'Merchant-skeletal-PSR-validation')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

### n-butanol
# Residence time (s), temperature (K)
data_detailed_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-detailed-1atm.txt'), delimiter = ',')
data_detailed_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-detailed-40atm.txt'), delimiter = ',')
data_drgep_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEP-1atm.txt'), delimiter = ',')
data_drgep_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEP-40atm.txt'), delimiter = ',')
data_drgepsa_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEPSA-1atm.txt'), delimiter = ',')
data_drgepsa_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEPSA-40atm.txt'), delimiter = ',')

# equivalence ratio = 0.5
data_detailed_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-detailed-1atm-phi0.5.txt'), delimiter = ',')
data_detailed_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-detailed-40atm-phi0.5.txt'), delimiter = ',')
data_drgep_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEP-1atm-phi0.5.txt'), delimiter = ',')
data_drgep_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEP-40atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEPSA-1atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEPSA-40atm-phi0.5.txt'), delimiter = ',')

# equivalence ratio = 1.5
data_detailed_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-detailed-1atm-phi1.5.txt'), delimiter = ',')
data_detailed_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-detailed-40atm-phi1.5.txt'), delimiter = ',')
data_drgep_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEP-1atm-phi1.5.txt'), delimiter = ',')
data_drgep_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEP-40atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEPSA-1atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-PSR-DRGEPSA-40atm-phi1.5.txt'), delimiter = ',')

# plot masked data to avoid clutter in lower branches

plt.semilogx(data_detailed_1[:,0], np.ma.masked_less(data_detailed_1[:,1], 1500),
             marker='.', linestyle='None', color='black', label='Detailed', markevery=3
             )
plt.semilogx(data_detailed_40[:,0], np.ma.masked_less(data_detailed_40[:,1], 1700),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phip5[:,0], np.ma.masked_less(data_detailed_1_phip5[:,1], 1300),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phip5[:,0], np.ma.masked_less(data_detailed_40_phip5[:,1], 1300),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phi1p5[:,0], np.ma.masked_less(data_detailed_1_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phi1p5[:,0], np.ma.masked_less(data_detailed_40_phi1p5[:,1], 1500),
             marker='.', linestyle='None', color='black', markevery=3
             )

plt.semilogx(data_drgep_1[:,0], np.ma.masked_less(data_drgep_1[:,1], 1500),
             linestyle='-', color='blue', label='DRGEP'
             )
plt.semilogx(data_drgep_40[:,0], np.ma.masked_less(data_drgep_40[:,1], 1700),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phip5[:,0], np.ma.masked_less(data_drgep_1_phip5[:,1], 1300),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phip5[:,0], np.ma.masked_less(data_drgep_40_phip5[:,1], 1300),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phi1p5[:,0], np.ma.masked_less(data_drgep_1_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phi1p5[:,0], np.ma.masked_less(data_drgep_40_phi1p5[:,1], 1500),
             linestyle='-', color='blue'
             )

plt.semilogx(data_drgepsa_1[:,0], np.ma.masked_less(data_drgepsa_1[:,1], 1500),
             linestyle='--', color='red', label='DRGEPSA'
             )
plt.semilogx(data_drgepsa_40[:,0], np.ma.masked_less(data_drgepsa_40[:,1], 1700),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phip5[:,0], np.ma.masked_less(data_drgepsa_1_phip5[:,1], 1300),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phip5[:,0], np.ma.masked_less(data_drgepsa_40_phip5[:,1], 1300),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phi1p5[:,0], np.ma.masked_less(data_drgepsa_1_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phi1p5[:,0], np.ma.masked_less(data_drgepsa_40_phi1p5[:,1], 1500),
             linestyle='--', color='red'
             )

plt.axis((2e-6, 0.9, 1200, 2500))

plt.text(1e-1, 2330, '$\phi$ = 1.0', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.text(1e-1, 2100, '$\phi$ = 1.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.text(1e-1, 1670, '$\phi$ = 0.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.annotate('1 atm', fontsize=16, color='black',
              xytext=(2e-3, 1800), xy=(7e-4, 1440),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1800), xy=(2.2e-4, 1800),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1800), xy=(8e-5, 1600),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('40 atm', fontsize=16, color='black',
              xytext=(1e-5, 1400), xy=(1e-3, 1400),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1400), xy=(1e-5, 1810),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1400), xy=(4.4e-5, 1600),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('Residence time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_nbutanol_skel_PSR.pdf'))
pp.savefig()
pp.close()

plt.clf()

### iso-butanol
# Residence time (s), temperature (K)
data_detailed_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-detailed-1atm.txt'), delimiter = ',')
data_detailed_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-detailed-40atm.txt'), delimiter = ',')
data_drgep_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEP-1atm.txt'), delimiter = ',')
data_drgep_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEP-40atm.txt'), delimiter = ',')
data_drgepsa_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEPSA-1atm.txt'), delimiter = ',')
data_drgepsa_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEPSA-40atm.txt'), delimiter = ',')

# equivalence ratio = 0.5
data_detailed_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-detailed-1atm-phi0.5.txt'), delimiter = ',')
data_detailed_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-detailed-40atm-phi0.5.txt'), delimiter = ',')
data_drgep_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEP-1atm-phi0.5.txt'), delimiter = ',')
data_drgep_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEP-40atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEPSA-1atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEPSA-40atm-phi0.5.txt'), delimiter = ',')

# equivalence ratio = 1.5
data_detailed_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-detailed-1atm-phi1.5.txt'), delimiter = ',')
data_detailed_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-detailed-40atm-phi1.5.txt'), delimiter = ',')
data_drgep_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEP-1atm-phi1.5.txt'), delimiter = ',')
data_drgep_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEP-40atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEPSA-1atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-PSR-DRGEPSA-40atm-phi1.5.txt'), delimiter = ',')

# plot masked data to avoid clutter in lower branches
plt.semilogx(data_detailed_1[:,0],
             np.ma.masked_less(data_detailed_1[:,1], 1500),
             marker='.', linestyle='None', color='black', label='Detailed', markevery=3
             )
plt.semilogx(data_detailed_40[:,0],
             np.ma.masked_less(data_detailed_40[:,1], 1800),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phip5[:,0],
             np.ma.masked_less(data_detailed_1_phip5[:,1], 1300),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phip5[:,0],
             np.ma.masked_less(data_detailed_40_phip5[:,1], 1200),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phi1p5[:,0],
             np.ma.masked_less(data_detailed_1_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phi1p5[:,0],
             np.ma.masked_less(data_detailed_40_phi1p5[:,1], 1500),
             marker='.', linestyle='None', color='black', markevery=3
             )

plt.semilogx(data_drgep_1[:,0],
             np.ma.masked_less(data_drgep_1[:,1], 1500),
             linestyle='-', color='blue', label='DRGEP'
             )
plt.semilogx(data_drgep_40[:,0],
             np.ma.masked_less(data_drgep_40[:,1], 1800),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phip5[:,0],
             np.ma.masked_less(data_drgep_1_phip5[:,1], 1300),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phip5[:,0],
             np.ma.masked_less(data_drgep_40_phip5[:,1], 1200),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phi1p5[:,0],
             np.ma.masked_less(data_drgep_1_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phi1p5[:,0],
             np.ma.masked_less(data_drgep_40_phi1p5[:,1], 1500),
             linestyle='-', color='blue'
             )

plt.semilogx(data_drgepsa_1[:,0],
             np.ma.masked_less(data_drgepsa_1[:,1], 1500),
             linestyle='--', color='red', label='DRGEPSA'
             )
plt.semilogx(data_drgepsa_40[:,0],
             np.ma.masked_less(data_drgepsa_40[:,1], 1800),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phip5[:,0],
             np.ma.masked_less(data_drgepsa_1_phip5[:,1], 1300),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phip5[:,0],
             np.ma.masked_less(data_drgepsa_40_phip5[:,1], 1200),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_1_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_40_phi1p5[:,1], 1500),
             linestyle='--', color='red'
             )

plt.axis((2e-6, 0.8, 1200, 2500))

plt.text(1e-1, 2330, '$\phi$ = 1.0', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 1640, '$\phi$ = 0.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 2090, '$\phi$ = 1.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.annotate('1 atm', fontsize=16, color='black',
              xytext=(2e-3, 1700), xy=(3e-4, 1700),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1700), xy=(2e-4, 1550),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1700), xy=(9e-4, 1470),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('40 atm', fontsize=16, color='black',
              xytext=(1e-5, 1400), xy=(1.4e-3, 1400),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1400), xy=(1.e-5, 1875),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1400), xy=(6e-5, 1600),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('Residence time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_isobutanol_skel_PSR.pdf'))
pp.savefig()
pp.close()

plt.clf()

### sec-butanol
# Residence time (s), temperature (K)
data_detailed_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-detailed-1atm.txt'), delimiter = ',')
data_detailed_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-detailed-40atm.txt'), delimiter = ',')
data_drgep_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEP-1atm.txt'), delimiter = ',')
data_drgep_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEP-40atm.txt'), delimiter = ',')
data_drgepsa_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEPSA-1atm.txt'), delimiter = ',')
data_drgepsa_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEPSA-40atm.txt'), delimiter = ',')

# equivalence ratio = 0.5
data_detailed_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-detailed-1atm-phi0.5.txt'), delimiter = ',')
data_detailed_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-detailed-40atm-phi0.5.txt'), delimiter = ',')
data_drgep_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEP-1atm-phi0.5.txt'), delimiter = ',')
data_drgep_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEP-40atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEPSA-1atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEPSA-40atm-phi0.5.txt'), delimiter = ',')

# equivalence ratio = 1.5
data_detailed_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-detailed-1atm-phi1.5.txt'), delimiter = ',')
data_detailed_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-detailed-40atm-phi1.5.txt'), delimiter = ',')
data_drgep_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEP-1atm-phi1.5.txt'), delimiter = ',')
data_drgep_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEP-40atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEPSA-1atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-PSR-DRGEPSA-40atm-phi1.5.txt'), delimiter = ',')


# plot masked data to avoid clutter in lower branches
plt.semilogx(data_detailed_1[:,0],
             np.ma.masked_less(data_detailed_1[:,1], 1500),
             marker='.', linestyle='None', color='black', label='Detailed', markevery=3
             )
plt.semilogx(data_detailed_40[:,0],
             np.ma.masked_less(data_detailed_40[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phip5[:,0],
             np.ma.masked_less(data_detailed_1_phip5[:,1], 1300),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phip5[:,0],
             np.ma.masked_less(data_detailed_40_phip5[:,1], 1200),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phi1p5[:,0],
             np.ma.masked_less(data_detailed_1_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phi1p5[:,0],
             np.ma.masked_less(data_detailed_40_phi1p5[:,1], 1400),
             marker='.', linestyle='None', color='black', markevery=3
             )

plt.semilogx(data_drgep_1[:,0],
             np.ma.masked_less(data_drgep_1[:,1], 1500),
             linestyle='-', color='blue', label='DRGEP'
             )
plt.semilogx(data_drgep_40[:,0],
             np.ma.masked_less(data_drgep_40[:,1], 1600),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phip5[:,0],
             np.ma.masked_less(data_drgep_1_phip5[:,1], 1300),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phip5[:,0],
             np.ma.masked_less(data_drgep_40_phip5[:,1], 1200),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phi1p5[:,0],
             np.ma.masked_less(data_drgep_1_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phi1p5[:,0],
             np.ma.masked_less(data_drgep_40_phi1p5[:,1], 1400),
             linestyle='-', color='blue'
             )

plt.semilogx(data_drgepsa_1[:,0],
             np.ma.masked_less(data_drgepsa_1[:,1], 1500),
             linestyle='--', color='red', label='DRGEPSA'
             )
plt.semilogx(data_drgepsa_40[:,0],
             np.ma.masked_less(data_drgepsa_40[:,1], 1600),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phip5[:,0],
             np.ma.masked_less(data_drgepsa_1_phip5[:,1], 1300),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phip5[:,0],
             np.ma.masked_less(data_drgepsa_40_phip5[:,1], 1200),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_1_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_40_phi1p5[:,1], 1400),
             linestyle='--', color='red'
             )

plt.axis((2e-6, 0.8, 1250, 2500))

plt.text(1e-1, 2340, '$\phi$ = 1.0', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 1640, '$\phi$ = 0.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 2080, '$\phi$ = 1.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.annotate('1 atm', fontsize=16, color='black',
              xytext=(2e-3, 1700), xy=(5.4e-4, 1700),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1700), xy=(1e-3, 1465),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1700), xy=(2e-4, 1540),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('40 atm', fontsize=16, color='black',
              xytext=(1e-5, 1400), xy=(1e-5, 1830),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1400), xy=(1.5e-3, 1400),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1400), xy=(1e-4, 1530),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('Residence time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_secbutanol_skel_PSR.pdf'))
pp.savefig()
pp.close()

plt.clf()

### tert-butanol
# Residence time (s), temperature (K)
data_detailed_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-detailed-1atm.txt'), delimiter = ',')
data_detailed_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-detailed-40atm.txt'), delimiter = ',')
data_drgep_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEP-1atm.txt'), delimiter = ',')
data_drgep_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEP-40atm.txt'), delimiter = ',')
data_drgepsa_1 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEPSA-1atm.txt'), delimiter = ',')
data_drgepsa_40 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEPSA-40atm.txt'), delimiter = ',')

# equivalence ratio = 0.5
data_detailed_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-detailed-1atm-phi0.5.txt'), delimiter = ',')
data_detailed_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-detailed-40atm-phi0.5.txt'), delimiter = ',')
data_drgep_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEP-1atm-phi0.5.txt'), delimiter = ',')
data_drgep_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEP-40atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEPSA-1atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEPSA-40atm-phi0.5.txt'), delimiter = ',')

# equivalence ratio = 1.5
data_detailed_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-detailed-1atm-phi1.5.txt'), delimiter = ',')
data_detailed_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-detailed-40atm-phi1.5.txt'), delimiter = ',')
data_drgep_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEP-1atm-phi1.5.txt'), delimiter = ',')
data_drgep_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEP-40atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEPSA-1atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-PSR-DRGEPSA-40atm-phi1.5.txt'), delimiter = ',')


# plot masked data to avoid clutter in lower branches
plt.semilogx(data_detailed_1[:,0],
             np.ma.masked_less(data_detailed_1[:,1], 1500),
             marker='.', linestyle='None', color='black', label='Detailed', markevery=3
             )
plt.semilogx(data_detailed_40[:,0],
             np.ma.masked_less(data_detailed_40[:,1], 1700),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phip5[:,0],
             np.ma.masked_less(data_detailed_1_phip5[:,1], 1300),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phip5[:,0],
             np.ma.masked_less(data_detailed_40_phip5[:,1], 1200),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phi1p5[:,0],
             np.ma.masked_less(data_detailed_1_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phi1p5[:,0],
             np.ma.masked_less(data_detailed_40_phi1p5[:,1], 1400),
             marker='.', linestyle='None', color='black', markevery=3
             )

plt.semilogx(data_drgep_1[:,0],
             np.ma.masked_less(data_drgep_1[:,1], 1500),
             linestyle='-', color='blue', label='DRGEP'
             )
plt.semilogx(data_drgep_40[:,0],
             np.ma.masked_less(data_drgep_40[:,1], 1700),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phip5[:,0],
             np.ma.masked_less(data_drgep_1_phip5[:,1], 1300),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phip5[:,0],
             np.ma.masked_less(data_drgep_40_phip5[:,1], 1200),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phi1p5[:,0],
             np.ma.masked_less(data_drgep_1_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phi1p5[:,0],
             np.ma.masked_less(data_drgep_40_phi1p5[:,1], 1400),
             linestyle='-', color='blue'
             )

plt.semilogx(data_drgepsa_1[:,0],
             np.ma.masked_less(data_drgepsa_1[:,1], 1500),
             linestyle='--', color='red', label='DRGEPSA'
             )
plt.semilogx(data_drgepsa_40[:,0],
             np.ma.masked_less(data_drgepsa_40[:,1], 1700),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phip5[:,0],
             np.ma.masked_less(data_drgepsa_1_phip5[:,1], 1300),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phip5[:,0],
             np.ma.masked_less(data_drgepsa_40_phip5[:,1], 1200),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_1_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_40_phi1p5[:,1], 1400),
             linestyle='--', color='red'
             )

plt.axis((3e-6, 0.8, 1250, 2500))

plt.text(1e-1, 2320, '$\phi$ = 1.0', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 1625, '$\phi$ = 0.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 2065, '$\phi$ = 1.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.annotate('1 atm', fontsize=16, color='black',
              xytext=(1e-2, 1750), xy=(1e-3, 1750),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-2, 1750), xy=(4e-4, 1550),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-2, 1750), xy=(1.2e-3, 1470),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('40 atm', fontsize=16, color='black',
              xytext=(1.2e-5, 1500), xy=(1.2e-5, 1930),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1.2e-5, 1500), xy=(2e-4, 1500),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1.2e-5, 1500), xy=(2e-3, 1380),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('Residence time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_tertbutanol_skel_PSR.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Merchant-autoignition-full-validation.py <==
#! /usr/bin/env python
"""Plots validation of Sarathy skeletal mechanisms for n-butanol ignition delays.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

model = 'Merchant'

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', model + '-full-autoignition-validation')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

for fuel in ['nbut', 'ibut', 'sbut', 'tbut']:

    for equivalence_ratio in ['0.2', '0.5', '1.0', '1.5', '2.0']:
        plt.clf()

        filename = '{}_{}_phi={}.csv'.format(model, fuel, equivalence_ratio)

        data = np.genfromtxt(os.path.join(data_dir, filename), delimiter=',')
        # contents:
        # 1000/T, Detailed 1atm, Detailed 20atm, Detailed 40atm, DRGEP 1atm, DRGEP 20atm,
        # DRGEPSA 40atm, DRGEPSA 1atm, DRGEPSA 20atm, DRGEPSA 40atm

        # Detailed: 1 atm, 20 atm, 40 atm
        plt.semilogy(data[:,0], data[:,1], marker='o', linestyle='None', color='black',
                     label='Detailed')
        plt.semilogy(data[:,0], data[:,2], marker='o', linestyle='None', color='black')
        plt.semilogy(data[:,0], data[:,3], marker='o', linestyle='None', color='black')

        # DRGEP: 1 atm, 20 atm, 40 atm
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,1]), data[:,4]),
                     linestyle='-', color='blue', label='DRGEP')
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,2]), data[:,5]),
                     linestyle='-', color='blue')
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,3]), data[:,6]),
                     linestyle='-', color='blue')

        # DRGEPSA: 1 atm, 20 atm, 40 atm
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,1]), data[:,7]),
                     linestyle='--', color='red', label='DRGEPSA')
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,2]), data[:,8]),
                     linestyle='--', color='red')
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,3]), data[:,9]),
                     linestyle='--', color='red')

        # find closest values to T = 1000 for pressure labels
        x_loc = 1.0
        idx = np.argmin(np.abs(data[:,0] - x_loc))
        y_loc = data[idx, 1] * 3.0
        plt.text(x_loc, y_loc, '1 atm', fontsize=14, color='black',
                 horizontalalignment='center', verticalalignment='center'
                 )

        x_loc = 1.0
        idx = np.argmin(np.abs(data[:,0] - x_loc))
        y_loc = data[idx, 2] * 2.5
        plt.text(x_loc, y_loc, '20 atm', fontsize=14, color='black',
                 horizontalalignment='center', verticalalignment='center'
                 )

        x_loc = 1.0
        idx = np.argmin(np.abs(data[:,0] - x_loc))
        y_loc = data[idx, 3] / 3.0
        plt.text(x_loc, y_loc, '40 atm', fontsize=14, color='black',
                 horizontalalignment='center', verticalalignment='center'
                 )

        #plt.axis((0.6, 1.5, 1.e-6, 5.e1))
        plt.xlim(0.6, 1.5)

        axis_font = {'fontname':'Times New Roman', 'size':'20'}
        leg_font = {'family':'serif', 'size':'16'}
        plt.legend(loc='lower right', prop=leg_font, numpoints=1)
        plt.xlabel('1000 / T (1/K)', **axis_font)
        plt.ylabel('Ignition delay (s)', **axis_font)
        plt.show()

        # save to file
        pp = PdfPages(os.path.join(figures_dir,
                      '{}_{}_phi={}.pdf'.format(model, fuel, equivalence_ratio))
                      )
        pp.savefig()
        pp.close()


==> anc/data/plot-Merchant-autoignition-skeletal.py <==
#! /usr/bin/env python
"""Plots validation of Merchant skeletal mechanisms for n-butanol ignition delays.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'Merchant-skeletal-ignition-validation')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

### n-butanol
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
Merchant_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-detailed.txt'), delimiter = ',')
Merchant_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-drgep.txt'), delimiter = ',')
Merchant_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-drgepsa.txt'), delimiter = ',')

plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,2], marker='o', linestyle='None', color='black')
plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,3], marker='o', linestyle='None', color='black')

plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,2], linestyle='-', color='blue')
plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,3], linestyle='-', color='blue')

plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,2], linestyle='--', color='red')
plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,3], linestyle='--', color='red')

plt.text(0.88, 1e-2, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.92, 1e-3, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 1.e-4, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6, 1.02, 1.e-6, 2.e-1))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_nbutanol_skel_comparison.pdf'))
pp.savefig()
pp.close()

plt.clf()

### iso-butanol
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
Merchant_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-detailed.txt'), delimiter = ',')
Merchant_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-drgep.txt'), delimiter = ',')
Merchant_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-drgepsa.txt'), delimiter = ',')

plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,2], marker='o', linestyle='None', color='black')
plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,3], marker='o', linestyle='None', color='black')

plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,2], linestyle='-', color='blue')
plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,3], linestyle='-', color='blue')

plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,2], linestyle='--', color='red')
plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,3], linestyle='--', color='red')

plt.text(0.88, 6e-3, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.92, 1e-3, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 1.e-4, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6, 1.02, 1.e-6, 2.e-1))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_isobutanol_skel_comparison.pdf'))
pp.savefig()
pp.close()

plt.clf()

### sec-butanol
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
Merchant_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-detailed.txt'), delimiter = ',')
Merchant_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-drgep.txt'), delimiter = ',')
Merchant_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-drgepsa.txt'), delimiter = ',')

plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,2], marker='o', linestyle='None', color='black')
plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,3], marker='o', linestyle='None', color='black')

plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,2], linestyle='-', color='blue')
plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,3], linestyle='-', color='blue')

plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,2], linestyle='--', color='red')
plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,3], linestyle='--', color='red')

plt.text(0.88, 2e-2, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.92, 3e-3, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 3.e-4, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6, 1.02, 1.e-6, 2.e-1))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_secbutanol_skel_comparison.pdf'))
pp.savefig()
pp.close()

plt.clf()

### tert-butanol
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
Merchant_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-detailed.txt'), delimiter = ',')
Merchant_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-drgep.txt'), delimiter = ',')
Merchant_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-drgepsa.txt'), delimiter = ',')

plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,2], marker='o', linestyle='None', color='black')
plt.semilogy(Merchant_detailed[:,0], Merchant_detailed[:,3], marker='o', linestyle='None', color='black')

plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,2], linestyle='-', color='blue')
plt.semilogy(Merchant_drgep[:,0], Merchant_drgep[:,3], linestyle='-', color='blue')

plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,2], linestyle='--', color='red')
plt.semilogy(Merchant_drgepsa[:,0], Merchant_drgepsa[:,3], linestyle='--', color='red')

plt.text(0.88, 2e-2, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.92, 3e-3, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 4.e-4, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6, 1.02, 1.e-6, 2.e-1))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_tertbutanol_skel_comparison.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Merchant-engine-massfractions.py <==
#! /usr/bin/env python
"""Plots butanol isomer mass fractions during engine simulation, for Merchant mechanism.
"""
from __future__ import print_function, division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'Merchant-engine-mass-fractions')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)
axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

## n-butanol
# crank angle (deg CA), mass fraction
nbutanol_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-detailed.txt'), delimiter = ',')
nbutanol_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-drgep.txt'), delimiter = ',')
nbutanol_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-drgepsa.txt'), delimiter = ',')

plt.plot(nbutanol_detailed[:,0], nbutanol_detailed[:,1], marker='.', linestyle='None', color='black', label='Detailed')
plt.plot(nbutanol_drgep[:,0], nbutanol_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(nbutanol_drgepsa[:,0], nbutanol_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')

# iso-butanol
isobutanol_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-detailed.txt'), delimiter = ',')
isobutanol_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-drgep.txt'), delimiter = ',')
isobutanol_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-drgepsa.txt'), delimiter = ',')

plt.plot(isobutanol_detailed[:,0], isobutanol_detailed[:,1], marker='.', linestyle='None', color='black')
plt.plot(isobutanol_drgep[:,0], isobutanol_drgep[:,1], linestyle='-', color='blue')
plt.plot(isobutanol_drgepsa[:,0], isobutanol_drgepsa[:,1], linestyle='--', color='red')

# sec-butanol
secbutanol_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-detailed.txt'), delimiter = ',')
secbutanol_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-drgep.txt'), delimiter = ',')
secbutanol_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-drgepsa.txt'), delimiter = ',')

plt.plot(secbutanol_detailed[:,0], secbutanol_detailed[:,1], marker='.', linestyle='None', color='black')
plt.plot(secbutanol_drgep[:,0], secbutanol_drgep[:,1], linestyle='-', color='blue')
plt.plot(secbutanol_drgepsa[:,0], secbutanol_drgepsa[:,1], linestyle='--', color='red')

# tert-butanol
tertbutanol_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-detailed.txt'), delimiter = ',')
tertbutanol_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-drgep.txt'), delimiter = ',')
tertbutanol_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-drgepsa.txt'), delimiter = ',')

plt.plot(tertbutanol_detailed[:,0], tertbutanol_detailed[:,1], marker='.', linestyle='None', color='black')
plt.plot(tertbutanol_drgep[:,0], tertbutanol_drgep[:,1], linestyle='-', color='blue')
plt.plot(tertbutanol_drgepsa[:,0], tertbutanol_drgepsa[:,1], linestyle='--', color='red')

plt.axis((-25, 0, -0.001, 0.05))

plt.annotate(r'$n$-butanol', fontsize=16, color='black',
              xy=(-15.625, 0.024), xytext=(-13.9, 0.028),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.text(-18.5, 0.02, 'isobutanol', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center')
#plt.annotate('isobutanol', fontsize=16, color='black',
#              xy=(-14.327, 0.028), xytext=(-17, 0.02),
#              horizontalalignment='center', verticalalignment='center',
#              arrowprops=dict(arrowstyle="-"))
plt.annotate(r'$sec$-butanol', fontsize=16, color='black',
              xy=(-12.40, 0.0382), xytext=(-13.735, 0.0325),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.text(-5.8, 0.03, r'$tert$-butanol', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center')

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)

plt.xlabel(r'Crank angle ($^{\circ}$CA)', **axis_font)
plt.ylabel('Fuel mass fraction', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_engine_massfractions.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Merchant-flamespeed-skeletal.py <==
#! /usr/bin/env python
"""Plots laminar flame speed validation of Merchant skeletal mechanisms for butanols.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'Merchant-skeletal-flamespeed-validation')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

### n-butanol
# Equivalence ratio, 1 atm, 20 atm, 40 atm
data_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-flamespeed-detailed.txt'), delimiter = ',')
data_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-flamespeed-DRGEP.txt'), delimiter = ',')
data_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol-flamespeed-DRGEPSA.txt'), delimiter = ',')

plt.plot(data_detailed[:,0], data_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.plot(data_detailed[:,0], data_detailed[:,2], marker='p', linestyle='None', color='black')
plt.plot(data_detailed[:,0], data_detailed[:,3], marker='p', linestyle='None', color='black')

plt.plot(data_drgep[:,0], data_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(data_drgep[:,0], data_drgep[:,2], linestyle='-', color='blue')
plt.plot(data_drgep[:,0], data_drgep[:,3], linestyle='-', color='blue')

plt.plot(data_drgepsa[:,0], data_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,2], linestyle='--', color='red')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,3], linestyle='--', color='red')

plt.text(1.0, 56, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.0, 30, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.0, 14, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.55, 1.65, 0., 75.))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel(u'Equivalence ratio, $\phi$', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_nbutanol_skel_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

### iso-butanol
# Equivalence ratio, 1 atm, 20 atm, 40 atm
data_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-flamespeed-detailed.txt'), delimiter = ',')
data_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-flamespeed-DRGEP.txt'), delimiter = ',')
data_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol-flamespeed-DRGEPSA.txt'), delimiter = ',')

plt.plot(data_detailed[:,0], data_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.plot(data_detailed[:,0], data_detailed[:,2], marker='p', linestyle='None', color='black')
plt.plot(data_detailed[:,0], data_detailed[:,3], marker='p', linestyle='None', color='black')

plt.plot(data_drgep[:,0], data_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(data_drgep[:,0], data_drgep[:,2], linestyle='-', color='blue')
plt.plot(data_drgep[:,0], data_drgep[:,3], linestyle='-', color='blue')

plt.plot(data_drgepsa[:,0], data_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,2], linestyle='--', color='red')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,3], linestyle='--', color='red')

plt.text(1.0, 55, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.0, 28, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.0, 15, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.55, 1.65, 0., 75.))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel(u'Equivalence ratio, $\phi$', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_isobutanol_skel_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

### sec-butanol
# Equivalence ratio, 1 atm, 20 atm, 40 atm
data_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-flamespeed-detailed.txt'), delimiter = ',')
data_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-flamespeed-DRGEP.txt'), delimiter = ',')
data_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol-flamespeed-DRGEPSA.txt'), delimiter = ',')

plt.plot(data_detailed[:,0], data_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.plot(data_detailed[:,0], data_detailed[:,2], marker='p', linestyle='None', color='black')
plt.plot(data_detailed[:,0], data_detailed[:,3], marker='p', linestyle='None', color='black')

plt.plot(data_drgep[:,0], data_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(data_drgep[:,0], data_drgep[:,2], linestyle='-', color='blue')
plt.plot(data_drgep[:,0], data_drgep[:,3], linestyle='-', color='blue')

plt.plot(data_drgepsa[:,0], data_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,2], linestyle='--', color='red')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,3], linestyle='--', color='red')

plt.text(1.0, 52, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.0, 28, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.0, 12, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.55, 1.65, 0., 75.))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel(u'Equivalence ratio, $\phi$', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_secbutanol_skel_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

### tert-butanol
# Equivalence ratio, 1 atm, 20 atm, 40 atm
data_detailed = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-flamespeed-detailed.txt'), delimiter = ',')
data_drgep = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-flamespeed-DRGEP.txt'), delimiter = ',')
data_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol-flamespeed-DRGEPSA.txt'), delimiter = ',')

plt.plot(data_detailed[:,0], data_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.plot(data_detailed[:,0], data_detailed[:,2], marker='p', linestyle='None', color='black')
plt.plot(data_detailed[:,0], data_detailed[:,3], marker='p', linestyle='None', color='black')

plt.plot(data_drgep[:,0], data_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(data_drgep[:,0], data_drgep[:,2], linestyle='-', color='blue')
plt.plot(data_drgep[:,0], data_drgep[:,3], linestyle='-', color='blue')

plt.plot(data_drgepsa[:,0], data_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,2], linestyle='--', color='red')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,3], linestyle='--', color='red')

plt.text(1.0, 48, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.0, 24, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.0, 10, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.55, 1.65, 0., 75.))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel(u'Equivalence ratio, $\phi$', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Merchant_tertbutanol_skel_flamespeed.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Sarathy-PSR-skeletal.py <==
#! /usr/bin/env python
"""Plots validation of Sarathy skeletal mechanisms for n-butanol PSR.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'Sarathy-skeletal-PSR-validation')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

### n-butanol
# Residence time (s), temperature (K)
data_detailed_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-detailed-1atm.txt'), delimiter = ',')
data_detailed_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-detailed-40atm.txt'), delimiter = ',')
data_drgep_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEP-1atm.txt'), delimiter = ',')
data_drgep_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEP-40atm.txt'), delimiter = ',')
data_drgepsa_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEPSA-1atm.txt'), delimiter = ',')
data_drgepsa_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEPSA-40atm.txt'), delimiter = ',')

# equivalence ratio = 0.5
data_detailed_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-detailed-1atm-phi0.5.txt'), delimiter = ',')
data_detailed_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-detailed-40atm-phi0.5.txt'), delimiter = ',')
data_drgep_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEP-1atm-phi0.5.txt'), delimiter = ',')
data_drgep_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEP-40atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEPSA-1atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEPSA-40atm-phi0.5.txt'), delimiter = ',')

# equivalence ratio = 1.5
data_detailed_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-detailed-1atm-phi1.5.txt'), delimiter = ',')
data_detailed_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-detailed-40atm-phi1.5.txt'), delimiter = ',')
data_drgep_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEP-1atm-phi1.5.txt'), delimiter = ',')
data_drgep_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEP-40atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEPSA-1atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-PSR-DRGEPSA-40atm-phi1.5.txt'), delimiter = ',')

# plot masked data to avoid clutter in lower branches

plt.semilogx(data_detailed_1[:,0], np.ma.masked_less(data_detailed_1[:,1], 1500),
             marker='.', linestyle='None', color='black', label='Detailed', markevery=3
             )
plt.semilogx(data_detailed_40[:,0], np.ma.masked_less(data_detailed_40[:,1], 1700),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phip5[:,0], np.ma.masked_less(data_detailed_1_phip5[:,1], 1300),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phip5[:,0], np.ma.masked_less(data_detailed_40_phip5[:,1], 1200),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phi1p5[:,0], np.ma.masked_less(data_detailed_1_phi1p5[:,1], 1500),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phi1p5[:,0], np.ma.masked_less(data_detailed_40_phi1p5[:,1], 1450),
             marker='.', linestyle='None', color='black', markevery=3
             )

plt.semilogx(data_drgep_1[:,0], np.ma.masked_less(data_drgep_1[:,1], 1500),
             linestyle='-', color='blue', label='DRGEP'
             )
plt.semilogx(data_drgep_40[:,0], np.ma.masked_less(data_drgep_40[:,1], 1700),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phip5[:,0], np.ma.masked_less(data_drgep_1_phip5[:,1], 1300),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phip5[:,0], np.ma.masked_less(data_drgep_40_phip5[:,1], 1200),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phi1p5[:,0], np.ma.masked_less(data_drgep_1_phi1p5[:,1], 1500),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phi1p5[:,0], np.ma.masked_less(data_drgep_40_phi1p5[:,1], 1450),
             linestyle='-', color='blue'
             )

plt.semilogx(data_drgepsa_1[:,0], np.ma.masked_less(data_drgepsa_1[:,1], 1500),
             linestyle='--', color='red', label='DRGEPSA'
             )
plt.semilogx(data_drgepsa_40[:,0], np.ma.masked_less(data_drgepsa_40[:,1], 1700),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phip5[:,0], np.ma.masked_less(data_drgepsa_1_phip5[:,1], 1300),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phip5[:,0], np.ma.masked_less(data_drgepsa_40_phip5[:,1], 1200),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phi1p5[:,0], np.ma.masked_less(data_drgepsa_1_phi1p5[:,1], 1500),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phi1p5[:,0], np.ma.masked_less(data_drgepsa_40_phi1p5[:,1], 1450),
             linestyle='--', color='red'
             )

plt.axis((2e-6, 0.9, 1200, 2500))

plt.text(1e-1, 2345, '$\phi$ = 1.0', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.text(1e-1, 2100, '$\phi$ = 1.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.text(1e-1, 1650, '$\phi$ = 0.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.annotate('1 atm', fontsize=16, color='black',
              xytext=(1e-3, 1700), xy=(1e-4, 1590),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-3, 1700), xy=(3e-4, 1585),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-3, 1700), xy=(1e-3, 1475),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('40 atm', fontsize=16, color='black',
              xytext=(1e-5, 1400), xy=(1e-5, 1850),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1400), xy=(5e-5, 1580),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1400), xy=(2.2e-3, 1440),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('Residence time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_nbutanol_skel_PSR.pdf'))
pp.savefig()
pp.close()

plt.clf()

### iso-butanol
# Residence time (s), temperature (K)
data_detailed_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-detailed-1atm.txt'), delimiter = ',')
data_detailed_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-detailed-40atm.txt'), delimiter = ',')
data_drgep_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEP-1atm.txt'), delimiter = ',')
data_drgep_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEP-40atm.txt'), delimiter = ',')
data_drgepsa_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEPSA-1atm.txt'), delimiter = ',')
data_drgepsa_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEPSA-40atm.txt'), delimiter = ',')

# equivalence ratio = 0.5
data_detailed_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-detailed-1atm-phi0.5.txt'), delimiter = ',')
data_detailed_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-detailed-40atm-phi0.5.txt'), delimiter = ',')
data_drgep_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEP-1atm-phi0.5.txt'), delimiter = ',')
data_drgep_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEP-40atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEPSA-1atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEPSA-40atm-phi0.5.txt'), delimiter = ',')

# equivalence ratio = 1.5
data_detailed_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-detailed-1atm-phi1.5.txt'), delimiter = ',')
data_detailed_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-detailed-40atm-phi1.5.txt'), delimiter = ',')
data_drgep_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEP-1atm-phi1.5.txt'), delimiter = ',')
data_drgep_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEP-40atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEPSA-1atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-PSR-DRGEPSA-40atm-phi1.5.txt'), delimiter = ',')

# plot masked data to avoid clutter in lower branches
plt.semilogx(data_detailed_1[:,0],
             np.ma.masked_less(data_detailed_1[:,1], 1500),
             marker='.', linestyle='None', color='black', label='Detailed', markevery=3
             )
plt.semilogx(data_detailed_40[:,0],
             np.ma.masked_less(data_detailed_40[:,1], 1700),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phip5[:,0],
             np.ma.masked_less(data_detailed_1_phip5[:,1], 1350),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phip5[:,0],
             np.ma.masked_less(data_detailed_40_phip5[:,1], 1200),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phi1p5[:,0],
             np.ma.masked_less(data_detailed_1_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phi1p5[:,0],
             np.ma.masked_less(data_detailed_40_phi1p5[:,1], 1400),
             marker='.', linestyle='None', color='black', markevery=3
             )

plt.semilogx(data_drgep_1[:,0],
             np.ma.masked_less(data_drgep_1[:,1], 1500),
             linestyle='-', color='blue', label='DRGEP'
             )
plt.semilogx(data_drgep_40[:,0],
             np.ma.masked_less(data_drgep_40[:,1], 1700),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phip5[:,0],
             np.ma.masked_less(data_drgep_1_phip5[:,1], 1350),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phip5[:,0],
             np.ma.masked_less(data_drgep_40_phip5[:,1], 1200),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phi1p5[:,0],
             np.ma.masked_less(data_drgep_1_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phi1p5[:,0],
             np.ma.masked_less(data_drgep_40_phi1p5[:,1], 1400),
             linestyle='-', color='blue'
             )

plt.semilogx(data_drgepsa_1[:,0],
             np.ma.masked_less(data_drgepsa_1[:,1], 1500),
             linestyle='--', color='red', label='DRGEPSA'
             )
plt.semilogx(data_drgepsa_40[:,0],
             np.ma.masked_less(data_drgepsa_40[:,1], 1700),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phip5[:,0],
             np.ma.masked_less(data_drgepsa_1_phip5[:,1], 1350),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phip5[:,0],
             np.ma.masked_less(data_drgepsa_40_phip5[:,1], 1200),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_1_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_40_phi1p5[:,1], 1400),
             linestyle='--', color='red'
             )

plt.axis((2e-6, 0.8, 1200, 2500))

plt.text(1e-1, 2340, '$\phi$ = 1.0', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 1650, '$\phi$ = 0.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 2100, '$\phi$ = 1.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.annotate('1 atm', fontsize=16, color='black',
              xytext=(2e-3, 1700), xy=(2e-3, 1518),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1700), xy=(3e-4, 1700),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1700), xy=(4.5e-4, 1512),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('40 atm', fontsize=16, color='black',
              xytext=(1e-5, 1300), xy=(3.3e-3, 1300),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1300), xy=(2.3e-5, 1800),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1300), xy=(8e-5, 1565),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('Residence time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_isobutanol_skel_PSR.pdf'))
pp.savefig()
pp.close()

plt.clf()

### sec-butanol
# Residence time (s), temperature (K)
data_detailed_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-detailed-1atm.txt'), delimiter = ',')
data_detailed_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-detailed-40atm.txt'), delimiter = ',')
data_drgep_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEP-1atm.txt'), delimiter = ',')
data_drgep_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEP-40atm.txt'), delimiter = ',')
data_drgepsa_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEPSA-1atm.txt'), delimiter = ',')
data_drgepsa_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEPSA-40atm.txt'), delimiter = ',')

# equivalence ratio = 0.5
data_detailed_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-detailed-1atm-phi0.5.txt'), delimiter = ',')
data_detailed_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-detailed-40atm-phi0.5.txt'), delimiter = ',')
data_drgep_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEP-1atm-phi0.5.txt'), delimiter = ',')
data_drgep_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEP-40atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEPSA-1atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEPSA-40atm-phi0.5.txt'), delimiter = ',')

# equivalence ratio = 1.5
data_detailed_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-detailed-1atm-phi1.5.txt'), delimiter = ',')
data_detailed_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-detailed-40atm-phi1.5.txt'), delimiter = ',')
data_drgep_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEP-1atm-phi1.5.txt'), delimiter = ',')
data_drgep_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEP-40atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEPSA-1atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-PSR-DRGEPSA-40atm-phi1.5.txt'), delimiter = ',')


# plot masked data to avoid clutter in lower branches
plt.semilogx(data_detailed_1[:,0],
             np.ma.masked_less(data_detailed_1[:,1], 1500),
             marker='.', linestyle='None', color='black', label='Detailed', markevery=3
             )
plt.semilogx(data_detailed_40[:,0],
             np.ma.masked_less(data_detailed_40[:,1], 1700),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phip5[:,0],
             np.ma.masked_less(data_detailed_1_phip5[:,1], 1300),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phip5[:,0],
             np.ma.masked_less(data_detailed_40_phip5[:,1], 1200),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phi1p5[:,0],
             np.ma.masked_less(data_detailed_1_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phi1p5[:,0],
             np.ma.masked_less(data_detailed_40_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )

plt.semilogx(data_drgep_1[:,0],
             np.ma.masked_less(data_drgep_1[:,1], 1500),
             linestyle='-', color='blue', label='DRGEP'
             )
plt.semilogx(data_drgep_40[:,0],
             np.ma.masked_less(data_drgep_40[:,1], 1700),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phip5[:,0],
             np.ma.masked_less(data_drgep_1_phip5[:,1], 1300),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phip5[:,0],
             np.ma.masked_less(data_drgep_40_phip5[:,1], 1200),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phi1p5[:,0],
             np.ma.masked_less(data_drgep_1_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phi1p5[:,0],
             np.ma.masked_less(data_drgep_40_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )

plt.semilogx(data_drgepsa_1[:,0],
             np.ma.masked_less(data_drgepsa_1[:,1], 1500),
             linestyle='--', color='red', label='DRGEPSA'
             )
plt.semilogx(data_drgepsa_40[:,0],
             np.ma.masked_less(data_drgepsa_40[:,1], 1700),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phip5[:,0],
             np.ma.masked_less(data_drgepsa_1_phip5[:,1], 1300),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phip5[:,0],
             np.ma.masked_less(data_drgepsa_40_phip5[:,1], 1200),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_1_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_40_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )

plt.axis((2e-6, 0.8, 1250, 2500))

plt.text(1e-1, 2340, '$\phi$ = 1.0', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 1630, '$\phi$ = 0.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 2070, '$\phi$ = 1.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.annotate('1 atm', fontsize=16, color='black',
              xytext=(1e-3, 1700), xy=(1e-3, 1470),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-3, 1700), xy=(2e-4, 1700),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-3, 1700), xy=(1e-4, 1600),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('40 atm', fontsize=16, color='black',
              xytext=(1e-5, 1500), xy=(1.6e-5, 1800),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1500), xy=(5.0e-5, 1682),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(1e-5, 1500), xy=(3e-3, 1400),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('Residence time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_secbutanol_skel_PSR.pdf'))
pp.savefig()
pp.close()

plt.clf()

### tert-butanol
# Residence time (s), temperature (K)
data_detailed_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-detailed-1atm.txt'), delimiter = ',')
data_detailed_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-detailed-40atm.txt'), delimiter = ',')
data_drgep_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEP-1atm.txt'), delimiter = ',')
data_drgep_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEP-40atm.txt'), delimiter = ',')
data_drgepsa_1 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEPSA-1atm.txt'), delimiter = ',')
data_drgepsa_40 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEPSA-40atm.txt'), delimiter = ',')

# equivalence ratio = 0.5
data_detailed_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-detailed-1atm-phi0.5.txt'), delimiter = ',')
data_detailed_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-detailed-40atm-phi0.5.txt'), delimiter = ',')
data_drgep_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEP-1atm-phi0.5.txt'), delimiter = ',')
data_drgep_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEP-40atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_1_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEPSA-1atm-phi0.5.txt'), delimiter = ',')
data_drgepsa_40_phip5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEPSA-40atm-phi0.5.txt'), delimiter = ',')

# equivalence ratio = 1.5
data_detailed_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-detailed-1atm-phi1.5.txt'), delimiter = ',')
data_detailed_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-detailed-40atm-phi1.5.txt'), delimiter = ',')
data_drgep_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEP-1atm-phi1.5.txt'), delimiter = ',')
data_drgep_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEP-40atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_1_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEPSA-1atm-phi1.5.txt'), delimiter = ',')
data_drgepsa_40_phi1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-PSR-DRGEPSA-40atm-phi1.5.txt'), delimiter = ',')


# plot masked data to avoid clutter in lower branches
plt.semilogx(data_detailed_1[:,0],
             np.ma.masked_less(data_detailed_1[:,1], 1600),
             marker='.', linestyle='None', color='black', label='Detailed', markevery=3
             )
plt.semilogx(data_detailed_40[:,0],
             np.ma.masked_less(data_detailed_40[:,1], 1700),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phip5[:,0],
             np.ma.masked_less(data_detailed_1_phip5[:,1], 1300),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phip5[:,0],
             np.ma.masked_less(data_detailed_40_phip5[:,1], 1200),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_1_phi1p5[:,0],
             np.ma.masked_less(data_detailed_1_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )
plt.semilogx(data_detailed_40_phi1p5[:,0],
             np.ma.masked_less(data_detailed_40_phi1p5[:,1], 1600),
             marker='.', linestyle='None', color='black', markevery=3
             )

plt.semilogx(data_drgep_1[:,0],
             np.ma.masked_less(data_drgep_1[:,1], 1600),
             linestyle='-', color='blue', label='DRGEP'
             )
plt.semilogx(data_drgep_40[:,0],
             np.ma.masked_less(data_drgep_40[:,1], 1700),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phip5[:,0],
             np.ma.masked_less(data_drgep_1_phip5[:,1], 1300),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phip5[:,0],
             np.ma.masked_less(data_drgep_40_phip5[:,1], 1200),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_1_phi1p5[:,0],
             np.ma.masked_less(data_drgep_1_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )
plt.semilogx(data_drgep_40_phi1p5[:,0],
             np.ma.masked_less(data_drgep_40_phi1p5[:,1], 1600),
             linestyle='-', color='blue'
             )

plt.semilogx(data_drgepsa_1[:,0],
             np.ma.masked_less(data_drgepsa_1[:,1], 1600),
             linestyle='--', color='red', label='DRGEPSA'
             )
plt.semilogx(data_drgepsa_40[:,0],
             np.ma.masked_less(data_drgepsa_40[:,1], 1700),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phip5[:,0],
             np.ma.masked_less(data_drgepsa_1_phip5[:,1], 1300),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phip5[:,0],
             np.ma.masked_less(data_drgepsa_40_phip5[:,1], 1200),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_1_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_1_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )
plt.semilogx(data_drgepsa_40_phi1p5[:,0],
             np.ma.masked_less(data_drgepsa_40_phi1p5[:,1], 1600),
             linestyle='--', color='red'
             )

plt.axis((1e-5, 0.8, 1250, 2500))

plt.text(1e-1, 2325, '$\phi$ = 1.0', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 1630, '$\phi$ = 0.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )
plt.text(1e-1, 2060, '$\phi$ = 1.5', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center'
         )

plt.annotate('1 atm', fontsize=16, color='black',
              xytext=(2e-3, 1750), xy=(2e-3, 1510),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1750), xy=(4e-4, 1750),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('1 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(2e-3, 1750), xy=(1.6e-4, 1640),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('40 atm', fontsize=16, color='black',
              xytext=(3e-5, 1500), xy=(3e-5, 1800),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(3e-5, 1500), xy=(1e-4, 1625),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('40 atm', fontsize=16, color='black', alpha=0.0,
              xytext=(3e-5, 1500), xy=(3.5e-3, 1400),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('Residence time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_tertbutanol_skel_PSR.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Sarathy-autoignition-full-validation.py <==
#! /usr/bin/env python
"""Plots validation of Sarathy skeletal mechanisms for n-butanol ignition delays.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

model = 'Sarathy'

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', model + '-full-autoignition-validation')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

for fuel in ['nbut', 'ibut', 'sbut', 'tbut']:

    for equivalence_ratio in ['0.2', '0.5', '1.0', '1.5', '2.0']:
        plt.clf()

        filename = '{}_{}_phi={}.csv'.format(model, fuel, equivalence_ratio)

        data = np.genfromtxt(os.path.join(data_dir, filename), delimiter=',')
        # contents:
        # 1000/T, Detailed 1atm, Detailed 20atm, Detailed 40atm, DRGEP 1atm, DRGEP 20atm,
        # DRGEPSA 40atm, DRGEPSA 1atm, DRGEPSA 20atm, DRGEPSA 40atm

        # Detailed: 1 atm, 20 atm, 40 atm
        plt.semilogy(data[:,0], data[:,1], marker='o', linestyle='None', color='black',
                     label='Detailed')
        plt.semilogy(data[:,0], data[:,2], marker='o', linestyle='None', color='black')
        plt.semilogy(data[:,0], data[:,3], marker='o', linestyle='None', color='black')

        # DRGEP: 1 atm, 20 atm, 40 atm
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,1]), data[:,4]),
                     linestyle='-', color='blue', label='DRGEP')
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,2]), data[:,5]),
                     linestyle='-', color='blue')
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,3]), data[:,6]),
                     linestyle='-', color='blue')

        # DRGEPSA: 1 atm, 20 atm, 40 atm
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,1]), data[:,7]),
                     linestyle='--', color='red', label='DRGEPSA')
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,2]), data[:,8]),
                     linestyle='--', color='red')
        plt.semilogy(data[:,0], np.ma.masked_where(np.isnan(data[:,3]), data[:,9]),
                     linestyle='--', color='red')

        # find closest values to T = 1000 for pressure labels
        x_loc = 1.0
        idx = np.argmin(np.abs(data[:,0] - x_loc))
        y_loc = data[idx, 1] * 3.0
        plt.text(x_loc, y_loc, '1 atm', fontsize=14, color='black',
                 horizontalalignment='center', verticalalignment='center'
                 )

        x_loc = 1.0
        idx = np.argmin(np.abs(data[:,0] - x_loc))
        y_loc = data[idx, 2] * 2.5
        plt.text(x_loc, y_loc, '20 atm', fontsize=14, color='black',
                 horizontalalignment='center', verticalalignment='center'
                 )

        x_loc = 1.0
        idx = np.argmin(np.abs(data[:,0] - x_loc))
        y_loc = data[idx, 3] / 3.0
        plt.text(x_loc, y_loc, '40 atm', fontsize=14, color='black',
                 horizontalalignment='center', verticalalignment='center'
                 )

        #plt.axis((0.6, 1.5, 1.e-6, 5.e1))
        plt.xlim(0.6, 1.5)

        axis_font = {'fontname':'Times New Roman', 'size':'20'}
        leg_font = {'family':'serif', 'size':'16'}
        plt.legend(loc='lower right', prop=leg_font, numpoints=1)
        plt.xlabel('1000 / T (1/K)', **axis_font)
        plt.ylabel('Ignition delay (s)', **axis_font)
        plt.show()

        # save to file
        pp = PdfPages(os.path.join(figures_dir,
                      '{}_{}_phi={}.pdf'.format(model, fuel, equivalence_ratio))
                      )
        pp.savefig()
        pp.close()


==> anc/data/plot-Sarathy-autoignition-skeletal.py <==
#! /usr/bin/env python
"""Plots validation of Sarathy skeletal mechanisms for n-butanol ignition delays.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'Sarathy-skeletal-ignition-validation')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

### n-butanol
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
sarathy_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-detailed.txt'), delimiter = ',')
sarathy_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-drgep.txt'), delimiter = ',')
sarathy_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-drgepsa.txt'), delimiter = ',')

plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,2], marker='o', linestyle='None', color='black')
plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,3], marker='o', linestyle='None', color='black')

plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,2], linestyle='-', color='blue')
plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,3], linestyle='-', color='blue')

plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,2], linestyle='--', color='red')
plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,3], linestyle='--', color='red')

plt.text(0.88, 1e-2, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.92, 1e-3, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 1.e-4, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6, 1.02, 1.e-6, 2.e-1))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_nbutanol_skel_comparison.pdf'))
pp.savefig()
pp.close()

plt.clf()

### iso-butanol
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
sarathy_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-detailed.txt'), delimiter = ',')
sarathy_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-drgep.txt'), delimiter = ',')
sarathy_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-drgepsa.txt'), delimiter = ',')

plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,2], marker='o', linestyle='None', color='black')
plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,3], marker='o', linestyle='None', color='black')

plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,2], linestyle='-', color='blue')
plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,3], linestyle='-', color='blue')

plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,2], linestyle='--', color='red')
plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,3], linestyle='--', color='red')

plt.text(0.88, 1e-2, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.92, 1e-3, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 1.e-4, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6, 1.02, 1.e-6, 2.e-1))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_isobutanol_skel_comparison.pdf'))
pp.savefig()
pp.close()

plt.clf()

### sec-butanol
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
sarathy_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-detailed.txt'), delimiter = ',')
sarathy_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-drgep.txt'), delimiter = ',')
sarathy_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-drgepsa.txt'), delimiter = ',')

plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,2], marker='o', linestyle='None', color='black')
plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,3], marker='o', linestyle='None', color='black')

plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,2], linestyle='-', color='blue')
plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,3], linestyle='-', color='blue')

plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,2], linestyle='--', color='red')
plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,3], linestyle='--', color='red')

plt.text(0.88, 1e-2, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.92, 1e-3, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 1.e-4, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6, 1.02, 1.e-6, 2.e-1))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_secbutanol_skel_comparison.pdf'))
pp.savefig()
pp.close()

plt.clf()

### tert-butanol
# 1000/T (1/K), 1 atm, 20 atm, 40 atm
sarathy_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-detailed.txt'), delimiter = ',')
sarathy_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-drgep.txt'), delimiter = ',')
sarathy_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-drgepsa.txt'), delimiter = ',')

plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,2], marker='o', linestyle='None', color='black')
plt.semilogy(sarathy_detailed[:,0], sarathy_detailed[:,3], marker='o', linestyle='None', color='black')

plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,2], linestyle='-', color='blue')
plt.semilogy(sarathy_drgep[:,0], sarathy_drgep[:,3], linestyle='-', color='blue')

plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,2], linestyle='--', color='red')
plt.semilogy(sarathy_drgepsa[:,0], sarathy_drgepsa[:,3], linestyle='--', color='red')

plt.text(0.88, 2e-2, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.92, 2.5e-3, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 2.e-4, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6, 1.02, 1.e-6, 2.e-1))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower right', prop=leg_font, numpoints=1)
plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_tertbutanol_skel_comparison.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Sarathy-engine-massfractions.py <==
#! /usr/bin/env python
"""Plots butanol isomer mass fractions during engine simulation, for Sarathy mechanism.
"""
from __future__ import print_function, division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'Sarathy-engine-mass-fractions')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)
axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

## n-butanol
# crank angle (deg CA), mass fraction
nbutanol_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-detailed.txt'), delimiter = ',')
nbutanol_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-drgep.txt'), delimiter = ',')
nbutanol_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-drgepsa.txt'), delimiter = ',')

plt.plot(nbutanol_detailed[:,0], nbutanol_detailed[:,1], marker='.', linestyle='None', color='black', label='Detailed')
plt.plot(nbutanol_drgep[:,0], nbutanol_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(nbutanol_drgepsa[:,0], nbutanol_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')

# iso-butanol
isobutanol_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-detailed.txt'), delimiter = ',')
isobutanol_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-drgep.txt'), delimiter = ',')
isobutanol_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-drgepsa.txt'), delimiter = ',')

plt.plot(isobutanol_detailed[:,0], isobutanol_detailed[:,1], marker='.', linestyle='None', color='black')
plt.plot(isobutanol_drgep[:,0], isobutanol_drgep[:,1], linestyle='-', color='blue')
plt.plot(isobutanol_drgepsa[:,0], isobutanol_drgepsa[:,1], linestyle='--', color='red')

# sec-butanol
secbutanol_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-detailed.txt'), delimiter = ',')
secbutanol_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-drgep.txt'), delimiter = ',')
secbutanol_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-drgepsa.txt'), delimiter = ',')

plt.plot(secbutanol_detailed[:,0], secbutanol_detailed[:,1], marker='.', linestyle='None', color='black')
plt.plot(secbutanol_drgep[:,0], secbutanol_drgep[:,1], linestyle='-', color='blue')
plt.plot(secbutanol_drgepsa[:,0], secbutanol_drgepsa[:,1], linestyle='--', color='red')

# tert-butanol
tertbutanol_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-detailed.txt'), delimiter = ',')
tertbutanol_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-drgep.txt'), delimiter = ',')
tertbutanol_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-drgepsa.txt'), delimiter = ',')

plt.plot(tertbutanol_detailed[:,0], tertbutanol_detailed[:,1], marker='.', linestyle='None', color='black')
plt.plot(tertbutanol_drgep[:,0], tertbutanol_drgep[:,1], linestyle='-', color='blue')
plt.plot(tertbutanol_drgepsa[:,0], tertbutanol_drgepsa[:,1], linestyle='--', color='red')

plt.axis((-20, -6, -0.001, 0.045))

plt.text(-16.5, 0.03, r'$n$-butanol', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center')
plt.annotate('isobutanol', fontsize=16, color='black',
              xy=(-14.327, 0.028), xytext=(-17, 0.02),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate(r'$sec$-butanol', fontsize=16, color='black',
              xy=(-13.735, 0.0325), xytext=(-12, 0.04),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.text(-9.5, 0.03, r'$tert$-butanol', fontsize=16, color='black',
         horizontalalignment='center', verticalalignment='center')

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)

plt.xlabel(r'Crank angle ($^{\circ}$CA)', **axis_font)
plt.ylabel('Fuel mass fraction', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_engine_massfractions.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Sarathy-flamespeed-skeletal.py <==
#! /usr/bin/env python
"""Plots laminar flame speed validation of Sarathy skeletal mechanisms for butanols.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'Sarathy-skeletal-flamespeed-validation')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

### n-butanol
# Equivalence ratio, 1 atm, 20 atm, 40 atm
data_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-flamespeed-detailed.txt'), delimiter = ',')
data_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-flamespeed-DRGEP.txt'), delimiter = ',')
data_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol-flamespeed-DRGEPSA.txt'), delimiter = ',')

plt.plot(data_detailed[:,0], data_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.plot(data_detailed[:,0], data_detailed[:,2], marker='p', linestyle='None', color='black')
plt.plot(data_detailed[:,0], data_detailed[:,3], marker='p', linestyle='None', color='black')

plt.plot(data_drgep[:,0], data_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(data_drgep[:,0], data_drgep[:,2], linestyle='-', color='blue')
plt.plot(data_drgep[:,0], data_drgep[:,3], linestyle='-', color='blue')

plt.plot(data_drgepsa[:,0], data_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,2], linestyle='--', color='red')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,3], linestyle='--', color='red')

plt.text(1.1, 56, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.1, 30, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.1, 14, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.55, 1.65, 0., 75.))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel(u'Equivalence ratio, $\phi$', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_nbutanol_skel_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

### iso-butanol
# Equivalence ratio, 1 atm, 20 atm, 40 atm
data_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-flamespeed-detailed.txt'), delimiter = ',')
data_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-flamespeed-DRGEP.txt'), delimiter = ',')
data_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol-flamespeed-DRGEPSA.txt'), delimiter = ',')

plt.plot(data_detailed[:,0], data_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.plot(data_detailed[:,0], data_detailed[:,2], marker='p', linestyle='None', color='black')
plt.plot(data_detailed[:,0], data_detailed[:,3], marker='p', linestyle='None', color='black')

plt.plot(data_drgep[:,0], data_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(data_drgep[:,0], data_drgep[:,2], linestyle='-', color='blue')
plt.plot(data_drgep[:,0], data_drgep[:,3], linestyle='-', color='blue')

plt.plot(data_drgepsa[:,0], data_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,2], linestyle='--', color='red')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,3], linestyle='--', color='red')

plt.text(1.1, 50, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.1, 25, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.1, 12, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.55, 1.65, 0., 75.))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel(u'Equivalence ratio, $\phi$', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_isobutanol_skel_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

### sec-butanol
# Equivalence ratio, 1 atm, 20 atm, 40 atm
data_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-flamespeed-detailed.txt'), delimiter = ',')
data_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-flamespeed-DRGEP.txt'), delimiter = ',')
data_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol-flamespeed-DRGEPSA.txt'), delimiter = ',')

plt.plot(data_detailed[:,0], data_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.plot(data_detailed[:,0], data_detailed[:,2], marker='p', linestyle='None', color='black')
plt.plot(data_detailed[:,0], data_detailed[:,3], marker='p', linestyle='None', color='black')

plt.plot(data_drgep[:,0], data_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(data_drgep[:,0], data_drgep[:,2], linestyle='-', color='blue')
plt.plot(data_drgep[:,0], data_drgep[:,3], linestyle='-', color='blue')

plt.plot(data_drgepsa[:,0], data_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,2], linestyle='--', color='red')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,3], linestyle='--', color='red')

plt.text(1.1, 52, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.1, 28, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.1, 12, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.55, 1.65, 0., 75.))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel(u'Equivalence ratio, $\phi$', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_secbutanol_skel_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

### tert-butanol
# Equivalence ratio, 1 atm, 20 atm, 40 atm
data_detailed = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-flamespeed-detailed.txt'), delimiter = ',')
data_drgep = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-flamespeed-DRGEP.txt'), delimiter = ',')
data_drgepsa = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol-flamespeed-DRGEPSA.txt'), delimiter = ',')

plt.plot(data_detailed[:,0], data_detailed[:,1], marker='o', linestyle='None', color='black', label='Detailed')
plt.plot(data_detailed[:,0], data_detailed[:,2], marker='p', linestyle='None', color='black')
plt.plot(data_detailed[:,0], data_detailed[:,3], marker='p', linestyle='None', color='black')

plt.plot(data_drgep[:,0], data_drgep[:,1], linestyle='-', color='blue', label='DRGEP')
plt.plot(data_drgep[:,0], data_drgep[:,2], linestyle='-', color='blue')
plt.plot(data_drgep[:,0], data_drgep[:,3], linestyle='-', color='blue')

plt.plot(data_drgepsa[:,0], data_drgepsa[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,2], linestyle='--', color='red')
plt.plot(data_drgepsa[:,0], data_drgepsa[:,3], linestyle='--', color='red')

plt.text(1.1, 52, '1 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.1, 22, '20 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(1.1, 10, '40 atm', fontsize=16, color='black',
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.55, 1.65, 0., 75.))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel(u'Equivalence ratio, $\phi$', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_tertbutanol_skel_flamespeed.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Sarathy-nbutanol-flamespeed-sensitivity.py <==
#! /usr/bin/env python
"""Plots sensitivity coefficients of laminar flame speed to various reactions, for Sarathy mechanism.
"""
from __future__ import print_function, division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)
axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

# reaction strings given in first column
reactions = np.genfromtxt(os.path.join(data_dir, 'Sarathy-flamespeed-sensitivity.txt'), usecols=0, delimiter=',', dtype=str)
# sensitivity coefficients for detailed, DRGEP, DRGEPSA mechanisms
data = np.genfromtxt(os.path.join(data_dir, 'Sarathy-flamespeed-sensitivity.txt'), delimiter=',')[:,1:]

fig, ax = plt.subplots()

pos = np.arange(len(data))
bar_width = 0.3

ax.barh(pos + bar_width, data[:,0], height=bar_width, align='center', color='black', label='Detailed')
rects = ax.barh(pos, data[:,1], height=bar_width, align='center', color='blue', label='DRGEP')
ax.barh(pos - bar_width, data[:,2], height=bar_width, align='center', color='red', label='DRGEPSA')

for rect in rects:
    width = rect.get_width()

    # align to either the left or right depending on if sensitivity value is
    # positive or negative
    if rect.get_x() < 0:
        align = 'left'
        xpos = 0.01
    else:
        align = 'right'
        xpos = -0.01

    ax.text(xpos, rect.get_y(), reactions[rects.index(rect)],
            verticalalignment='center', horizontalalignment=align
            )

ax.set_xlim([-0.275, 0.35])
ax.set_ylim([pos[0] - 2*bar_width, pos[-1] + 2*bar_width])
# move left spine to zero location in data space
ax.spines['left'].set_position(('data',0))
# remove right spine
ax.spines['right'].set_color('none')
# remove y tick labels
ax.get_yaxis().set_ticks([])

ax.legend(loc='center right', prop=leg_font, numpoints=1)
ax.set_xlabel('Sensitivity coefficient of laminar flame speed', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'nbutanol_flamespeed_sensitivity.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-Sarathy-nbutanol-temperature-profile.py <==
#! /usr/bin/env python
"""Plots validation of Sarathy skeletal mechanisms for n-butanol autoignition temperature
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

# phi = 1.0
data_dir = os.path.join(home_dir, 'data', 'Sarathy-temperature-profile-phi-1.0')

### n-butanol
# time (s), temperature (K)
temp_det_1000 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-temperature-1000K.txt'), delimiter = ',')
temp_det_1200 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-temperature-1200K.txt'), delimiter = ',')
temp_det_1400 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-temperature-1400K.txt'), delimiter = ',')
temp_det_1600 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-temperature-1600K.txt'), delimiter = ',')

temp_drgep_1000 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEP-temperature-1000K.txt'), delimiter = ',')
temp_drgep_1200 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEP-temperature-1200K.txt'), delimiter = ',')
temp_drgep_1400 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEP-temperature-1400K.txt'), delimiter = ',')
temp_drgep_1600 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEP-temperature-1600K.txt'), delimiter = ',')

temp_drgepsa_1000 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEPSA-temperature-1000K.txt'), delimiter = ',')
temp_drgepsa_1200 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEPSA-temperature-1200K.txt'), delimiter = ',')
temp_drgepsa_1400 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEPSA-temperature-1400K.txt'), delimiter = ',')
temp_drgepsa_1600 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEPSA-temperature-1600K.txt'), delimiter = ',')

plt.semilogx(temp_det_1000[:,0], temp_det_1000[:,1], marker='.', linestyle='None', color='black', label='Detailed')
plt.semilogx(temp_det_1200[:,0], temp_det_1200[:,1], marker='.', linestyle='None', color='black')
plt.semilogx(temp_det_1400[:,0], temp_det_1400[:,1], marker='.', linestyle='None', color='black')
plt.semilogx(temp_det_1600[:,0], temp_det_1600[:,1], marker='.', linestyle='None', color='black')

plt.semilogx(temp_drgep_1000[:,0], temp_drgep_1000[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogx(temp_drgep_1200[:,0], temp_drgep_1200[:,1], linestyle='-', color='blue')
plt.semilogx(temp_drgep_1400[:,0], temp_drgep_1400[:,1], linestyle='--', color='blue')
plt.semilogx(temp_drgep_1600[:,0], temp_drgep_1600[:,1], linestyle='-', color='blue')

plt.semilogx(temp_drgepsa_1000[:,0], temp_drgepsa_1000[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogx(temp_drgepsa_1200[:,0], temp_drgepsa_1200[:,1], linestyle='--', color='red')
plt.semilogx(temp_drgepsa_1400[:,0], temp_drgepsa_1400[:,1], linestyle='--', color='red')
plt.semilogx(temp_drgepsa_1600[:,0], temp_drgepsa_1600[:,1], linestyle='--', color='red')

plt.axis((1.e-8, 1.e-2, 800, 3500))

plt.text(4e-4, 1100, u'$T_0$ = 1000 K', fontsize=15, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(2.5e-5, 1300, u'$T_0$ = 1200 K', fontsize=15, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(2e-6, 1500, u'$T_0$ = 1400 K', fontsize=15, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(3e-7, 1700, u'$T_0$ = 1600 K', fontsize=15, color='black',
        horizontalalignment='center', verticalalignment='center')

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper left', prop=leg_font, numpoints=1)
plt.xlabel('Time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_nbutanol_temperature_profile_phi1p0.pdf'))
pp.savefig()
pp.close()

plt.clf()

# phi = 0.5
data_dir = os.path.join(home_dir, 'data', 'Sarathy-temperature-profile-phi-0.5')

### n-butanol
# time (s), temperature (K)
temp_det_1000 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-temperature-1000K.txt'), delimiter = ',')
temp_det_1200 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-temperature-1200K.txt'), delimiter = ',')
temp_det_1400 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-temperature-1400K.txt'), delimiter = ',')
temp_det_1600 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-temperature-1600K.txt'), delimiter = ',')

temp_drgep_1000 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEP-temperature-1000K.txt'), delimiter = ',')
temp_drgep_1200 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEP-temperature-1200K.txt'), delimiter = ',')
temp_drgep_1400 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEP-temperature-1400K.txt'), delimiter = ',')
temp_drgep_1600 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEP-temperature-1600K.txt'), delimiter = ',')

temp_drgepsa_1000 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEPSA-temperature-1000K.txt'), delimiter = ',')
temp_drgepsa_1200 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEPSA-temperature-1200K.txt'), delimiter = ',')
temp_drgepsa_1400 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEPSA-temperature-1400K.txt'), delimiter = ',')
temp_drgepsa_1600 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-DRGEPSA-temperature-1600K.txt'), delimiter = ',')

plt.semilogx(temp_det_1000[:,0], temp_det_1000[:,1], marker='.', linestyle='None', color='black', label='Detailed')
plt.semilogx(temp_det_1200[:,0], temp_det_1200[:,1], marker='.', linestyle='None', color='black')
plt.semilogx(temp_det_1400[:,0], temp_det_1400[:,1], marker='.', linestyle='None', color='black')
plt.semilogx(temp_det_1600[:,0], temp_det_1600[:,1], marker='.', linestyle='None', color='black')

plt.semilogx(temp_drgep_1000[:,0], temp_drgep_1000[:,1], linestyle='-', color='blue', label='DRGEP')
plt.semilogx(temp_drgep_1200[:,0], temp_drgep_1200[:,1], linestyle='-', color='blue')
plt.semilogx(temp_drgep_1400[:,0], temp_drgep_1400[:,1], linestyle='--', color='blue')
plt.semilogx(temp_drgep_1600[:,0], temp_drgep_1600[:,1], linestyle='-', color='blue')

plt.semilogx(temp_drgepsa_1000[:,0], temp_drgepsa_1000[:,1], linestyle='--', color='red', label='DRGEPSA')
plt.semilogx(temp_drgepsa_1200[:,0], temp_drgepsa_1200[:,1], linestyle='--', color='red')
plt.semilogx(temp_drgepsa_1400[:,0], temp_drgepsa_1400[:,1], linestyle='--', color='red')
plt.semilogx(temp_drgepsa_1600[:,0], temp_drgepsa_1600[:,1], linestyle='--', color='red')

plt.axis((1.e-8, 1.e-2, 800, 3500))

plt.text(4e-4, 1100, u'$T_0$ = 1000 K', fontsize=15, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(2.5e-5, 1300, u'$T_0$ = 1200 K', fontsize=15, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(2e-6, 1500, u'$T_0$ = 1400 K', fontsize=15, color='black',
        horizontalalignment='center', verticalalignment='center')
plt.text(3e-7, 1700, u'$T_0$ = 1600 K', fontsize=15, color='black',
        horizontalalignment='center', verticalalignment='center')

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper left', prop=leg_font, numpoints=1)
plt.xlabel('Time (s)', **axis_font)
plt.ylabel('Temperature (K)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'Sarathy_nbutanol_temperature_profile_phi0p5.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-butanols-flamespeed-exp.py <==
#! /usr/bin/env python
"""Plots comparison of butanol isomers experimental and simulated laminar flame speeds.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'laminar-flame-exp')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)
axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

## n-butanol

# experimental data
# equivalence ratio, flame speed [cm/s]
exp_data = np.genfromtxt(os.path.join(data_dir, 'nbutanol-flamespeed-Veloo.txt'), delimiter = ',')
# simulated results
# equivalence ratio, flame speed [cm/s]
sim_data = np.genfromtxt(os.path.join(data_dir, 'nbutanol-flamespeed-simulated.txt'), delimiter = ',')

plt.plot(exp_data[:,0], exp_data[:,1], marker='o', linestyle='None', color='blue', label='Experiment')
plt.plot(sim_data[:,0], sim_data[:,1], linestyle='-', color='black', label='Sarathy detailed')
plt.plot(sim_data[:,0], sim_data[:,2], linestyle='--', color='green', label='Merchant detailed')

plt.axis((0.55,1.65,0.0,70.))
plt.legend(loc='lower center', prop=leg_font, numpoints=1)
plt.xlabel('Equivalence ratio', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'nbutanol_exp_comp_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

## iso-butanol

# experimental data
# equivalence ratio, flame speed [cm/s]
exp_data = np.genfromtxt(os.path.join(data_dir, 'isobutanol-flamespeed-Veloo.txt'), delimiter = ',')
# simulated results
# equivalence ratio, flame speed [cm/s]
sim_data = np.genfromtxt(os.path.join(data_dir, 'isobutanol-flamespeed-simulated.txt'), delimiter = ',')

plt.plot(exp_data[:,0], exp_data[:,1], marker='o', linestyle='None', color='blue', label='Experiment')
plt.plot(sim_data[:,0], sim_data[:,1], linestyle='-', color='black', label='Sarathy detailed')
plt.plot(sim_data[:,0], sim_data[:,2], linestyle='--', color='green', label='Merchant detailed')

plt.axis((0.55,1.65,0.0,70.))
plt.legend(loc='lower center', prop=leg_font, numpoints=1)
plt.xlabel('Equivalence ratio', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'isobutanol_exp_comp_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

## sec-butanol

# experimental data
# equivalence ratio, flame speed [cm/s]
exp_data = np.genfromtxt(os.path.join(data_dir, 'secbutanol-flamespeed-Veloo.txt'), delimiter = ',')
# simulated results
# equivalence ratio, flame speed [cm/s]
sim_data = np.genfromtxt(os.path.join(data_dir, 'secbutanol-flamespeed-simulated.txt'), delimiter = ',')

plt.plot(exp_data[:,0], exp_data[:,1], marker='o', linestyle='None', color='blue', label='Experiment')
plt.plot(sim_data[:,0], sim_data[:,1], linestyle='-', color='black', label='Sarathy detailed')
plt.plot(sim_data[:,0], sim_data[:,2], linestyle='--', color='green', label='Merchant detailed')

plt.axis((0.55,1.65,0.0,70.))
plt.legend(loc='lower center', prop=leg_font, numpoints=1)
plt.xlabel('Equivalence ratio', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'secbutanol_exp_comp_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()

## tert-butanol

# experimental data
# equivalence ratio, flame speed [cm/s]
exp_data = np.genfromtxt(os.path.join(data_dir, 'tertbutanol-flamespeed-Veloo.txt'), delimiter = ',')
# simulated results
# equivalence ratio, flame speed [cm/s]
sim_data = np.genfromtxt(os.path.join(data_dir, 'tertbutanol-flamespeed-simulated.txt'), delimiter = ',')

plt.plot(exp_data[:,0], exp_data[:,1], marker='o', linestyle='None', color='blue', label='Experiment')
plt.plot(sim_data[:,0], sim_data[:,1], linestyle='-', color='black', label='Sarathy detailed')
plt.plot(sim_data[:,0], sim_data[:,2], linestyle='--', color='green', label='Merchant detailed')

plt.axis((0.55,1.65,0.0,70.))
plt.legend(loc='lower center', prop=leg_font, numpoints=1)
plt.xlabel('Equivalence ratio', **axis_font)
plt.ylabel('Laminar flame speed (cm/s)', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'tertbutanol_exp_comp_flamespeed.pdf'))
pp.savefig()
pp.close()

plt.clf()


==> anc/data/plot-engine-massfractions.py <==
#! /usr/bin/env python
"""Plots gasoline and butanol isomer mass fractions during engine simulation, for Sarathy and Merchant mechanisms.
"""
from __future__ import print_function, division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'engine-massfractions')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)
axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

## gasoline surrogate
# crank angle (deg CA), mass fraction
gasoline = np.genfromtxt(os.path.join(data_dir, 'gasoline-surrogate.txt'), delimiter = ',')

# Sarathy
Sarathy_nbutanol = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol.txt'), delimiter = ',')
Sarathy_isobutanol = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol.txt'), delimiter = ',')
Sarathy_secbutanol = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol.txt'), delimiter = ',')
Sarathy_tertbutanol = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol.txt'), delimiter = ',')

# Merchant
Merchant_nbutanol = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol.txt'), delimiter = ',')
Merchant_isobutanol = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol.txt'), delimiter = ',')
Merchant_secbutanol = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol.txt'), delimiter = ',')
Merchant_tertbutanol = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol.txt'), delimiter = ',')

plt.plot(gasoline[:,0], gasoline[:,1], linestyle='-', color='black', linewidth=2, label='Gasoline surrogate')

plt.plot(Sarathy_nbutanol[:,0], Sarathy_nbutanol[:,1], linestyle='-', color='blue', label=r'$n$-butanol')
plt.plot(Sarathy_isobutanol[:,0], Sarathy_isobutanol[:,1], linestyle='--', color='red', label='isobutanol')
plt.plot(Sarathy_secbutanol[:,0], Sarathy_secbutanol[:,1], linestyle=':', color='green', label=r'$sec$-butanol')
plt.plot(Sarathy_tertbutanol[:,0], Sarathy_tertbutanol[:,1], linestyle='-.', color='magenta', label=r'$tert$-butanol')

plt.plot(Merchant_nbutanol[:,0], Merchant_nbutanol[:,1], linestyle='-', color='blue', marker='.', markevery=3)
plt.plot(Merchant_isobutanol[:,0], Merchant_isobutanol[:,1], linestyle='--', color='red', marker='.', markevery=3)
plt.plot(Merchant_secbutanol[:,0], Merchant_secbutanol[:,1], linestyle=':', color='green', marker='.', markevery=3)
plt.plot(Merchant_tertbutanol[:,0], Merchant_tertbutanol[:,1], linestyle='-.', color='magenta', marker='.', markevery=3)

plt.axis((-30, -5, 0., 1.05))

plt.annotate('Sarathy\nskeletal', fontsize=16, color='black',
              xytext=(-25, 0.8), xy=(-16.75, 0.89),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('Sarathy\nskeletal', fontsize=16, color='black', alpha=0.0,
              xytext=(-25, 0.8), xy=(-15.483, 0.86),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('Sarathy\nskeletal', fontsize=16, color='black', alpha=0.0,
              xytext=(-25, 0.8), xy=(-15.652, 0.941),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('Merchant\nskeletal', fontsize=16, color='black',
              xytext=(-25, 0.6), xy=(-16.895, 0.804),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-", color='gray'))
plt.annotate('Merchant\nskeletal', fontsize=16, color='black', alpha=0.0,
              xytext=(-25, 0.6), xy=(-11.99, 0.833),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-", color='gray'))
plt.annotate('Merchant\nskeletal', fontsize=16, color='black', alpha=0.0,
              xytext=(-25, 0.6), xy=(-8.0, 0.608),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-", color='gray'))


axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='lower left', prop=leg_font, numpoints=1)

plt.xlabel('Crank angle ($^\circ$CA)', **axis_font)
plt.ylabel('Normalized fuel mass fraction', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'fuel_engine_massfractions.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-engine-pressure.py <==
#! /usr/bin/env python
"""Plots pressure for gasoline and butanol isomers during engine simulation.
"""
from __future__ import print_function, division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'engine-pressure')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)
axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

## gasoline surrogate
# crank angle (deg CA), mass fraction
gasoline = np.genfromtxt(os.path.join(data_dir, 'gasoline-surrogate.txt'), delimiter = ',')

# Sarathy
Sarathy_nbutanol = np.genfromtxt(os.path.join(data_dir, 'Sarathy-nbutanol.txt'), delimiter = ',')
Sarathy_isobutanol = np.genfromtxt(os.path.join(data_dir, 'Sarathy-isobutanol.txt'), delimiter = ',')
Sarathy_secbutanol = np.genfromtxt(os.path.join(data_dir, 'Sarathy-secbutanol.txt'), delimiter = ',')
Sarathy_tertbutanol = np.genfromtxt(os.path.join(data_dir, 'Sarathy-tertbutanol.txt'), delimiter = ',')

# Merchant
Merchant_nbutanol = np.genfromtxt(os.path.join(data_dir, 'Merchant-nbutanol.txt'), delimiter = ',')
Merchant_isobutanol = np.genfromtxt(os.path.join(data_dir, 'Merchant-isobutanol.txt'), delimiter = ',')
Merchant_secbutanol = np.genfromtxt(os.path.join(data_dir, 'Merchant-secbutanol.txt'), delimiter = ',')
Merchant_tertbutanol = np.genfromtxt(os.path.join(data_dir, 'Merchant-tertbutanol.txt'), delimiter = ',')

plt.plot(gasoline[:,0], gasoline[:,1], linestyle='-', color='black', linewidth=2, label='Gasoline surrogate')

plt.plot(Sarathy_nbutanol[:,0], Sarathy_nbutanol[:,1], linestyle='-', color='blue', label=r'$n$-butanol')
plt.plot(Sarathy_isobutanol[:,0], Sarathy_isobutanol[:,1], linestyle='--', color='red', label='isobutanol')
plt.plot(Sarathy_secbutanol[:,0], Sarathy_secbutanol[:,1], linestyle=':', color='green', label=r'$sec$-butanol')
plt.plot(Sarathy_tertbutanol[:,0], Sarathy_tertbutanol[:,1], linestyle='-.', color='magenta', label=r'$tert$-butanol')

plt.plot(Merchant_nbutanol[:,0], Merchant_nbutanol[:,1], linestyle='-', color='blue', marker='.', markevery=3)
plt.plot(Merchant_isobutanol[:,0], Merchant_isobutanol[:,1], linestyle='--', color='red', marker='.', markevery=3)
plt.plot(Merchant_secbutanol[:,0], Merchant_secbutanol[:,1], linestyle=':', color='green', marker='.', markevery=3)
plt.plot(Merchant_tertbutanol[:,0], Merchant_tertbutanol[:,1], linestyle='-.', color='magenta', marker='.', markevery=3)

plt.axis((-21, -6, 19, 133))

plt.annotate('Sarathy\nskeletal', fontsize=16, color='black',
              xytext=(-19, 70), xy=(-13.92, 76),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('Sarathy\nskeletal', fontsize=16, color='black', alpha=0.0,
              xytext=(-19, 70), xy=(-13.352, 70),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('Sarathy\nskeletal', fontsize=16, color='black', alpha=0.0,
              xytext=(-19, 70), xy=(-11.7, 66.143),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))
plt.annotate('Sarathy\nskeletal', fontsize=16, color='black', alpha=0.0,
              xytext=(-19, 70), xy=(-9.443, 60.857),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-"))

plt.annotate('Merchant\nskeletal', fontsize=16, color='black',
              xytext=(-19, 50), xy=(-15.14, 60.0),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-", color='gray'))
plt.annotate('Merchant\nskeletal', fontsize=16, color='black',
              xytext=(-19, 50), xy=(-14.81, 55.),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-", color='gray'))
plt.annotate('Merchant\nskeletal', fontsize=16, color='black',
              xytext=(-19, 50), xy=(-9.321, 49.859),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-", color='gray'))
plt.annotate('Merchant\nskeletal', fontsize=16, color='black',
              xytext=(-19, 50), xy=(-8.65, 43.8),
              horizontalalignment='center', verticalalignment='center',
              arrowprops=dict(arrowstyle="-", color='gray'))


axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}
plt.legend(loc='upper left', prop=leg_font, numpoints=1)

plt.xlabel('Crank angle ($^\circ$CA)', **axis_font)
plt.ylabel('Pressure (atm)', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'fuel_engine_pressure.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-isobutanol-autoignition-exp.py <==
#! /usr/bin/env python
"""Plots comparison of iso-butanol experimental and simulated ignition delays.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'isobutanol-autoignition-exp')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

# experimental data
# 1000/T [K^-1], tau [second]
exp_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Stranic-1.5atm.txt'), delimiter = ',')
exp_data_3 = np.genfromtxt(os.path.join(data_dir, 'Stranic-3atm.txt'), delimiter = ',')
exp_data_19 = np.genfromtxt(os.path.join(data_dir, 'Stranic-19atm.txt'), delimiter = ',')
exp_data_43 = np.genfromtxt(os.path.join(data_dir, 'Stranic-43atm.txt'), delimiter = ',')

# Sarathy mechanism results
# 1000/T [K^-1], tau [second]
sarathy_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-1.5atm.txt'), delimiter = ',')
sarathy_data_3 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-3atm.txt'), delimiter = ',')
sarathy_data_19 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-19atm.txt'), delimiter = ',')
sarathy_data_43 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-43atm.txt'), delimiter = ',')

# Merchant mechanism results
# 1000/T [K^-1], tau [second]
merchant_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-1.5atm.txt'), delimiter = ',')
merchant_data_3 = np.genfromtxt(os.path.join(data_dir, 'Merchant-3atm.txt'), delimiter = ',')
merchant_data_19 = np.genfromtxt(os.path.join(data_dir, 'Merchant-19atm.txt'), delimiter = ',')
merchant_data_43 = np.genfromtxt(os.path.join(data_dir, 'Merchant-43atm.txt'), delimiter = ',')

plt.semilogy(exp_data_1p5[:,0], exp_data_1p5[:,1], marker='o', linestyle='None', color='red')
plt.semilogy(exp_data_3[:,0], exp_data_3[:,1], marker='s', linestyle='None', color='blue')
plt.semilogy(exp_data_19[:,0], exp_data_19[:,1], marker='d', linestyle='None', color='green')
plt.semilogy(exp_data_43[:,0], exp_data_43[:,1], marker='^', linestyle='None', color='black')

plt.semilogy(sarathy_data_1p5[:,0], sarathy_data_1p5[:,1], linestyle='-', color='red')
plt.semilogy(sarathy_data_3[:,0], sarathy_data_3[:,1], linestyle='-', color='blue')
plt.semilogy(sarathy_data_19[:,0], sarathy_data_19[:,1], linestyle='-', color='green')
plt.semilogy(sarathy_data_43[:,0], sarathy_data_43[:,1], linestyle='-',
             color='black', label='Sarathy detailed'
             )

plt.semilogy(merchant_data_1p5[:,0], merchant_data_1p5[:,1], linestyle='--', color='red')
plt.semilogy(merchant_data_3[:,0], merchant_data_3[:,1], linestyle='--', color='blue')
plt.semilogy(merchant_data_19[:,0], merchant_data_19[:,1], linestyle='--', color='green')
plt.semilogy(merchant_data_43[:,0], merchant_data_43[:,1], linestyle='--',
             color='black', label='Merchant detailed'
             )

plt.text(0.75, 1.8e-3, '1.5 atm', fontsize=16, color='red',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.83, 2.4e-3, '3 atm', fontsize=16, color='blue',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.905, 3.8e-3, '19 atm', fontsize=16, color='green',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.97, 9e-4, '43 atm', fontsize=16,
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6,1.0,3.e-5,7.e-3))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

plt.legend(loc='lower right', prop=leg_font)

plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'isobutanol_exp_comparison.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-isobutanol-halflife.py <==
#! /usr/bin/env python
"""Plots comparison of isobutanol mass fraction for different reaction formulations.
"""
from __future__ import print_function, division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)
axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

# time (s), duplicate, single, 1st, 2nd
data = np.genfromtxt(os.path.join(data_dir, 'plog-half-life-isobutanol.txt'), delimiter=',')

# find half-life location for each
half_dup = np.interp(0.5, data[:,1][::-1], data[:,0][::-1])
half_single = np.interp(0.5, data[:,2][::-1], data[:,0][::-1])
half_1st = np.interp(0.5, data[:,3][::-1], data[:,0][::-1])
half_2nd = np.interp(0.5, data[:,4][::-1], data[:,0][::-1])

plt.plot(data[:,0], data[:,1], linestyle='-', color='black',
         label='Duplicate-reaction', linewidth=2
         )
plt.plot([half_dup, half_dup], [0, 0.5], linestyle='-', color='black', linewidth=2)

plt.plot(data[:,0], data[:,2], linestyle='-', color='green',
         label='Multiple-expression'
         )
plt.plot([half_single, half_single], [0, 0.5], linestyle='-', color='green')

plt.plot(data[:,0], data[:,3], linestyle='--', color='red',
         label='First reaction'
         )
plt.plot([half_1st, half_1st], [0, 0.5], linestyle='--', color='red')

plt.plot(data[:,0], data[:,4], linestyle='-.', color='blue',
         label='Second reaction'
         )
plt.plot([half_2nd, half_2nd], [0, 0.5], linestyle='-.', color='blue')

print('Half life times for each reaction formulation: ')
print('Duplicate-reaction: {:.2f}'.format(half_dup))
print('Multiple-expression: {:.2f}'.format(half_single))
print('1st: {:.2f}'.format(half_1st))
print('2nd: {:.2f}'.format(half_2nd))

plt.axis((0., 200., 0., 1.))
plt.legend(loc='upper right', prop=leg_font, numpoints=1)
plt.xlabel('Time (s)', **axis_font)
plt.ylabel('Mass fraction of isobutanol', **axis_font)
plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'isobutanol_plog_halflife.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-nbutanol-autoignition-exp.py <==
#! /usr/bin/env python
"""Plots comparison of n-butanol experimental and simulated ignition delays.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'nbutanol-autoignition-exp')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

# experimental data
# 1000/T [K^-1], tau [second]
exp_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Stranic-1.5atm.txt'), delimiter = ',')
exp_data_3 = np.genfromtxt(os.path.join(data_dir, 'Stranic-3atm.txt'), delimiter = ',')
exp_data_19 = np.genfromtxt(os.path.join(data_dir, 'Stranic-19atm.txt'), delimiter = ',')
exp_data_43 = np.genfromtxt(os.path.join(data_dir, 'Stranic-43atm.txt'), delimiter = ',')

# Sarathy mechanism results
# 1000/T [K^-1], tau [second]
Sarathy_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-1.5atm.txt'), delimiter = ',')
Sarathy_data_3 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-3atm.txt'), delimiter = ',')
Sarathy_data_19 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-19atm.txt'), delimiter = ',')
Sarathy_data_43 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-43atm.txt'), delimiter = ',')

# Merchant mechanism results
# 1000/T [K^-1], tau [second]
Merchant_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-1.5atm.txt'), delimiter = ',')
Merchant_data_3 = np.genfromtxt(os.path.join(data_dir, 'Merchant-3atm.txt'), delimiter = ',')
Merchant_data_19 = np.genfromtxt(os.path.join(data_dir, 'Merchant-19atm.txt'), delimiter = ',')
Merchant_data_43 = np.genfromtxt(os.path.join(data_dir, 'Merchant-43atm.txt'), delimiter = ',')

plt.semilogy(exp_data_1p5[:,0], exp_data_1p5[:,1], marker='o', linestyle='None', color='red')
plt.semilogy(exp_data_3[:,0], exp_data_3[:,1], marker='s', linestyle='None', color='blue')
plt.semilogy(exp_data_19[:,0], exp_data_19[:,1], marker='d', linestyle='None', color='green')
plt.semilogy(exp_data_43[:,0], exp_data_43[:,1], marker='^', linestyle='None', color='black')

plt.semilogy(Sarathy_data_1p5[:,0], Sarathy_data_1p5[:,1], linestyle='-', color='red')
plt.semilogy(Sarathy_data_3[:,0], Sarathy_data_3[:,1], linestyle='-', color='blue')
plt.semilogy(Sarathy_data_19[:,0], Sarathy_data_19[:,1], linestyle='-', color='green')
plt.semilogy(Sarathy_data_43[:,0], Sarathy_data_43[:,1], linestyle='-',
             color='black', label='Sarathy detailed'
             )

plt.semilogy(Merchant_data_1p5[:,0], Merchant_data_1p5[:,1], linestyle='--', color='red')
plt.semilogy(Merchant_data_3[:,0], Merchant_data_3[:,1], linestyle='--', color='blue')
plt.semilogy(Merchant_data_19[:,0], Merchant_data_19[:,1], linestyle='--', color='green')
plt.semilogy(Merchant_data_43[:,0], Merchant_data_43[:,1], linestyle='--',
             color='black', label='Merchant detailed'
             )

plt.text(0.77, 1.5e-3, '1.5 atm', fontsize=16, color='red',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.84, 2e-3, '3 atm', fontsize=16, color='blue',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.91, 2.5e-3, '19 atm', fontsize=16, color='green',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.95, 9e-4, '43 atm', fontsize=16,
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.66,0.99,3.e-5,5.0e-3))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

plt.legend(loc='lower right', prop=leg_font)

plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'nbutanol_exp_comparison.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-secbutanol-autoignition-exp.py <==
#! /usr/bin/env python
"""Plots comparison of sec-butanol experimental and simulated ignition delays.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'secbutanol-autoignition-exp')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

# experimental data
# 1000/T [K^-1], tau [second]
exp_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Stranic-1.5atm.txt'), delimiter = ',')
exp_data_3 = np.genfromtxt(os.path.join(data_dir, 'Stranic-3atm.txt'), delimiter = ',')
exp_data_19 = np.genfromtxt(os.path.join(data_dir, 'Stranic-19atm.txt'), delimiter = ',')
exp_data_43 = np.genfromtxt(os.path.join(data_dir, 'Stranic-43atm.txt'), delimiter = ',')

# Sarathy mechanism results
# 1000/T [K^-1], tau [second]
sarathy_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-1.5atm.txt'), delimiter = ',')
sarathy_data_3 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-3atm.txt'), delimiter = ',')
sarathy_data_19 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-19atm.txt'), delimiter = ',')
sarathy_data_43 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-43atm.txt'), delimiter = ',')

# Merchant mechanism results
# 1000/T [K^-1], tau [second]
merchant_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-1.5atm.txt'), delimiter = ',')
merchant_data_3 = np.genfromtxt(os.path.join(data_dir, 'Merchant-3atm.txt'), delimiter = ',')
merchant_data_19 = np.genfromtxt(os.path.join(data_dir, 'Merchant-19atm.txt'), delimiter = ',')
merchant_data_43 = np.genfromtxt(os.path.join(data_dir, 'Merchant-43atm.txt'), delimiter = ',')

plt.semilogy(exp_data_1p5[:,0], exp_data_1p5[:,1], marker='o', linestyle='None', color='red')
plt.semilogy(exp_data_3[:,0], exp_data_3[:,1], marker='s', linestyle='None', color='blue')
plt.semilogy(exp_data_19[:,0], exp_data_19[:,1], marker='d', linestyle='None', color='green')
plt.semilogy(exp_data_43[:,0], exp_data_43[:,1], marker='^', linestyle='None', color='black')

plt.semilogy(sarathy_data_1p5[:,0], sarathy_data_1p5[:,1], linestyle='-', color='red')
plt.semilogy(sarathy_data_3[:,0], sarathy_data_3[:,1], linestyle='-', color='blue')
plt.semilogy(sarathy_data_19[:,0], sarathy_data_19[:,1], linestyle='-', color='green')
plt.semilogy(sarathy_data_43[:,0], sarathy_data_43[:,1], linestyle='-',
             color='black', label='Sarathy detailed'
             )

plt.semilogy(merchant_data_1p5[:,0], merchant_data_1p5[:,1], linestyle='--', color='red')
plt.semilogy(merchant_data_3[:,0], merchant_data_3[:,1], linestyle='--', color='blue')
plt.semilogy(merchant_data_19[:,0], merchant_data_19[:,1], linestyle='--', color='green')
plt.semilogy(merchant_data_43[:,0], merchant_data_43[:,1], linestyle='--',
             color='black', label='Merchant detailed'
             )

plt.text(0.73, 1.2e-3, '1.5 atm', fontsize=16, color='red',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.82, 2.05e-3, '3 atm', fontsize=16, color='blue',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.9, 2.25e-3, '19 atm', fontsize=16, color='green',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.94, 1e-3, '43 atm', fontsize=16,
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.6,1.0,3.e-5,4.e-3))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

plt.legend(loc='lower right', prop=leg_font)

plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'secbutanol_exp_comparison.pdf'))
pp.savefig()
pp.close()


==> anc/data/plot-tertbutanol-autoignition-exp.py <==
#! /usr/bin/env python
"""Plots comparison of tert-butanol experimental and simulated ignition delays.
"""
from __future__ import division
import sys
import os.path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

home_dir = os.path.join(sys.path[0], '../')
home_dir = os.path.realpath(home_dir)

figures_dir = os.path.join(home_dir, 'figures')
data_dir = os.path.join(home_dir, 'data', 'tertbutanol-autoignition-exp')

font = {'weight' : 'normal',
        'size' : 16,
        'family' : 'serif',
        'serif' : ['Times New Roman']}
plt.rc('font', **font)

# experimental data
# 1000/T [K^-1], tau [second]
exp_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Stranic-1.5atm.txt'), delimiter = ',')
exp_data_3 = np.genfromtxt(os.path.join(data_dir, 'Stranic-3atm.txt'), delimiter = ',')
exp_data_19 = np.genfromtxt(os.path.join(data_dir, 'Stranic-19atm.txt'), delimiter = ',')
exp_data_43 = np.genfromtxt(os.path.join(data_dir, 'Stranic-43atm.txt'), delimiter = ',')

# Sarathy mechanism results
# 1000/T [K^-1], tau [second]
sarathy_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-1.5atm.txt'), delimiter = ',')
sarathy_data_3 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-3atm.txt'), delimiter = ',')
sarathy_data_19 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-19atm.txt'), delimiter = ',')
sarathy_data_43 = np.genfromtxt(os.path.join(data_dir, 'Sarathy-43atm.txt'), delimiter = ',')

# Merchant mechanism results
# 1000/T [K^-1], tau [second]
merchant_data_1p5 = np.genfromtxt(os.path.join(data_dir, 'Merchant-1.5atm.txt'), delimiter = ',')
merchant_data_3 = np.genfromtxt(os.path.join(data_dir, 'Merchant-3atm.txt'), delimiter = ',')
merchant_data_19 = np.genfromtxt(os.path.join(data_dir, 'Merchant-19atm.txt'), delimiter = ',')
merchant_data_43 = np.genfromtxt(os.path.join(data_dir, 'Merchant-43atm.txt'), delimiter = ',')

plt.semilogy(exp_data_1p5[:,0], exp_data_1p5[:,1], marker='o', linestyle='None', color='red')
plt.semilogy(exp_data_3[:,0], exp_data_3[:,1], marker='s', linestyle='None', color='blue')
plt.semilogy(exp_data_19[:,0], exp_data_19[:,1], marker='d', linestyle='None', color='green')
plt.semilogy(exp_data_43[:,0], exp_data_43[:,1], marker='^', linestyle='None', color='black')

plt.semilogy(sarathy_data_1p5[:,0], sarathy_data_1p5[:,1], linestyle='-', color='red')
plt.semilogy(sarathy_data_3[:,0], sarathy_data_3[:,1], linestyle='-', color='blue')
plt.semilogy(sarathy_data_19[:,0], sarathy_data_19[:,1], linestyle='-', color='green')
plt.semilogy(sarathy_data_43[:,0], sarathy_data_43[:,1], linestyle='-',
             color='black', label='Sarathy detailed'
             )

plt.semilogy(merchant_data_1p5[:,0], merchant_data_1p5[:,1], linestyle='--', color='red')
plt.semilogy(merchant_data_3[:,0], merchant_data_3[:,1], linestyle='--', color='blue')
plt.semilogy(merchant_data_19[:,0], merchant_data_19[:,1], linestyle='--', color='green')
plt.semilogy(merchant_data_43[:,0], merchant_data_43[:,1], linestyle='--',
             color='black', label='Merchant detailed'
             )

plt.text(0.68, 1.3e-3, '1.5 atm', fontsize=16, color='red',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.75, 2.e-3, '3 atm', fontsize=16, color='blue',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.805, 2.e-3, '19 atm', fontsize=16, color='green',
        horizontalalignment='center', verticalalignment='center')
plt.text(0.86, 1.e-3, '43 atm', fontsize=16,
        horizontalalignment='center', verticalalignment='center')

plt.axis((0.58,0.9,3.e-5,5.e-3))

axis_font = {'fontname':'Times New Roman', 'size':'20'}
leg_font = {'family':'serif', 'size':'16'}

plt.legend(loc='lower right', prop=leg_font)

plt.xlabel('1000 / T (1/K)', **axis_font)
plt.ylabel('Ignition delay (s)', **axis_font)

plt.show()

# save to file
pp = PdfPages(os.path.join(figures_dir, 'tertbutanol_exp_comparison.pdf'))
pp.savefig()
pp.close()


==> anc/data/secbutanol-autoignition-exp/Merchant-1.5atm.txt <==
# sec-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
0.78431,    0.0018588
0.76923,    0.0013279
0.75472,    9.69E-04
0.74074,    7.20E-04
0.72727,    5.44E-04
0.71429,    4.19E-04
0.70175,    3.26E-04
0.68966,    2.57E-04
0.67797,    2.06E-04
0.66667,    1.66E-04
0.65574,    1.35E-04
0.64516,    1.12E-04
0.63492,    9.26E-05
0.625,      7.73E-05


==> anc/data/secbutanol-autoignition-exp/Merchant-19atm.txt <==
# sec-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.85106,    0.0023989
0.83333,    0.0015844
0.81633,    0.0010562
0.8,        7.14E-04
0.78431,    4.90E-04
0.76923,    3.43E-04
0.75472,    2.44E-04
0.74074,    1.78E-04
0.72727,    1.31E-04


==> anc/data/secbutanol-autoignition-exp/Merchant-3atm.txt <==
# sec-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
0.8,        0.0018572
0.78431,    0.0012871
0.76923,    9.11E-04
0.75472,    6.59E-04
0.74074,    4.86E-04
0.72727,    3.66E-04
0.71429,    2.79E-04
0.70175,    2.16E-04
0.68966,    1.69E-04
0.67797,    1.35E-04
0.66667,    1.09E-04
0.65574,    8.84E-05


==> anc/data/secbutanol-autoignition-exp/Merchant-43atm.txt <==
# sec-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
0.86957,    0.0019399
0.85106,    0.0013619
0.83333,    9.43E-04
0.81633,    6.49E-04
0.8,        4.48E-04
0.78431,    3.12E-04
0.76923,    2.20E-04
0.75472,    1.57E-04
0.74074,    1.14E-04


==> anc/data/secbutanol-autoignition-exp/Sarathy-1.5atm.txt <==
# sec-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.1202785
#0.980392157,    0.09195045
#0.961538462,    0.06937814
#0.943396226,    0.05127037
#0.925925926,    0.03713781
#0.909090909,    0.02652032
#0.892857143,    0.01880234
#0.877192982,    0.01331715
#0.862068966,    0.009468076
#0.847457627,    0.006780004
#0.833333333,    0.004901227
#0.819672131,    0.003581496
#0.806451613,    0.002647629
0.793650794,    0.001980625
0.78125,        0.001499389
0.769230769,    0.001148471
0.757575758,    8.90E-04
0.746268657,    6.97E-04
0.735294118,    5.52E-04
0.724637681,    4.42E-04
0.714285714,    3.57E-04
0.704225352,    2.91E-04
0.694444444,    2.40E-04
0.684931507,    1.99E-04
0.675675676,    1.66E-04
0.666666667,    1.40E-04
0.657894737,    1.19E-04
0.649350649,    1.02E-04
0.641025641,    8.82E-05
0.632911392,    7.66E-05
0.625,          6.70E-05
#0.617283951,    5.91E-05
#0.609756098,    5.26E-05
#0.602409639,    4.73E-05
#0.595238095,    4.33E-05
#0.588235294,    4.07E-05


==> anc/data/secbutanol-autoignition-exp/Sarathy-19atm.txt <==
# sec-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.009194491
#0.980392157,    0.006845374
#0.961538462,    0.005217096
#0.943396226,    0.004060643
#0.925925926,    0.003215776
#0.909090909,    0.002578254
0.892857143,    0.002080363
0.877192982,    0.001679032
0.862068966,    0.001348461
0.847457627,    0.00107413
0.833333333,    8.48E-04
0.819672131,    6.64E-04
0.806451613,    5.17E-04
0.793650794,    4.02E-04
0.78125,        3.12E-04
0.769230769,    2.43E-04
0.757575758,    1.90E-04
0.746268657,    1.49E-04
0.735294118,    1.18E-04
0.724637681,    9.39E-05
#0.714285714,    7.53E-05
#0.704225352,    6.08E-05
#0.694444444,    4.94E-05
#0.684931507,    4.04E-05
#0.675675676,    3.33E-05
#0.666666667,    2.77E-05
#0.657894737,    2.31E-05
#0.649350649,    1.95E-05
#0.641025641,    1.65E-05
#0.632911392,    1.40E-05
#0.625,          1.20E-05
#0.617283951,    1.03E-05
#0.609756098,    8.93E-06
#0.602409639,    7.77E-06
#0.595238095,    6.78E-06
#0.588235294,    5.95E-06


==> anc/data/secbutanol-autoignition-exp/Sarathy-3atm.txt <==
# sec-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
#1,    0.05751057
#0.980392157,    0.04442392
#0.961538462,    0.03458877
#0.943396226,    0.02678489
#0.925925926,    0.02043301
#0.909090909,    0.01530737
#0.892857143,    0.01128942
#0.877192982,    0.008239854
#0.862068966,    0.005985899
#0.847457627,    0.004349502
#0.833333333,    0.00317329
#0.819672131,    0.002330799
0.806451613,    0.001726738
0.793650794,    0.001291758
0.78125,        9.76E-04
0.769230769,    7.46E-04
0.757575758,    5.76E-04
0.746268657,    4.49E-04
0.735294118,    3.54E-04
0.724637681,    2.82E-04
0.714285714,    2.27E-04
0.704225352,    1.84E-04
0.694444444,    1.51E-04
0.684931507,    1.25E-04
0.675675676,    1.04E-04
0.666666667,    8.71E-05
0.657894737,    7.36E-05
#0.649350649,    6.27E-05
#0.641025641,    5.37E-05
#0.632911392,    4.64E-05
#0.625,          4.03E-05
#0.617283951,    3.52E-05
#0.609756098,    3.09E-05
#0.602409639,    2.74E-05
#0.595238095,    2.44E-05
#0.588235294,    2.19E-05


==> anc/data/secbutanol-autoignition-exp/Sarathy-43atm.txt <==
# sec-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.004377324
#0.980392157,    0.003214733
0.961538462,    0.002413075
0.943396226,    0.00184934
0.925925926,    0.001444574
0.909090909,    0.001147333
0.892857143,    9.24E-04
0.877192982,    7.51E-04
0.862068966,    6.14E-04
0.847457627,    5.03E-04
0.833333333,    4.11E-04
0.819672131,    3.35E-04
0.806451613,    2.71E-04
0.793650794,    2.18E-04
0.78125,        1.75E-04
0.769230769,    1.40E-04
0.757575758,    1.12E-04
0.746268657,    8.95E-05
0.735294118,    7.18E-05
#0.724637681,    5.78E-05
#0.714285714,    4.68E-05
#0.704225352,    3.80E-05
#0.694444444,    3.11E-05
#0.684931507,    2.55E-05
#0.675675676,    2.11E-05
#0.666666667,    1.75E-05
#0.657894737,    1.46E-05
#0.649350649,    1.23E-05
#0.641025641,    1.04E-05
#0.632911392,    8.82E-06
#0.625,          7.52E-06
#0.617283951,    6.45E-06
#0.609756098,    5.55E-06
#0.602409639,    4.80E-06
#0.595238095,    4.17E-06
#0.588235294,    3.64E-06


==> anc/data/secbutanol-autoignition-exp/Stranic-1.5atm.txt <==
# sec-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
0.73529,    5.64E-04
0.69735,    2.63E-04
0.66534,    1.38E-04
0.7657,     0.001066
0.64558,    9.00E-05
0.70972,    3.23E-04
0.68259,    1.80E-04
0.757,      9.36E-04
0.74683,    6.99E-04


==> anc/data/secbutanol-autoignition-exp/Stranic-19atm.txt <==
# sec-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.80972,    4.83E-04
0.77399,    2.57E-04
0.74794,    1.49E-04
0.83893,    8.06E-04
0.76046,    1.64E-04
0.79491,    3.37E-04
0.88889,    0.001697
0.80515,    4.11E-04
0.85763,    0.001099
0.74239,    1.22E-04


==> anc/data/secbutanol-autoignition-exp/Stranic-3atm.txt <==
# sec-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
0.71124,    2.20E-04
0.71276,    2.26E-04
0.71174,    2.17E-04
0.72202,    2.65E-04
0.73153,    3.13E-04
0.78493,    8.30E-04
0.78064,    8.61E-04
0.71023,    2.14E-04
0.75245,    4.57E-04
0.76453,    6.22E-04
0.693,      1.49E-04
0.7734,     7.21E-04
0.7728,     7.13E-04
0.70572,    2.02E-04
0.67797,    1.13E-04
0.79365,    0.001011


==> anc/data/secbutanol-autoignition-exp/Stranic-43atm.txt <==
# sec-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
0.88968,    7.80E-04
0.85034,    4.55E-04
0.93985,    0.001599
0.83682,    3.39E-04
0.88339,    8.20E-04
0.80515,    2.04E-04
0.79808,    1.86E-04
0.85837,    4.72E-04
0.88028,    6.72E-04
0.93545,    0.001505
0.76453,    1.04E-04
0.83822,    4.09E-04
0.7874,     1.70E-04
0.82713,    3.34E-04
0.80972,    2.43E-04
0.89366,    8.92E-04


==> anc/data/tertbutanol-autoignition-exp/Merchant-1.5atm.txt <==
# tert-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
0.70175,    6.13E-04
0.68966,    4.01E-04
0.67797,    2.67E-04
0.66667,    1.82E-04
0.64516,    9.19E-05
0.63492,    6.80E-05
0.625,      5.17E-05
0.61538,    4.02E-05
#0.60606,    3.19E-05
#0.59701,    2.58E-05


==> anc/data/tertbutanol-autoignition-exp/Merchant-19atm.txt <==
# tert-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.81633,    0.0017177
0.8,        0.0012491
0.78431,    9.14E-04
0.76923,    6.72E-04
0.75472,    4.95E-04
0.74074,    3.65E-04
0.72727,    2.69E-04
0.71429,    1.98E-04
0.68966,    1.06E-04
0.67797,    7.77E-05
0.66667,    5.68E-05


==> anc/data/tertbutanol-autoignition-exp/Merchant-3atm.txt <==
# tert-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
0.72727,    0.0010048
0.71429,    6.73E-04
0.68966,    3.00E-04
0.67797,    2.02E-04
0.66667,    1.38E-04
0.65574,    9.61E-05
0.64516,    6.83E-05
0.63492,    4.97E-05
#0.625,      3.71E-05
#0.61538,    2.82E-05


==> anc/data/tertbutanol-autoignition-exp/Merchant-43atm.txt <==
# tert-butanol autoignition delays
# calculated using Merchant detailed mechanism
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
0.85106,    0.0015733
0.83333,    0.0011389
0.81633,    8.27E-04
0.8,        6.04E-04
0.78431,    4.44E-04
0.76923,    3.29E-04
0.75472,    2.45E-04
0.72727,    1.37E-04
0.71429,    1.03E-04
0.70175,    7.77E-05
0.68966,    5.86E-05


==> anc/data/tertbutanol-autoignition-exp/Sarathy-1.5atm.txt <==
# tert-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
#0.961538462,    0.1843678
#0.943396226,    0.1335636
#0.925925926,    0.09706586
#0.909090909,    0.0709116
#0.892857143,    0.05217943
#0.877192982,    0.03873461
#0.862068966,    0.02903622
#0.847457627,    0.02198568
#0.833333333,    0.01680857
#0.819672131,    0.01296315
#0.806451613,    0.01007194
#0.793650794,    0.007872075
#0.78125,        0.006180046
#0.769230769,    0.004866662
#0.757575758,    0.003840042
#0.746268657,    0.003033765
#0.735294118,    0.002398796
0.724637681,    0.001898228
0.714285714,    0.001503549
0.704225352,    0.001192542
0.694444444,    9.48E-04
0.684931507,    7.55E-04
0.675675676,    6.03E-04
0.666666667,    4.83E-04
0.657894737,    3.89E-04
0.649350649,    3.14E-04
0.641025641,    2.55E-04
0.632911392,    2.09E-04
0.625,          1.72E-04
0.617283951,    1.43E-04
0.609756098,    1.19E-04
0.602409639,    1.01E-04
0.595238095,    8.58E-05
0.588235294,    7.37E-05


==> anc/data/tertbutanol-autoignition-exp/Sarathy-19atm.txt <==
# tert-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.03109747
#0.980392157,    0.02455141
#0.961538462,    0.01911378
#0.943396226,    0.01474643
#0.925925926,    0.01130773
#0.909090909,    0.008627078
#0.892857143,    0.006551792
#0.877192982,    0.004956675
#0.862068966,    0.003740794
#0.847457627,    0.002821304
0.833333333,    0.0021306
0.819672131,    0.001614038
0.806451613,    0.001228501
0.793650794,    9.41E-04
0.78125,        7.25E-04
0.769230769,    5.63E-04
0.757575758,    4.41E-04
0.746268657,    3.48E-04
0.735294118,    2.77E-04
0.724637681,    2.21E-04
0.714285714,    1.79E-04
0.704225352,    1.45E-04
0.694444444,    1.19E-04
0.684931507,    9.75E-05
0.675675676,    8.06E-05
0.666666667,    6.70E-05
0.657894737,    5.60E-05
0.649350649,    4.70E-05
0.641025641,    3.96E-05
0.632911392,    3.35E-05
#0.625,          2.84E-05
#0.617283951,    2.42E-05
#0.609756098,    2.07E-05
#0.602409639,    1.78E-05
#0.595238095,    1.53E-05
#0.588235294,    1.32E-05


==> anc/data/tertbutanol-autoignition-exp/Sarathy-3atm.txt <==
# tert-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.1950768
#0.980392157,    0.1420653
#0.961538462,    0.1035627
#0.943396226,    0.07542874
#0.925925926,    0.05492252
#0.909090909,    0.04005247
#0.892857143,    0.02931714
#0.877192982,    0.02158457
#0.862068966,    0.01601297
#0.847457627,    0.0119854
#0.833333333,    0.009057012
#0.819672131,    0.006910727
#0.806451613,    0.005322456
#0.793650794,    0.004134773
#0.78125,        0.003236891
#0.769230769,    0.002550879
#0.757575758,    0.002021474
0.746268657,    0.00160935
0.735294118,    0.001286033
0.724637681,    0.001030811
0.714285714,    8.28E-04
0.704225352,    6.67E-04
0.694444444,    5.39E-04
0.684931507,    4.36E-04
0.675675676,    3.53E-04
0.666666667,    2.87E-04
0.657894737,    2.34E-04
0.649350649,    1.92E-04
0.641025641,    1.57E-04
0.632911392,    1.30E-04
0.625,          1.07E-04
0.617283951,    8.95E-05
0.609756098,    7.50E-05
0.602409639,    6.33E-05
#0.595238095,    5.37E-05
#0.588235294,    4.59E-05


==> anc/data/tertbutanol-autoignition-exp/Sarathy-43atm.txt <==
# tert-butanol autoignition delays
# calculated using Sarathy detailed mechanism
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
#1,              0.01051751
#0.980392157,    0.00881
#0.961538462,    0.007324169
#0.943396226,    0.006001162
#0.925925926,    0.004844335
#0.909090909,    0.003862264
#0.892857143,    0.003049453
#0.877192982,    0.00238945
0.862068966,    0.001860763
0.847457627,    0.0014424
0.833333333,    0.001114722
0.819672131,    8.60E-04
0.806451613,    6.64E-04
0.793650794,    5.14E-04
0.78125,        3.99E-04
0.769230769,    3.12E-04
0.757575758,    2.44E-04
0.746268657,    1.93E-04
0.735294118,    1.53E-04
0.724637681,    1.23E-04
0.714285714,    9.87E-05
0.704225352,    8.00E-05
0.694444444,    6.52E-05
0.684931507,    5.35E-05
#0.675675676,    4.42E-05
#0.666666667,    3.67E-05
#0.657894737,    3.07E-05
#0.649350649,    2.58E-05
#0.641025641,    2.17E-05
#0.632911392,    1.84E-05
#0.625,          1.57E-05
#0.617283951,    1.34E-05
#0.609756098,    1.15E-05
#0.602409639,    9.95E-06
#0.595238095,    8.61E-06
#0.588235294,    7.48E-06


==> anc/data/tertbutanol-autoignition-exp/Stranic-1.5atm.txt <==
# tert-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 1.5 atm
#
# 1000/T (1/K), ignition delay (s)
0.68306,    6.35E-04
0.66357,    3.70E-04
0.64935,    2.63E-04
0.6192,     1.26E-04
0.70175,    9.95E-04
0.62775,    1.41E-04
0.68823,    6.25E-04
0.71174,    0.001135
0.68587,    6.40E-04
0.65189,    2.54E-04
0.61501,    1.06E-04
0.69108,    6.73E-04


==> anc/data/tertbutanol-autoignition-exp/Stranic-19atm.txt <==
# tert-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 19 atm
#
# 1000/T (1/K), ignition delay (s)
0.72622,    2.47E-04
0.76336,    5.15E-04
0.7837,     8.47E-04
0.69348,    1.23E-04
0.75988,    5.33E-04
0.7874,     8.53E-04
0.80645,    0.001214
0.75815,    4.98E-04
0.81633,    0.001462
0.67981,    8.40E-05
0.71685,    2.07E-04
0.68074,    8.70E-05
0.65232,    5.20E-05
0.72046,    2.52E-04
0.7593,     5.45E-04
0.68306,    1.11E-04


==> anc/data/tertbutanol-autoignition-exp/Stranic-3atm.txt <==
# tert-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 3 atm
#
# 1000/T (1/K), ignition delay (s)
0.66534,    2.25E-04
0.67249,    2.77E-04
0.66489,    2.48E-04
0.66094,    2.20E-04
0.65963,    2.12E-04
0.63371,    1.06E-04
0.68074,    3.58E-04
0.66181,    2.39E-04
0.65963,    2.13E-04
0.65488,    2.01E-04
0.64977,    1.61E-04
0.67159,    2.78E-04
0.68918,    4.26E-04
0.71685,    8.04E-04
0.70028,    5.32E-04
0.72202,    8.53E-04
0.71174,    6.90E-04
0.71685,    7.84E-04


==> anc/data/tertbutanol-autoignition-exp/Stranic-43atm.txt <==
# tert-butanol autoignition delays
# Stranic et al., Combust Flame (2012) 159:516-527. doi:10.1016/j.combustflame.2011.08.014
#
# 43 atm
#
# 1000/T (1/K), ignition delay (s)
0.819,      8.10E-04
0.75643,    2.69E-04
0.7764,     3.82E-04
0.74349,    2.18E-04
0.82988,    9.97E-04
0.84674,    0.001241
0.78927,    4.27E-04
0.80064,    5.75E-04
0.76336,    2.64E-04
0.80386,    5.75E-04
0.7776,     3.77E-04
0.75245,    2.21E-04
0.7485,     2.12E-04
0.81766,    7.68E-04
0.76923,    3.02E-04
0.71276,    9.10E-05
0.7278,     1.24E-04

